Multiscale metabolic modeling of C4 plants: connecting nonlinear genome-scale models to leaf-scale metabolism in developing maize leaves

C4 plants, such as maize, concentrate carbon dioxide in a specialized compartment surrounding the veins of their leaves to improve the efficiency of carbon dioxide assimilation. Nonlinear relationships between carbon dioxide and oxygen levels and reaction rates are key to their physiology but cannot be handled with standard techniques of constraint-based metabolic modeling. We demonstrate that incorporating these relationships as constraints on reaction rates and solving the resulting nonlinear optimization problem yields realistic predictions of the response of C4 systems to environmental and biochemical perturbations. Using a new genome-scale reconstruction of maize metabolism, we build an 18000-reaction, nonlinearly constrained model describing mesophyll and bundle sheath cells in 15 segments of the developing maize leaf, interacting via metabolite exchange, and use RNA-seq and enzyme activity measurements to predict spatial variation in metabolic state by a novel method that optimizes correlation between fluxes and expression data. Though such correlations are known to be weak in general, here the predicted fluxes achieve high correlation with the data, successfully capture the experimentally observed base-to-tip transition between carbon-importing tissue and carbon-exporting tissue, and include a nonzero growth rate, in contrast to prior results from similar methods in other systems. We suggest that developmental gradients may be particularly suited to the inference of metabolic fluxes from expression data.

==> anc/S12_Model.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<sbml xmlns="http://www.sbml.org/sbml/level2/version4" level="2" version="4">
  <model id="corn_fba" name="corn_fba">
    <listOfCompartments>
      <compartment id="xylem" name="xylem" size="1" constant="true"/>
      <compartment id="chloroplast" name="chloroplast" size="1" constant="true"/>
      <compartment id="thylakoid_lumen" name="thylakoid_lumen" size="1" constant="true"/>
      <compartment id="intercellular_air_space" name="intercellular_air_space" size="1" constant="true"/>
      <compartment id="cytoplasm" name="cytoplasm" size="1" constant="true"/>
      <compartment id="mitochondrial_intermembrane_space" name="mitochondrial_intermembrane_space" size="1" constant="true"/>
      <compartment id="fixed_biomass" name="fixed_biomass" size="1" constant="true"/>
      <compartment id="biomass" name="biomass" size="1" constant="true"/>
      <compartment id="phloem" name="phloem" size="1" constant="true"/>
      <compartment id="external" name="external" size="1" constant="true"/>
      <compartment id="peroxisome" name="peroxisome" size="1" constant="true"/>
      <compartment id="mitochondrion" name="mitochondrion" size="1" constant="true"/>
    </listOfCompartments>
    <listOfSpecies>
      <species id="D_Galactosyl_12_diacyl_glycerols_biomass" name="|D-Galactosyl-12-diacyl-glycerols| [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_alanine_biomass" name="L-alanine (L-ALPHA-ALANINE) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_ACETO_LACTATE" name="(S)-2-acetolactate (2-ACETO-LACTATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CHLOROPHYLL_A_biomass" name="chlorophyll a (CHLOROPHYLL-A) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUCROSE_phloem" name="SUCROSE [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="SER_mitochondrion" name="L-serine (SER) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACYL_SN_GLYCEROL_3P" name="ACYL-SN-GLYCEROL-3P" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACET" name="acetate (ACET)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADH_peroxisome" name="NADH [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="Pyruvate_dehydrogenase_dihydrolipoate_mitochondrion" name="|Pyruvate-dehydrogenase-dihydrolipoate| [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="FRUCTOSE_16_DIPHOSPHATE_chloroplast" name="fructose-1,6-bisphosphate (FRUCTOSE-16-DIPHOSPHATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="METHYLENE_THF_mitochondrion" name="5,10-methylenetetrahydrofolate (METHYLENE-THF) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="LEU_biomass" name="L-leucine (LEU) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD4FS_1" name="CDP-N-dimethylethanolamine (CPD4FS-1)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CYS_biomass" name="L-cysteine (CYS) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_Oxo_octanoyl_ACPs" name="|3-Oxo-octanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_440" name="N-feruloyltyramine (CPD-440)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GALACTOSE" name="beta-D-galactose (GALACTOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="VAL" name="L-valine (VAL)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADENOSYL_HOMO_CYS" name="S-adenosyl-L-homocysteine (ADENOSYL-HOMO-CYS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCERATE_peroxisome" name="D-glycerate (GLYCERATE) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="PYRUVATE_mitochondrion" name="PYRUVATE [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="dihydrosphingosine_biomass" name="dihydrosphingosine (CPD-13612) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="TYR_biomass" name="L-tyrosine (TYR) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="NITRATE" name="NITRATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXALACETIC_ACID_chloroplast" name="oxaloacetate (OXALACETIC_ACID) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADP_chloroplast" name="NADP+ (NADP) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="RIBOSE_5P" name="D-ribose 5-phosphate (RIBOSE-5P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_alanine_phloem" name="L-alanine (L-ALPHA-ALANINE) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="ALPHA_D_GALACTOSE" name="ALPHA-D-GALACTOSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_ACETO_2_HYDROXY_BUTYRATE" name="2-aceto-2-hydroxy-butanoate (2-ACETO-2-HYDROXY-BUTYRATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="INOSITOL_1_3_4_TRIPHOSPHATE" name="D-myo-inositol (1,3,4)-trisphosphate (INOSITOL-1-3-4-TRIPHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="WATER" name="H2O (WATER)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLN_biomass" name="L-glutamine (GLN) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="PRPP" name="5-phospho-alpha-D-ribose 1-diphosphate (PRPP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="R_3_hydroxydodecanoyl_ACPs" name="|R-3-hydroxydodecanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MAL" name="(S)-malate (MAL)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE" name="(S)-2,3,4,5-tetrahydrodipicolinate (DELTA1-PIPERIDEINE-2-6-DICARBOXYLATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="hemicellulose_fixed_biomass" name="hemicellulose [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_SEDOHEPTULOSE_7_P" name="D-sedoheptulose 7-phosphate (D-SEDOHEPTULOSE-7-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="fatty_acids_fixed_biomass" name="fatty_acids [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="Myristoyl_ACPs" name="|Myristoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_alanine" name="L-alanine (L-ALPHA-ALANINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Reduced_ferredoxins" name="|Reduced-ferredoxins|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_10_methenyltetrahydrofolate" name="5,10-methenyltetrahydrofolate (5-10-METHENYL-THF)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Decanoyl_ACPs" name="|Decanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_OXOPROLINE" name="5-OXOPROLINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Lipids" name="|Lipids|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_9956_mitochondrion" name="ubiquinol-8 (CPD-9956) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="CMP" name="CMP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_KETO_2_METHYLVALERATE" name="2,3-dihydroxy-3-methylvalerate (1-KETO-2-METHYLVALERATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TTP" name="dTTP (TTP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Octadec_2_enoyl_ACPs" name="|Octadec-2-enoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_649_biomass" name="sphinganine 1-phosphate (CPD-649) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="RIBULOSE_5P_chloroplast" name="D-ribulose 5-phosphate (RIBULOSE-5P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="ASCORBATE_chloroplast" name="L-ascorbate (ASCORBATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Plastocyanin_Reduced_chloroplast" name="|Plastocyanin-Reduced| [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_glucose_unit" name="polysaccharide_glucose_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="oleate_biomass" name="oleate (OLEATE-CPD) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="GERANYLGERANYL_PP" name="all-trans-geranyl-geranyl diphosphate (GERANYLGERANYL-PP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="WATER_mitochondrion" name="H2O (WATER) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="Light" name="|Light|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="AICAR" name="aminoimidazole carboxamide ribonucleotide (AICAR)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLY_phloem" name="glycine (GLY) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="OROTIDINE_5_PHOSPHATE" name="orotidine-5&apos;-phosphate (OROTIDINE-5-PHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="FRUCTOSE_16_DIPHOSPHATE" name="fructose-1,6-bisphosphate (FRUCTOSE-16-DIPHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HYDROGEN_PEROXIDE_chloroplast" name="hydrogen peroxide (HYDROGEN-PEROXIDE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="DCDP" name="DCDP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_oxo_stearoyl_ACPs" name="|3-oxo-stearoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_PHOSPHATIDYL_GLYCEROL_biomass" name="L-1-PHOSPHATIDYL-GLYCEROL [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADPH_chloroplast" name="NADPH [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="LEU_phloem" name="L-leucine (LEU) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP_D_GALACTURONATE" name="UDP-D-GALACTURONATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_METHYL_THF" name="5-methyl-tetrahydrofolate (5-METHYL-THF)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLN" name="L-glutamine (GLN)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Dodec_2_enoyl_ACPs" name="|Dodec-2-enoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_GLUTAMATE_5_P" name="L-glutamate-5-phosphate (L-GLUTAMATE-5-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SULFATE" name="SULFATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLY" name="glycine (GLY)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Carboxybiotin_BCCP" name="|Carboxybiotin-BCCP|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TRP" name="L-tryptophan (TRP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_PHOSPHATIDYL_GLYCEROL" name="L-1-PHOSPHATIDYL-GLYCEROL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLT" name="L-glutamate (GLT)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="P_RIBOSYL_4_SUCCCARB_AMINOIMIDAZOLE" name="5&apos;-phosphoribosyl-4-(N-succinocarboxamide)-5-aminoimidazole (P-RIBOSYL-4-SUCCCARB-AMINOIMIDAZOLE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HYDROXY_METHYL_BUTENYL_DIP" name="1-hydroxy-2-methyl-2-(E)-butenyl 4-diphosphate (HYDROXY-METHYL-BUTENYL-DIP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphate_chloroplast" name="phosphate (|Pi|) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="ILE_phloem" name="L-isoleucine (ILE) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="succinate_semialdehyde" name="succinate semialdehyde (SUCC-S-ALD)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="dhurrin" name="dhurrin (CPD-1042)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_P_SERINE" name="3-phospho-L-serine (3-P-SERINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACETOACETYL_COA" name="ACETOACETYL-COA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_DEOXY_D_ARABINO_HEPTULOSONATE_7_P" name="3-deoxy-D-arabino-heptulosonate-7-phosphate (3-DEOXY-D-ARABINO-HEPTULOSONATE-7-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="FRUCTOSE_6P" name="D-fructose 6-phosphate (FRUCTOSE-6P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_DELTA1_PYRROLINE_5_CARBOXYLATE" name="(S)-1-pyrroline-5-carboxylate (L-DELTA1-PYRROLINE_5-CARBOXYLATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SHIKIMATE" name="SHIKIMATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="RIBOSE" name="RIBOSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLC_1_P_chloroplast" name="alpha-D-glucose 1-phosphate (GLC-1-P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Glucuronoxylan_monomer_equivalent_biomass" name="Glucuronoxylan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCEROL_3P" name="sn-glycerol-3-phosphate (GLYCEROL-3P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="R_3_hydroxyhexanoyl_ACPs" name="|R-3-hydroxyhexanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="LYS_biomass" name="L-lysine (LYS) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="PLASTOQUINOL_1_chloroplast" name="PLASTOQUINOL-1 [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="MESO_DIAMINOPIMELATE" name="MESO-DIAMINOPIMELATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON_mitochondrial_intermembrane_space" name="H+ (PROTON) [mitochondrial_intermembrane_space]" compartment="mitochondrial_intermembrane_space" initialConcentration="1" boundaryCondition="false"/>
      <species id="HYDROGEN_PEROXIDE" name="hydrogen peroxide (HYDROGEN-PEROXIDE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="organic_acids_fixed_biomass" name="organic_acids [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_659" name="L-arogenate (CPD-659)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="lignin_fixed_biomass" name="lignin [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_160" name="CPD-160" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphate_mitochondrion" name="phosphate (|Pi|) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2K_4CH3_PENTANOATE" name="4-methyl-2-oxopentanoate (2K-4CH3-PENTANOATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DATP" name="DATP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLC_1_P" name="alpha-D-glucose 1-phosphate (GLC-1-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DPG" name="1,3-bisphospho-D-glycerate (DPG)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MET_biomass" name="L-methionine (MET) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_threo_isocitrate" name="D-threo-isocitrate (THREO-DS-ISO-CITRATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CIS_ACONITATE_mitochondrion" name="CIS-ACONITATE [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="CIT_mitochondrion" name="citrate (CIT) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_PHOSPHATIDATE" name="L-PHOSPHATIDATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="superoxide_chloroplast" name="superoxide (SUPER-OXIDE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="HIS" name="L-histidine (HIS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NITRITE" name="NITRITE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="VAL_biomass" name="L-valine (VAL) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_406" name="N-methylethanolamine phosphate (CPD-406)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADH_mitochondrion" name="NADH [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="FERULOYL_COA" name="FERULOYL-COA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHATIDYLCHOLINE" name="PHOSPHATIDYLCHOLINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphoenolpyruvate_chloroplast" name="phosphoenolpyruvate (PHOSPHO-ENOL-PYRUVATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCOLLATE_peroxisome" name="glycolate (GLYCOLLATE) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="CARBAMOYL_P" name="carbamoyl-phosphate (CARBAMOYL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_CITRULLINE" name="L-CITRULLINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Xyloglucan_monomer_equivalent_biomass" name="Xyloglucan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_P_BETA_D_RIBOSYL_AMINE" name="5-phospho-beta-D-ribosyl-amine (5-P-BETA-D-RIBOSYL-AMINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_galactose_unit" name="polysaccharide_galactose_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="WATER_chloroplast" name="H2O (WATER) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCOLLATE_chloroplast" name="glycolate (GLYCOLLATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_2961" name="6-phospho D-gluconate (CPD-2961)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYOX_peroxisome" name="glyoxylate (GLYOX) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="amylopectin_monomer_equivalent_chloroplast" name="amylopectin_monomer_equivalent [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="raffinose" name="raffinose (CPD-1099)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXALACETIC_ACID_mitochondrion" name="oxaloacetate (OXALACETIC_ACID) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHORIBOSYL_FORMIMINO_AICAR_P" name="1-(5-phosphoribosyl)-5-[(5-phosphoribosylamino)methylideneamino]imidazole-4-carboxamide (PHOSPHORIBOSYL-FORMIMINO-AICAR-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="P_COUMAROYL_COA" name="4-coumaroyl-CoA (P-COUMAROYL-COA)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_Galactosyl_12_diacyl_glycerols" name="|D-Galactosyl-12-diacyl-glycerols|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Pyruvate_dehydrogenase_dihydrolipoate" name="|Pyruvate-dehydrogenase-dihydrolipoate|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACETYL_GLU" name="N-acetyl-L-glutamate (ACETYL-GLU)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_PHOSPHO_4_CYTIDINE_5_DIPHOSPHO_2_C_MET" name="2-phospho-4-(cytidine 5&apos;-diphospho)-2-C-methyl-D-erythritol (2-PHOSPHO-4-CYTIDINE-5-DIPHOSPHO-2-C-MET)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="total_fixed_biomass" name="total [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADENOSINE" name="ADENOSINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MANNOSE_6P" name="D-mannose 6-phosphate (MANNOSE-6P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PLASTOQUINONE_chloroplast" name="PLASTOQUINONE [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_PG" name="2-phospho-D-glycerate (2-PG)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="QUINATE" name="L-quinate (QUINATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLUTAMATE_1_SEMIALDEHYDE" name="GLUTAMATE-1-SEMIALDEHYDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_L_MYO_INOSITOL_1_P" name="1D-myo-inositol (3)-monophosphate (1-L-MYO-INOSITOL-1-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PRO" name="L-proline (PRO)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_SERINE" name="D-SERINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACETYL_COA_mitochondrion" name="ACETYL-COA [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="THF_mitochondrion" name="tetrahydrofolate (THF) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADP_D_GLUCOSE_chloroplast" name="ADP-alpha-D-glucose (ADP-D-GLUCOSE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHATIDYLCHOLINE_biomass" name="PHOSPHATIDYLCHOLINE [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="SER_peroxisome" name="L-serine (SER) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="Hexanoyl_ACPs" name="|Hexanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Arabinoxylan_monomer_equivalent" name="Arabinoxylan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Xylogalacturonan_monomer_equivalent" name="Xylogalacturonan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="COUMARYL_ALCOHOL_biomass" name="4-coumaryl alcohol (COUMARYL-ALCOHOL) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="MG_2_xylem" name="Mg2+ (MG+2) [xylem]" compartment="xylem" initialConcentration="1" boundaryCondition="false"/>
      <species id="SULFATE_xylem" name="SULFATE [xylem]" compartment="xylem" initialConcentration="1" boundaryCondition="false"/>
      <species id="METHYLENE_THF" name="5,10-methylenetetrahydrofolate (METHYLENE-THF)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADP_mitochondrion" name="ADP [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="DPG_chloroplast" name="1,3-bisphospho-D-glycerate (DPG) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_5441" name="N-dimethylethanolamine phosphate (CPD-5441)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="oxygen" name="oxygen (OXYGEN-MOLECULE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="APS" name="adenosine 5&apos;-phosphosulfate (APS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="WATER_peroxisome" name="H2O (WATER) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="MAL_peroxisome" name="(S)-malate (MAL) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="CHLOROPHYLL_B_biomass" name="chlorophyll b (CHLOROPHYLL-B) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACP" name="ACP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MET_phloem" name="L-methionine (MET) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACETALD" name="acetaldehyde (ACETALD)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUC_COA_mitochondrion" name="succinyl-CoA (SUC-COA) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="TYR" name="L-tyrosine (TYR)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ASCORBATE" name="L-ascorbate (ASCORBATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Beta_3_hydroxybutyryl_ACPs" name="|Beta-3-hydroxybutyryl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHE_phloem" name="L-phenylalanine (PHE) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="CARBOXYPHENYLAMINO_DEOXYRIBULOSE_P" name="1-(o-carboxyphenylamino)-1&apos;-deoxyribulose-5&apos;-phosphate (CARBOXYPHENYLAMINO-DEOXYRIBULOSE-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="FRUCTOSE_6P_chloroplast" name="D-fructose 6-phosphate (FRUCTOSE-6P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="octadecenedioate" name="octadecenedioate (OCTADEC-9-ENE-118-DIOIC-ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ETOH" name="ethanol (ETOH)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_oxo_myristoyl_ACPs" name="|3-oxo-myristoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="FUM" name="fumarate (FUM)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON_chloroplast" name="H+ (PROTON) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_PHOSPHATIDYL_ETHANOLAMINE_biomass" name="L-1-PHOSPHATIDYL-ETHANOLAMINE [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_phosphatidyl_inositols" name="|L-1-phosphatidyl-inositols|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="galactinol" name="galactinol (CPD-458)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ATP_chloroplast" name="ATP [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_SEDOHEPTULOSE_7_P_chloroplast" name="D-sedoheptulose 7-phosphate (D-SEDOHEPTULOSE-7-P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="IMIDAZOLE_ACETOL_P" name="imidazole acetol-phosphate (IMIDAZOLE-ACETOL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CO2_chloroplast" name="CO2 (CARBON-DIOXIDE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="CONIFERYL_ALCOHOL" name="coniferyl alcohol (CONIFERYL-ALCOHOL)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Alpha_linolenoyl_groups" name="|Alpha-linolenoyl-groups|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="O_PHOSPHO_L_HOMOSERINE" name="O-PHOSPHO-L-HOMOSERINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="VAL_phloem" name="L-valine (VAL) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_KESTOTRIOSE" name="1-KESTOTRIOSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="nucleic_acids_fixed_biomass" name="nucleic_acids [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_arabinose_unit" name="polysaccharide_arabinose_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="BCCP_dimers" name="|BCCP-dimers|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHORIBOSYL_AMP" name="1-(5-phospho-D-ribosyl)-AMP (PHOSPHORIBOSYL-AMP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SER_biomass" name="L-serine (SER) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_PHOSPHATIDYL_ETHANOLAMINE" name="L-1-PHOSPHATIDYL-ETHANOLAMINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ARG_phloem" name="L-arginine (ARG) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLY_peroxisome" name="glycine (GLY) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="WATER_xylem" name="H2O (WATER) [xylem]" compartment="xylem" initialConcentration="1" boundaryCondition="false"/>
      <species id="DEHYDROSPHINGANINE" name="3-dehydrosphinganine (DEHYDROSPHINGANINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GDP_L_GALACTOSE" name="GDP-L-GALACTOSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP_GLUCURONATE" name="UDP-D-glucuronate (UDP-GLUCURONATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_PHOSPHATIDYL_1D_MYO_INOSITOL_35_BISPH" name="1-PHOSPHATIDYL-1D-MYO-INOSITOL-35-BISPH" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_AMINO_LEVULINATE" name="5-AMINO-LEVULINATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHORIBOSYL_FORMAMIDO_CARBOXAMIDE" name="PHOSPHORIBOSYL-FORMAMIDO-CARBOXAMIDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHORIBOSYL_ATP" name="PHOSPHORIBOSYL-ATP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_4_CYTIDINE_5_DIPHOSPHO_2_C" name="4-(cytidine 5&apos;-diphospho)-2-C-methyl-D-erythritol (4-CYTIDINE-5-DIPHOSPHO-2-C)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Acetoacetyl_ACPs" name="|Acetoacetyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MAL_mitochondrion" name="(S)-malate (MAL) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="AMMONIA" name="AMMONIA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DNA_base_equivalent_biomass" name="DNA_base_equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="UREA" name="UREA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_ARGININO_SUCCINATE" name="L-ARGININO-SUCCINATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_ERYTHRO_IMIDAZOLE_GLYCEROL_P" name="D-erythro-imidazole-glycerol-phosphate (D-ERYTHRO-IMIDAZOLE-GLYCEROL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NAD_mitochondrion" name="NAD+ (NAD) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXALATE" name="OXALATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ATP" name="ATP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2C_METH_D_ERYTHRITOL_CYCLODIPHOSPHATE" name="2-C-methyl-D-erythritol-2,4-cyclodiphosphate (2C-METH-D-ERYTHRITOL-CYCLODIPHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="LINOLEIC_ACID" name="linoleate (LINOLEIC_ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HOMO_CYS" name="L-homocysteine (HOMO-CYS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_3_beta_D_glucan_monomer_equivalent" name="1-3-beta-D-glucan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SER" name="L-serine (SER)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_67_chloroplast" name="2-phosphoglycolate (CPD-67) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="ASCORBATE_biomass" name="L-ascorbate (ASCORBATE) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="COUMARYL_ALCOHOL" name="4-coumaryl alcohol (COUMARYL-ALCOHOL)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HIS_biomass" name="L-histidine (HIS) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLC_6_P" name="beta-D-glucose 6-phosphate (GLC-6-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SINAPYL_ALCOHOL" name="SINAPYL-ALCOHOL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CHLOROPHYLL_A" name="chlorophyll a (CHLOROPHYLL-A)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CHLOROPHYLL_B" name="chlorophyll b (CHLOROPHYLL-B)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ASN" name="L-asparagine (ASN)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXIDIZED_GLUTATHIONE_chloroplast" name="glutathione disulfide (OXIDIZED-GLUTATHIONE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Cytochromes_C_Reduced_mitochondrion" name="|Cytochromes-C-Reduced| [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="DGTP" name="DGTP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphoenolpyruvate" name="phosphoenolpyruvate (PHOSPHO-ENOL-PYRUVATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="carbohydrates_fixed_biomass" name="carbohydrates [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP" name="UDP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLT_phloem" name="L-glutamate (GLT) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="GTP" name="GTP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="IMP" name="IMP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_KETOGLUTARATE" name="2-oxoglutarate (2-KETOGLUTARATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="FRU" name="FRU" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="oxygen_intercellular_air_space" name="oxygen (OXYGEN-MOLECULE) [intercellular_air_space]" compartment="intercellular_air_space" initialConcentration="1" boundaryCondition="false"/>
      <species id="RIBOSE_5P_chloroplast" name="D-ribose 5-phosphate (RIBOSE-5P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="MALONYL_COA" name="MALONYL-COA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="INDOLE" name="INDOLE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_330" name="L-galactono-1,4-lactone (CPD-330)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GDP_MANNOSE" name="GDP-alpha-D-mannose (GDP-MANNOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HOMO_SER" name="L-homoserine (HOMO-SER)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Octanoyl_ACPs" name="|Octanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphoribulosylformimino_AICAR_P" name="phosphoribulosylformimino-AICAR-P (PHOSPHORIBULOSYL-FORMIMINO-AICAR-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ethanolamine" name="ethanolamine (ETHANOL-AMINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UBIQUINONE_8_mitochondrion" name="UBIQUINONE-8 [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="Stearoyl_ACPs" name="|Stearoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="COUMARATE" name="4-coumarate (COUMARATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_KETO_ISOVALERATE" name="3-methyl-2-oxobutanoate (2-KETO-ISOVALERATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CTP" name="CTP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Cytochromes_C_Oxidized_mitochondrion" name="|Cytochromes-C-Oxidized| [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="CONIFERYL_ALCOHOL_biomass" name="coniferyl alcohol (CONIFERYL-ALCOHOL) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="Glucomannan_monomer_equivalent_biomass" name="Glucomannan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="SULFOQUINOVOSYLDIACYLGLYCEROL" name="SULFOQUINOVOSYLDIACYLGLYCEROL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_ORNITHINE" name="L-ORNITHINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="N_5_PHOSPHORIBOSYL_ANTHRANILATE" name="N-(5&apos;-phosphoribosyl)-anthranilate (N-5-PHOSPHORIBOSYL-ANTHRANILATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CELLULOSE_monomer_equivalent_biomass" name="CELLULOSE_monomer_equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="LYS_phloem" name="L-lysine (LYS) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_4211" name="dimethylallyl diphosphate (CPD-4211)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CYS" name="L-cysteine (CYS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CAFFEOYL_COA" name="CAFFEOYL-COA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Ox_Thioredoxin" name="|Ox-Thioredoxin|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACETYLSERINE" name="O-acetyl-L-serine (ACETYLSERINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_Hydroxy_octanoyl_ACPs" name="|3-Hydroxy-octanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="LINOLENIC_ACID_biomass" name="alpha-linolenate (LINOLENIC_ACID) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="Light_chloroplast" name="|Light| [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="BETA_D_FRUCTOSE" name="beta-D-fructofuranose (BETA-D-FRUCTOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUC_mitochondrion" name="succinate (SUC) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="ASN_biomass" name="L-asparagine (ASN) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADENYLOSUCC" name="adenylo-succinate (ADENYLOSUCC)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NAD_peroxisome" name="NAD+ (NAD) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="SER_phloem" name="L-serine (SER) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCERATE" name="D-glycerate (GLYCERATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_469" name="N-acetyl-L-glutamate 5-semialdehyde (CPD-469)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Oleoyl_ACPs" name="|Oleoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON_xylem" name="H+ (PROTON) [xylem]" compartment="xylem" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLC_6_P_chloroplast" name="beta-D-glucose 6-phosphate (GLC-6-P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="CELLULOSE_monomer_equivalent" name="CELLULOSE_monomer_equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="oleate" name="oleate (OLEATE-CPD)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Xyloglucan_monomer_equivalent" name="Xyloglucan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GERANYL_PP" name="geranyl diphosphate (GERANYL-PP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="monodehydroascorbate" name="monodehydroascorbate (CPD-318)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_412" name="4-coumaroylshikimate (CPD-412)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast_biomass" name="1-4-alpha-D-Glucan_monomer_equivalent_chloroplast [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="DUDP" name="DUDP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_GAMMA_GLUTAMYLCYSTEINE" name="L-GAMMA-GLUTAMYLCYSTEINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_14553" name="UDP-alpha-D-galactose (CPD-14553)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="INDOLE_3_GLYCEROL_P" name="(1S,2R)-1-C-(indol-3-yl)glycerol 3-phosphate (INDOLE-3-GLYCEROL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="oxygen_mitochondrion" name="oxygen (OXYGEN-MOLECULE) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHYTOSPINGOSINE_biomass" name="4-hydroxysphinganine (PHYTOSPINGOSINE) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_DEHYDRO_ASCORBATE" name="L-DEHYDRO-ASCORBATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP_D_XYLOSE" name="UDP-alpha-D-xylose (UDP-D-XYLOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Light_external" name="|Light| [external]" compartment="external" initialConcentration="1" boundaryCondition="false"/>
      <species id="CO_A" name="coenzyme A (CO-A)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_KETOGLUTARATE_peroxisome" name="2-oxoglutarate (2-KETOGLUTARATE) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="Trans_D2_decenoyl_ACPs" name="|Trans-D2-decenoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SINAPALDEHYDE" name="SINAPALDEHYDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HISTIDINOL" name="HISTIDINOL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Arabinoxylan_monomer_equivalent_biomass" name="Arabinoxylan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="ALPHA_GLC_6_P_chloroplast" name="alpha-D-glucose 6-phosphate (ALPHA-GLC-6-P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXIDIZED_GLUTATHIONE" name="glutathione disulfide (OXIDIZED-GLUTATHIONE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SINAPYL_ALCOHOL_biomass" name="SINAPYL-ALCOHOL [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="protein_fixed_biomass" name="protein [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="THR" name="L-threonine (THR)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Red_Thioredoxin" name="|Red-Thioredoxin|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_HISTIDINOL_P" name="L-histidinol-phosphate (L-HISTIDINOL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="THF" name="tetrahydrofolate (THF)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="BUTYRYL_COA" name="butanoyl-CoA (BUTYRYL-COA)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ALPHA_GLC_6_P" name="alpha-D-glucose 6-phosphate (ALPHA-GLC-6-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="coniferaldehyde" name="coniferaldehyde (CONIFERYL-ALDEHYDE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_dehydroshikimate" name="3-dehydroshikimate (3-DEHYDRO-SHIKIMATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHE" name="L-phenylalanine (PHE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYOX" name="glyoxylate (GLYOX)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_HYDROXY_CONIFERALDEHYDE" name="5-HYDROXY-CONIFERALDEHYDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="AMP_chloroplast" name="AMP [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="HCO3" name="bicarbonate (HCO3)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Linoleoyl_groups" name="|Linoleoyl-groups|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CHORISMATE" name="CHORISMATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="R_3_hydroxymyristoyl_ACPs" name="|R-3-hydroxymyristoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_KETOGLUTARATE_mitochondrion" name="2-oxoglutarate (2-KETOGLUTARATE) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHORYL_ETHANOLAMINE" name="PHOSPHORYL-ETHANOLAMINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON" name="H+ (PROTON)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_GALACTOSE" name="beta-L-galactose (L-GALACTOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Pyruvate_dehydrogenase_lipoate" name="|Pyruvate-dehydrogenase-lipoate|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_4_aminobutanoate" name="4-aminobutanoate (4-AMINO-BUTYRATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLC" name="beta-D-glucose (GLC)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_SEDOHEPTULOSE_1_7_P2_chloroplast" name="D-sedoheptulose-1,7-bisphosphate (D-SEDOHEPTULOSE-1-7-P2) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast" name="1-4-alpha-D-Glucan_monomer_equivalent [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Charged_GLT_tRNAs" name="|Charged-GLT-tRNAs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Galactosyl_galactosyl_diacyl_glycerols_biomass" name="|Galactosyl-galactosyl-diacyl-glycerols| [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTOPORPHYRINOGEN" name="protoporphyrinogen IX (PROTOPORPHYRINOGEN)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CIT" name="citrate (CIT)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_ASPARTATE" name="L-ASPARTATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DCTP" name="DCTP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CAFFEOYLSHIKIMATE" name="CAFFEOYLSHIKIMATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_14443" name="(4S)-4-hydroxy-2,3,4,5-tetrahydro-(2S)-dipicolinate (CPD-14443)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="oxygen_peroxisome" name="oxygen (OXYGEN-MOLECULE) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="free_aa_fixed_biomass" name="free_aa [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_OXOBUTANOATE" name="2-OXOBUTANOATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="octadecenedioate_biomass" name="octadecenedioate (OCTADEC-9-ENE-118-DIOIC-ACID) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_galacturonate_unit" name="polysaccharide_galacturonate_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DODECANOATE" name="laurate (DODECANOATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="LYS" name="L-lysine (LYS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_PHOSPHO_RIBOSYL_GLYCINEAMIDE" name="5-PHOSPHO-RIBOSYL-GLYCINEAMIDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PPI_chloroplast" name="diphosphate (PPI) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Oxidized_Plastocyanins_chloroplast" name="|Oxidized-Plastocyanins| [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_threo_isocitrate_mitochondrion" name="D-threo-isocitrate (THREO-DS-ISO-CITRATE) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="THR_biomass" name="L-threonine (THR) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="DGDP" name="DGDP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GALACTOSE_1P" name="alpha-D-galactose 1-phosphate (GALACTOSE-1P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHOSPHORIBOSYL_CARBOXY_AMINOIMIDAZOLE" name="5-amino-1-(5-phospho-D-ribosyl)imidazole-4-carboxylate (PHOSPHORIBOSYL-CARBOXY-AMINOIMIDAZOLE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ILE" name="L-isoleucine (ILE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UMP" name="uridine-5&apos;-phosphate (UMP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CDPDIACYLGLYCEROL" name="CDPDIACYLGLYCEROL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_mannose_unit" name="polysaccharide_mannose_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CHLOROPHYLLIDE_A" name="chlorophyllide a (CHLOROPHYLLIDE-A)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GUANINE" name="GUANINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="LAUROYLCOA_CPD" name="lauroyl-CoA (LAUROYLCOA-CPD)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_P_HYDROXYPYRUVATE" name="3-phospho-hydroxypyruvate (3-P-HYDROXYPYRUVATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADP" name="NADP+ (NADP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PORPHOBILINOGEN" name="PORPHOBILINOGEN" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLY_mitochondrion" name="glycine (GLY) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="LINOLENIC_ACID" name="alpha-linolenate (LINOLENIC_ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Pyruvate_dehydrogenase_lipoate_mitochondrion" name="|Pyruvate-dehydrogenase-lipoate| [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_3_DIHYDRODIPICOLINATE" name="(S)-2,3-dihydrodipicolinate (2-3-DIHYDRODIPICOLINATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Butanoyl_ACPs" name="|Butanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP_GLUCOSE" name="UDP-GLUCOSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_3_beta_D_glucan_monomer_equivalent_biomass" name="1-3-beta-D-glucan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="PYRUVATE" name="PYRUVATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GAP_chloroplast" name="D-glyceraldehyde 3-phosphate (GAP) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADPH" name="NADPH" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PALMITATE_biomass" name="PALMITATE [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="COUMARALDEHYDE" name="COUMARALDEHYDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="XMP" name="XMP (XANTHOSINE-5-PHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Oleoyl_groups" name="|Oleoyl-groups|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="monodehydroascorbate_chloroplast" name="monodehydroascorbate (CPD-318) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTOPORPHYRIN_IX" name="protoporphyrin IX (PROTOPORPHYRIN_IX)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CO2" name="CO2 (CARBON-DIOXIDE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_7014" name="chlorophyllide b (CPD-7014)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="RIBULOSE_5P" name="D-ribulose 5-phosphate (RIBULOSE-5P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_6_P_GLUCONO_DELTA_LACTONE" name="6-phospho D-glucono-1,5-lactone (D-6-P-GLUCONO-DELTA-LACTONE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Beta_hydroxydecanoyl_ACPs" name="|Beta-hydroxydecanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MG_PROTOPORPHYRIN_MONOMETHYL_ESTER" name="magnesium-protoporphyrin IX 13-monomethyl ester (MG-PROTOPORPHYRIN-MONOMETHYL-ESTER)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CDP" name="CDP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ERYTHROSE_4P" name="D-erythrose 4-phosphate (ERYTHROSE-4P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Glucomannan_monomer_equivalent" name="Glucomannan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TDP" name="dTDP (TDP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="STEARIC_ACID" name="stearate (STEARIC_ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_oxo_palmitoyl_ACPs" name="|3-oxo-palmitoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_oxo_decanoyl_ACPs" name="|3-oxo-decanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXALACETIC_ACID" name="oxaloacetate (OXALACETIC_ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DEHYDROQUINATE" name="3-dehydroquinate (DEHYDROQUINATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_PHOSPHORIBOSYL_5_AMINOIMIDAZOLE" name="5-amino-1-(5-phospho-D-ribosyl)imidazole (5-PHOSPHORIBOSYL-5-AMINOIMIDAZOLE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ALPHA_GLUCOSE" name="alpha-D-glucose (ALPHA-GLUCOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Glucuronoxylan_monomer_equivalent" name="Glucuronoxylan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="G3P" name="3-phospho-D-glycerate (G3P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_440_biomass" name="N-feruloyltyramine (CPD-440) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="PPI" name="diphosphate (PPI)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GAP" name="D-glyceraldehyde 3-phosphate (GAP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUCROSE_6P" name="sucrose-6-phosphate (SUCROSE-6P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NITRATE_xylem" name="NITRATE [xylem]" compartment="xylem" initialConcentration="1" boundaryCondition="false"/>
      <species id="FARNESYL_PP" name="(2E,6E)-farnesyl diphosphate (FARNESYL-PP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CAFFEOYLQUINATE" name="trans-5-O-caffeoyl-D-quinate (CAFFEOYLQUINATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="FUM_mitochondrion" name="fumarate (FUM) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="Oxidized_ferredoxins_chloroplast" name="|Oxidized-ferredoxins| [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_GLUTAMATE_GAMMA_SEMIALDEHYDE" name="L-glutamate gamma-semialdehyde (L-GLUTAMATE_GAMMA-SEMIALDEHYDE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_4_beta_D_xylan_monomer_equivalent_biomass" name="1-4-beta-D-xylan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="SO3" name="sulfite (SO3)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PREPHENATE" name="PREPHENATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_C_METHYL_D_ERYTHRITOL_4_PHOSPHATE" name="2-C-METHYL-D-ERYTHRITOL-4-PHOSPHATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="XYLULOSE_5_PHOSPHATE" name="D-xylulose 5-phosphate (XYLULOSE-5-PHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Galactosyl_galactosyl_diacyl_glycerols" name="|Galactosyl-galactosyl-diacyl-glycerols|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MEVALONATE" name="(R)-mevalonate (MEVALONATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_499" name="mevalonate-5-phosphate (CPD-499)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="isopentenyl_diphosphate" name="isopentenyl diphosphate (DELTA3-ISOPENTENYL-PP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="dihydrosphingosine" name="dihydrosphingosine (CPD-13612)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="S_ADENOSYLMETHIONINE" name="S-adenosyl-L-methionine (S-ADENOSYLMETHIONINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PALMITATE" name="PALMITATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCERATE_chloroplast" name="D-glycerate (GLYCERATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Palmitoyl_ACPs" name="|Palmitoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_397" name="S-methyl-L-methionine (CPD-397)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="nitrogenous_fixed_biomass" name="nitrogenous [fixed_biomass]" compartment="fixed_biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_oxo_hexanoyl_ACPs" name="|3-oxo-hexanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="STEARIC_ACID_biomass" name="stearate (STEARIC_ACID) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="ARG" name="L-arginine (ARG)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DADP" name="DADP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CO_A_mitochondrion" name="coenzyme A (CO-A) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="NAD" name="NAD+ (NAD)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TYRAMINE" name="TYRAMINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPDQT_4" name="alpha-L-galactose-1-phosphate (CPDQT-4)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_Hexadecenoyl_ACPs" name="|2-Hexadecenoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PALMITYL_COA" name="palmitoyl-CoA (PALMITYL-COA)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="NADH" name="NADH" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Dodecanoyl_ACPs" name="|Dodecanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ACETYL_COA" name="ACETYL-COA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLUTATHIONE_phloem" name="GLUTATHIONE [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="Homogalacturonan_monomer_equivalent" name="Homogalacturonan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UROPORPHYRINOGEN_III" name="UROPORPHYRINOGEN-III" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HYDROXYMETHYLBILANE" name="HYDROXYMETHYLBILANE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Xylogalacturonan_monomer_equivalent_biomass" name="Xylogalacturonan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="DNA_base_equivalent" name="DNA_base_equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PRO_biomass" name="L-proline (PRO) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="dihydroxyacetone_phosphate" name="dihydroxyacetone phosphate (DIHYDROXY-ACETONE-PHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_177" name="CPD-177" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_649" name="sphinganine 1-phosphate (CPD-649)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DIHYDROFOLATE" name="7,8-dihydrofolate (DIHYDROFOLATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="AMMONIA_mitochondrion" name="AMMONIA [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON_thylakoid_lumen" name="H+ (PROTON) [thylakoid_lumen]" compartment="thylakoid_lumen" initialConcentration="1" boundaryCondition="false"/>
      <species id="INDOLE_ACETATE_AUXIN" name="indole-3-acetate (INDOLE_ACETATE_AUXIN)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DIOH_ISOVALERATE" name="DIOH-ISOVALERATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_BETA_ASPARTYL_P" name="L-aspartyl-4-phosphate (L-BETA-ASPARTYL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_4_COUMAROYLQUINATE" name="trans-5-O-(4-coumaroyl)-D-quinate (4-COUMAROYLQUINATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUCROSE" name="SUCROSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_PHOSPHORIBOSYL_N_FORMYLGLYCINEAMIDINE" name="5-PHOSPHORIBOSYL-N-FORMYLGLYCINEAMIDINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CO2_intercellular_air_space" name="CO2 (CARBON-DIOXIDE) [intercellular_air_space]" compartment="intercellular_air_space" initialConcentration="1" boundaryCondition="false"/>
      <species id="OLEOYL_COA" name="OLEOYL-COA" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_phosphatidyl_inositols_biomass" name="|L-1-phosphatidyl-inositols| [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="monovinyl_protochlorophyllide_a" name="monovinyl protochlorophyllide a (MONO-VINYL-PROTOCHLOROPHYLLIDE-A)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="LINOLEIC_ACID_biomass" name="linoleate (LINOLEIC_ACID) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_CYSTATHIONINE" name="L-CYSTATHIONINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUCROSE_biomass" name="SUCROSE [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_18_OXOOLEATE" name="18-oxo-oleate (18-OXOOLEATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_676" name="trans-caffeate (CPD-676)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_674" name="trans-cinnamate (CPD-674)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_18_HYDROXYOLEATE" name="18-HYDROXYOLEATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="D_RIBULOSE_15_P2_chloroplast" name="D-ribulose-1,5-bisphosphate (D-RIBULOSE-15-P2) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="HYDROGEN_PEROXIDE_peroxisome" name="hydrogen peroxide (HYDROGEN-PEROXIDE) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_ASPARTATE_biomass" name="L-ASPARTATE [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="OROTATE_mitochondrion" name="OROTATE [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="HS" name="hydrogen sulfide (HS)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MG_2" name="Mg2+ (MG+2)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TRP_biomass" name="L-tryptophan (TRP) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="G3P_chloroplast" name="3-phospho-D-glycerate (G3P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="SHIKIMATE_5P" name="shikimate-3-phosphate (SHIKIMATE-5P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_xylose_unit" name="polysaccharide_xylose_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MYO_INOSITOL" name="MYO-INOSITOL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLUTATHIONE_chloroplast" name="GLUTATHIONE [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLT_biomass" name="L-glutamate (GLT) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="MG_PROTOPORPHYRIN" name="MG-PROTOPORPHYRIN" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="THR_phloem" name="L-threonine (THR) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="MANNOSE_1P" name="alpha-D-mannose 1-phosphate (MANNOSE-1P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Crotonyl_ACPs" name="|Crotonyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP_L_ARABINOSE" name="UDP-L-ARABINOSE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON_mitochondrion" name="H+ (PROTON) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="AMP" name="AMP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TYR_phloem" name="L-tyrosine (TYR) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="OROTATE" name="OROTATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MAL_chloroplast" name="(S)-malate (MAL) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_397_phloem" name="S-methyl-L-methionine (CPD-397) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="_1_4_beta_D_xylan_monomer_equivalent" name="1-4-beta-D-xylan-monomer-equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLY_biomass" name="glycine (GLY) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2S__2_isopropylmalate" name="(2S)-2-isopropylmalate (3-CARBOXY-3-HYDROXY-ISOCAPROATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphate_xylem" name="phosphate (|Pi|) [xylem]" compartment="xylem" initialConcentration="1" boundaryCondition="false"/>
      <species id="Oxidized_ferredoxins" name="|Oxidized-ferredoxins|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MALONYL_ACP" name="MALONYL-ACP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ferulate" name="ferulate (FERULIC-ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLT_tRNAs" name="|GLT-tRNAs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="R_3_hydroxystearoyl_ACPs" name="|R-3-hydroxystearoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADP_chloroplast" name="ADP [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_oxo_dodecanoyl_ACPs" name="|3-oxo-dodecanoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SUC" name="succinate (SUC)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="RNA_base_equivalent" name="RNA_base_equivalent" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DUMP" name="DUMP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CIS_ACONITATE" name="CIS-ACONITATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ANTHRANILATE" name="ANTHRANILATE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="R_3_Hydroxypalmitoyl_ACPs" name="|R-3-Hydroxypalmitoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CO2_mitochondrion" name="CO2 (CARBON-DIOXIDE) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="UTP" name="UTP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PROTON_peroxisome" name="H+ (PROTON) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="palmitoleate" name="palmitoleate (CPD-9245)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="UDP_SULFOQUINOVOSE" name="UDP-alpha-D-sulfoquinovopyranose (UDP-SULFOQUINOVOSE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DI_H_OROTATE" name="(S)-dihydroorotate (DI-H-OROTATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="SULFOQUINOVOSYLDIACYLGLYCEROL_biomass" name="SULFOQUINOVOSYLDIACYLGLYCEROL [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_ASPARTATE_phloem" name="L-ASPARTATE [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="ERYTHROSE_4P_chloroplast" name="D-erythrose 4-phosphate (ERYTHROSE-4P) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="Palmitoleoyl_ACPs" name="|Palmitoleoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DI_H_OROTATE_mitochondrion" name="(S)-dihydroorotate (DI-H-OROTATE) [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHE_biomass" name="L-phenylalanine (PHE) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_506" name="D-myo-inositol (1,3,4,5)-tetrakisphosphate (CPD-506)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Pyruvate_dehydrogenase_acetylDHlipoyl" name="|Pyruvate-dehydrogenase-acetylDHlipoyl|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_648" name="(S)-4-hydroxymandelonitrile (CPD-648)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ADP" name="ADP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_641" name="mevalonate-diphosphate (CPD-641)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GUANOSINE" name="GUANOSINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_DEHYDRO_ASCORBATE_chloroplast" name="L-DEHYDRO-ASCORBATE [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="stachyose" name="stachyose (CPD-170)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Hex_2_enoyl_ACPs" name="|Hex-2-enoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLT_peroxisome" name="L-glutamate (GLT) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="GMP" name="GMP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="BUTYRIC_ACID" name="n-butanoate (BUTYRIC_ACID)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="amylopectin_monomer_equivalent_chloroplast_biomass" name="amylopectin_monomer_equivalent_chloroplast [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="GDP" name="GDP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Reduced_ferredoxins_chloroplast" name="|Reduced-ferredoxins| [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_PHOSPHATIDYL_SERINE" name="L-1-PHOSPHATIDYL-SERINE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PYRUVATE_chloroplast" name="PYRUVATE [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="COPROPORPHYRINOGEN_III" name="coproporphyrinogen III (COPROPORPHYRINOGEN_III)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="MET" name="L-methionine (MET)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="phosphate" name="phosphate (|Pi|)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Pyruvate_dehydrogenase_acetylDHlipoyl_mitochondrion" name="|Pyruvate-dehydrogenase-acetylDHlipoyl| [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="LEU" name="L-leucine (LEU)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Homogalacturonan_monomer_equivalent_biomass" name="Homogalacturonan-monomer-equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="RNA_base_equivalent_biomass" name="RNA_base_equivalent [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLUTATHIONE" name="GLUTATHIONE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="HIS_phloem" name="L-histidine (HIS) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="_5_P_RIBOSYL_N_FORMYLGLYCINEAMIDE" name="5&apos;-phosphoribosyl-N-formylglycineamide (5-P-RIBOSYL-N-FORMYLGLYCINEAMIDE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DUTP" name="DUTP" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="DIVINYL_PROTOCHLOROPHYLLIDE_A" name="divinyl protochlorophyllide a (DIVINYL-PROTOCHLOROPHYLLIDE-A)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_ASPARTATE_SEMIALDEHYDE" name="L-ASPARTATE-SEMIALDEHYDE" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHYTYL_PYROPHOSPHATE" name="phytyl diphosphate (PHYTYL-PYROPHOSPHATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="L_1_PHOSPHATIDYL_GLYCEROL_P" name="L-1-PHOSPHATIDYL-GLYCEROL-P" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_10_FORMYL_THF" name="10-formyl-tetrahydrofolate (10-FORMYL-THF)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="OXALACETIC_ACID_peroxisome" name="oxaloacetate (OXALACETIC_ACID) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_7003" name="tetrahydrogeranylgeranyl-PP (CPD-7003)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_7002" name="dihydrogeranylgeranyl-PP (CPD-7002)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ATP_mitochondrion" name="ATP [mitochondrion]" compartment="mitochondrion" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_7006" name="tetrahydrogeranylgeranyl-chlorophyll a (CPD-7006)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_7005" name="geranylgeranyl-chlorophyll a (CPD-7005)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CPD_7004" name="dihydrogeranylgeranyl-chlorophyll a (CPD-7004)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="TMP" name="dTMP (TMP)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_ENOLPYRUVYL_SHIKIMATE_5P" name="5-enolpyruvyl-shikimate-3-phosphate (3-ENOLPYRUVYL-SHIKIMATE-5P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ASN_phloem" name="L-asparagine (ASN) [phloem]" compartment="phloem" initialConcentration="1" boundaryCondition="false"/>
      <species id="oxygen_chloroplast" name="oxygen (OXYGEN-MOLECULE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="DIACYLGLYCEROL" name="DIACYLGLYCEROL" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="dihydroxyacetone_phosphate_chloroplast" name="dihydroxyacetone phosphate (DIHYDROXY-ACETONE-PHOSPHATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="hydroxypyruvate_peroxisome" name="hydroxypyruvate (OH-PYR) [peroxisome]" compartment="peroxisome" initialConcentration="1" boundaryCondition="false"/>
      <species id="DEOXYXYLULOSE_5P" name="1-deoxy-D-xylulose 5-phosphate (DEOXYXYLULOSE-5P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2R_3S__3_isopropylmalate" name="(2R,3S)-3-isopropylmalate (2-D-THREO-HYDROXY-3-CARBOXY-ISOCAPROATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="GLYCOLLATE" name="glycolate (GLYCOLLATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="N_acetylglutamyl_phosphate" name="N-acetylglutamyl-phosphate (N-ACETYL-GLUTAMYL-P)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="CARBAMYUL_L_ASPARTATE" name="N-carbamoyl-L-aspartate (CARBAMYUL-L-ASPARTATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_3_HYDROXY_3_METHYL_GLUTARYL_COA" name="(S)-3-hydroxy-3-methylglutaryl-CoA (3-HYDROXY-3-METHYL-GLUTARYL-COA)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="PHYTOSPINGOSINE" name="4-hydroxysphinganine (PHYTOSPINGOSINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="INDOLE_3_ACETYL_ALA" name="indole-3-acetyl-alanine (INDOLE-3-ACETYL-ALA)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ARG_biomass" name="L-arginine (ARG) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="polysaccharide_glucuronate_unit" name="polysaccharide_glucuronate_unit" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="N_ALPHA_ACETYLORNITHINE" name="N-acetyl-L-ornithine (N-ALPHA-ACETYLORNITHINE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_Octenoyl_ACPs" name="|2-Octenoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="Tetradec_2_enoyl_ACPs" name="|Tetradec-2-enoyl-ACPs|" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="XYLULOSE_5_PHOSPHATE_chloroplast" name="D-xylulose 5-phosphate (XYLULOSE-5-PHOSPHATE) [chloroplast]" compartment="chloroplast" initialConcentration="1" boundaryCondition="false"/>
      <species id="LL_DIAMINOPIMELATE" name="L,L-diaminopimelate (LL-DIAMINOPIMELATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
      <species id="ILE_biomass" name="L-isoleucine (ILE) [biomass]" compartment="biomass" initialConcentration="1" boundaryCondition="false"/>
      <species id="_2_KETO_3_METHYL_VALERATE" name="(S)-3-methyl-2-oxopentanoate (2-KETO-3-METHYL-VALERATE)" compartment="cytoplasm" initialConcentration="1" boundaryCondition="false"/>
    </listOfSpecies>
    <listOfReactions>
      <reaction id="ADENOSYLHOMOCYSTEINASE_RXN" name="EC 3.3.1.1 (ADENOSYLHOMOCYSTEINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G015295 or GRMZM2G111909</p>
            <p>PARENT_FRAME: ADENOSYLHOMOCYSTEINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="ADENOSINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_GLN" name="EC 6.1.1.18 (sink_GLN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G048012 or GRMZM2G032049</p>
            <p>PARENT_FRAME: GLUTAMINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLN" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLN_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_11654" name="EC 1.1.1.195 (RXN-11654)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G046070 or GRMZM2G443445 or GRMZM5G844562 or GRMZM2G108570 or AC234163.1_FG002 or GRMZM2G700188 or GRMZM2G118610 or GRMZM2G167613 or GRMZM2G090980</p>
            <p>PARENT_FRAME: RXN-11654</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="coniferaldehyde" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CONIFERYL_ALCOHOL" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_LINOLEIC_ACID" name="sink_LINOLEIC_ACID" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LINOLEIC_ACID" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LINOLEIC_ACID_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PYRROLINECARBDEHYDROG_RXN" name="EC 1.5.1.- (PYRROLINECARBDEHYDROG-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G090087</p>
            <p>PARENT_FRAME: PYRROLINECARBDEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_DELTA1_PYRROLINE_5_CARBOXYLATE" stoichiometry="1"/>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_GLT" name="EC 6.1.1.17 (sink_GLT)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G891373 or AC233922.1_FG004 or GRMZM2G057491 or GRMZM2G046932</p>
            <p>PARENT_FRAME: GLURS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHOGLUCMUT_RXN_chloroplast" name="EC 5.4.2.2 (PHOSPHOGLUCMUT-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G067908 or GRMZM2G069676 or GRMZM2G025854</p>
            <p>PARENT_FRAME: PHOSPHOGLUCMUT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLC_1_P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ALPHA_GLC_6_P_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AIRCARBOXY_RXN" name="EC 4.1.1.21 (AIRCARBOXY-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G133121</p>
            <p>PARENT_FRAME: AIRCARBOXY-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="_5_PHOSPHORIBOSYL_5_AMINOIMIDAZOLE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHOSPHORIBOSYL_CARBOXY_AMINOIMIDAZOLE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_GLY" name="EC 6.1.1.14 (sink_GLY)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G821551 or GRMZM2G171688 or GRMZM2G041797</p>
            <p>PARENT_FRAME: GLYCINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_6161" name="EC 4.1.1.1 (RXN-6161)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC197705.4_FG001 or GRMZM2G316073 or GRMZM2G438178 or GRMZM2G087186 or AC210013.4_FG007 or GRMZM2G434792 or GRMZM2G038821 or GRMZM2G002863</p>
            <p>PARENT_FRAME: RXN-6161</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="ACETALD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CarbohydratesSink" name="CarbohydratesSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="hemicellulose_fixed_biomass" stoichiometry="0.4"/>
          <speciesReference species="polysaccharide_galacturonate_unit" stoichiometry="0.259"/>
          <speciesReference species="GALACTOSE" stoichiometry="0.056"/>
          <speciesReference species="CELLULOSE_monomer_equivalent" stoichiometry="2.22"/>
          <speciesReference species="GLC" stoichiometry="0.278"/>
          <speciesReference species="RIBOSE" stoichiometry="0.067"/>
          <speciesReference species="SUCROSE" stoichiometry="0.146"/>
          <speciesReference species="FRU" stoichiometry="0.111"/>
          <speciesReference species="MANNOSE_6P" stoichiometry="0.039"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="carbohydrates_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_glycolate_exchange" name="peroxisome_glycolate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLYCOLLATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCOLLATE_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CPD_13612" name="sink_CPD-13612" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="dihydrosphingosine" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="dihydrosphingosine_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUC1PURIDYLTRANS_RXN" name="EC 2.7.7.9 (GLUC1PURIDYLTRANS-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G519736 or AC216869.3_FG001 or GRMZM2G116586 or GRMZM2G098370 or GRMZM2G161493 or GRMZM2G018022 or AC233910.1_FG005 or GRMZM2G032003 or GRMZM2G134415 or GRMZM2G378402</p>
            <p>PARENT_FRAME: GLUC1PURIDYLTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UTP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="GLC_1_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_L_ALPHA_ALANINE" name="EC 6.1.1.7 (sink_L-ALPHA-ALANINE)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G154664 or GRMZM2G082271</p>
            <p>PARENT_FRAME: ALANINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_alanine" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_alanine_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="OHMETHYLBILANESYN_RXN" name="EC 2.5.1.61 (OHMETHYLBILANESYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G026117 or GRMZM2G041159</p>
            <p>PARENT_FRAME: OHMETHYLBILANESYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="PORPHOBILINOGEN" stoichiometry="4"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HYDROXYMETHYLBILANE" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="4"/>
          <speciesReference species="PROTON" stoichiometry="4"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_glycine_exchange" name="peroxisome_glycine_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_8001" name="EC 1.1.1.23 (RXN-8001)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G058584</p>
            <p>PARENT_FRAME: RXN-8001</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="HISTIDINOL" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="2"/>
          <speciesReference species="HIS" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="3"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYC3PDEHYDROGBIOSYN_RXN_GLYCEROL_3P_NADP__DIHYDROXY_ACETONE_PHOSPHATE_NADPH_PROTON_59_" name="EC 1.1.1.94 (GLYC3PDEHYDROGBIOSYN-RXN-GLYCEROL-3P/NADP//DIHYDROXY-ACETONE-PHOSPHATE/NADPH/PROTON.59.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G063258</p>
            <p>PARENT_FRAME: GLYC3PDEHYDROGBIOSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="dihydroxyacetone_phosphate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCEROL_3P" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1133" name="EC 2.3.1.12 (RXN0-1133)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G117786 or GRMZM2G036534 or GRMZM2G121200 or GRMZM2G058702 or GRMZM2G165176</p>
            <p>PARENT_FRAME: RXN0-1133</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="Pyruvate_dehydrogenase_acetylDHlipoyl" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="Pyruvate_dehydrogenase_dihydrolipoate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1132" name="EC 1.8.1.4 (RXN0-1132)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G145595 or GRMZM2G152958 or GRMZM2G073774</p>
            <p>PARENT_FRAME: RXN0-1132</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Pyruvate_dehydrogenase_dihydrolipoate" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Pyruvate_dehydrogenase_lipoate" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MEVALONATE_KINASE_RXN" name="EC 2.7.1.36 (MEVALONATE-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G019144 or GRMZM2G470382 or GRMZM2G074015</p>
            <p>PARENT_FRAME: MEVALONATE-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MEVALONATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_499" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1134" name="EC 1.2.4.1 (RXN0-1134)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G127546 or GRMZM2G147834 or GRMZM2G088565 or GRMZM2G033894 or GRMZM2G128121</p>
            <p>PARENT_FRAME: RXN0-1134</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Pyruvate_dehydrogenase_lipoate" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Pyruvate_dehydrogenase_acetylDHlipoyl" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1884" name="EC 1.1.1.316 (RXN-1884)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G126002</p>
            <p>PARENT_FRAME: RXN-1884</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_GALACTOSE" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="CPD_330" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HYDROXYMETHYLGLUTARYL_COA_SYNTHASE_RXN" name="EC 2.3.3.10 (HYDROXYMETHYLGLUTARYL-COA-SYNTHASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G413253 or GRMZM2G087207 or GRMZM2G106263 or AC199782.5_FG002</p>
            <p>PARENT_FRAME: HYDROXYMETHYLGLUTARYL-COA-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="ACETOACETYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_HYDROXY_3_METHYL_GLUTARYL_COA" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7609" name="EC 3.1.3.5 (RXN-7609)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G157310 or GRMZM2G044819 or GRMZM2G122139 or GRMZM2G040945</p>
            <p>PARENT_FRAME: RXN-7609</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GMP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GUANOSINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CyclicElectronFlowPSI_mod_chloroplast" name="CyclicElectronFlowPSI-mod [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PLASTOQUINONE_chloroplast" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins_chloroplast" stoichiometry="2"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PLASTOQUINOL_1_chloroplast" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2601" name="EC 2.3.1.133 (RXN-2601)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G878365 or GRMZM2G015793 or GRMZM2G115422 or GRMZM2G179703 or GRMZM2G129403 or GRMZM2G124815 or GRMZM2G107211 or GRMZM2G132678 or GRMZM2G089698 or GRMZM2G094017 or GRMZM2G178769 or GRMZM2G177349 or GRMZM2G035023 or GRMZM2G051005 or GRMZM2G156816 or GRMZM2G035584</p>
            <p>PARENT_FRAME: RXN-2601</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="QUINATE" stoichiometry="1"/>
          <speciesReference species="P_COUMAROYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="_4_COUMAROYLQUINATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_Xylogalacturonan_monomer_equivalent" name="sink_Xylogalacturonan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Xylogalacturonan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Xylogalacturonan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FattyAcidSink" name="FattyAcidSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="STEARIC_ACID" stoichiometry="0.04"/>
          <speciesReference species="oleate" stoichiometry="0.162"/>
          <speciesReference species="LINOLENIC_ACID" stoichiometry="2.372"/>
          <speciesReference species="PALMITATE" stoichiometry="0.382"/>
          <speciesReference species="palmitoleate" stoichiometry="0.206"/>
          <speciesReference species="LINOLEIC_ACID" stoichiometry="0.485"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="fatty_acids_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_5_1_3_15_chloroplast" name="EC 5.1.3.15 (GLUCOSE-6-PHOSPHATE-1-EPIMERASE-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G103287 or GRMZM2G093945</p>
            <p>PARENT_FRAME: GLUCOSE-6-PHOSPHATE-1-EPIMERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ALPHA_GLC_6_P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLC_6_P_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_2TRANSKETO_RXN_chloroplast" name="EC 2.2.1.1 (2TRANSKETO-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G033208</p>
            <p>PARENT_FRAME: 2TRANSKETO-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="XYLULOSE_5_PHOSPHATE_chloroplast" stoichiometry="1"/>
          <speciesReference species="ERYTHROSE_4P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P_chloroplast" stoichiometry="1"/>
          <speciesReference species="GAP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PGLUCISOM_RXN_chloroplast" name="EC 5.3.1.9 (PGLUCISOM-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G140614 or GRMZM2G076075</p>
            <p>PARENT_FRAME: PGLUCISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLC_6_P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_Glucuronoxylan_monomer_equivalent" name="sink_Glucuronoxylan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Glucuronoxylan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Glucuronoxylan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN4FS_4" name="EC 2.7.8.- (RXN4FS-4)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN4FS-4</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD4FS_1" stoichiometry="1"/>
          <speciesReference species="DIACYLGLYCEROL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CPD_160" stoichiometry="1"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_SUCROSE" name="sink_SUCROSE" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUCROSE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ProteinSink" name="ProteinSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CYS" stoichiometry="0.0313"/>
          <speciesReference species="HIS" stoichiometry="0.0915"/>
          <speciesReference species="SER" stoichiometry="0.612"/>
          <speciesReference species="VAL" stoichiometry="0.25"/>
          <speciesReference species="LYS" stoichiometry="5.71e-05"/>
          <speciesReference species="PRO" stoichiometry="0.762"/>
          <speciesReference species="L_alanine" stoichiometry="1.15"/>
          <speciesReference species="THR" stoichiometry="0.175"/>
          <speciesReference species="PHE" stoichiometry="0.314"/>
          <speciesReference species="GLY" stoichiometry="0.0445"/>
          <speciesReference species="ILE" stoichiometry="0.465"/>
          <speciesReference species="LEU" stoichiometry="1.51"/>
          <speciesReference species="ARG" stoichiometry="0.0959"/>
          <speciesReference species="TRP" stoichiometry="0.00409"/>
          <speciesReference species="L_ASPARTATE" stoichiometry="0.414"/>
          <speciesReference species="GLT" stoichiometry="1.53"/>
          <speciesReference species="TYR" stoichiometry="0.244"/>
          <speciesReference species="MET" stoichiometry="0.123"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="protein_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SERINE_O_ACETTRAN_RXN" name="EC 2.3.1.30 (SERINE-O-ACETTRAN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G343543 or GRMZM2G013430 or GRMZM2G069203 or GRMZM2G154218 or GRMZM2G110509 or GRMZM2G057535 or GRMZM2G149768 or GRMZM2G001327 or AC233866.1_FG006 or GRMZM2G153541 or GRMZM2G048740 or GRMZM2G151193</p>
            <p>PARENT_FRAME: SERINE-O-ACETTRAN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACETYLSERINE" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN4FS_2" name="EC 2.1.1.71 (RXN4FS-2)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN4FS-2</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_160" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHOSPHATIDYLCHOLINE" stoichiometry="1"/>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN4FS_3" name="EC 2.7.7.- (RXN4FS-3)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN4FS-3</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_5441" stoichiometry="1"/>
          <speciesReference species="CTP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD4FS_1" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CHLOROPHYLL_B" name="sink_CHLOROPHYLL-B" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CHLOROPHYLL_B" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CHLOROPHYLL_B_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CHLOROPHYLL_A" name="sink_CHLOROPHYLL-A" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CHLOROPHYLL_A" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CHLOROPHYLL_A_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_serine_exchange" name="peroxisome_serine_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SER_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_O2_exchange" name="peroxisome_O2_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="oxygen_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UDPKIN_RXN" name="EC 2.7.4.6 (UDPKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: UDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UTP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_CPD_397" name="tx_CPD-397" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_397_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_397" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PhotosystemII_mod_chloroplast" name="EC 1.10.3.9 (PhotosystemII-mod) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G844143 or GRMZM2G427369 or GRMZM2G125575 or GRMZM2G108467 or GRMZM2G433927 or GRMZM2G117572 or GRMZM5G808939 or GRMZM5G856777 or GRMZM2G455413 or GRMZM2G062044 or GRMZM2G113349 or GRMZM2G358180 or GRMZM2G175562</p>
            <p>PARENT_FRAME: PSII-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_chloroplast" stoichiometry="2"/>
          <speciesReference species="Light_chloroplast" stoichiometry="4"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="4"/>
          <speciesReference species="PLASTOQUINONE_chloroplast" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PLASTOQUINOL_1_chloroplast" stoichiometry="2"/>
          <speciesReference species="PROTON_thylakoid_lumen" stoichiometry="4"/>
          <speciesReference species="oxygen_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDROXYMETVALDEHYDRAT_RXN" name="EC 4.2.1.9 (DIHYDROXYMETVALDEHYDRAT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G014069 or AC234528.1_FG005</p>
            <p>PARENT_FRAME: DIHYDROXYMETVALDEHYDRAT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_1_KETO_2_METHYLVALERATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_2_KETO_3_METHYL_VALERATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_LYS" name="tx_LYS" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LYS_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LYS" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDRODIPICSYN_RXN" name="EC 4.3.3.- (DIHYDRODIPICSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: DIHYDRODIPICSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ASPARTATE_SEMIALDEHYDE" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CPD_14443" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9539" name="EC 2.3.1.41 (RXN-9539)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9539</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
          <speciesReference species="Myristoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="_3_oxo_palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GCVMULTI_RXN_mitochondrion" name="GCVMULTI-RXN [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G399183 or GRMZM2G020288 or GRMZM2G104310 or GRMZM2G010321 or GRMZM2G051208</p>
            <p>PARENT_FRAME: GCVMULTI-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NAD_mitochondrion" stoichiometry="1"/>
          <speciesReference species="THF_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="1"/>
          <speciesReference species="AMMONIA_mitochondrion" stoichiometry="1"/>
          <speciesReference species="CO2_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NADH_mitochondrion" stoichiometry="1"/>
          <speciesReference species="METHYLENE_THF_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9535" name="EC 2.3.1.41 (RXN-9535)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9535</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
          <speciesReference species="Dodecanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="_3_oxo_myristoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9536" name="EC 1.1.1.100 (RXN-9536)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9536</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_3_oxo_myristoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="R_3_hydroxymyristoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GSAAMINOTRANS_RXN" name="EC 5.4.3.8 (GSAAMINOTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G116258</p>
            <p>PARENT_FRAME: GSAAMINOTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLUTAMATE_1_SEMIALDEHYDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_5_AMINO_LEVULINATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACYLCOASYN_RXN_BUTYRIC_ACID_CO_A_ATP__BUTYRYL_COA_PPI_AMP_43_" name="EC 6.2.1.3 (ACYLCOASYN-RXN-BUTYRIC_ACID/CO-A/ATP//BUTYRYL-COA/PPI/AMP.43.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G079236 or GRMZM2G333861 or GRMZM2G569948 or GRMZM2G075140 or GRMZM2G016774 or GRMZM2G009438 or GRMZM2G156620 or GRMZM2G022558 or GRMZM2G118286 or GRMZM2G031790 or GRMZM2G117064 or GRMZM5G861300 or GRMZM2G162508 or GRMZM5G812228 or GRMZM2G002614 or GRMZM2G393897 or GRMZM2G055320 or GRMZM2G074759 or GRMZM2G059381 or GRMZM2G339336 or GRMZM2G152127 or GRMZM2G075333 or GRMZM2G176546 or GRMZM2G145179 or GRMZM2G460078 or GRMZM2G101875 or GRMZM2G104847 or GRMZM5G840955 or GRMZM2G160417 or GRMZM2G014651</p>
            <p>PARENT_FRAME: ACYLCOASYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="BUTYRIC_ACID" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="BUTYRYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9532" name="EC 1.1.1.100 (RXN-9532)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9532</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_3_oxo_dodecanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="R_3_hydroxydodecanoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9533" name="EC 4.2.1.59 (RXN-9533)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: RXN-9533</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="R_3_hydroxydodecanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Dodec_2_enoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9667" name="EC 1.14.19.- (RXN-9667)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G074401 or GRMZM2G129209 or GRMZM2G128971</p>
            <p>PARENT_FRAME: RXN-9667</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Linoleoyl_groups" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="Alpha_linolenoyl_groups" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9660" name="EC 1.3.1.9 (RXN-9660)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9660</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="Trans_D2_decenoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Decanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9661" name="EC 1.3.1.9 (RXN-9661)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9661</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Dodec_2_enoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NAD" stoichiometry="1"/>
          <speciesReference species="Dodecanoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9662" name="EC 1.3.1.9 (RXN-9662)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9662</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="Tetradec_2_enoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NAD" stoichiometry="1"/>
          <speciesReference species="Myristoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AICARTRANSFORM_RXN" name="EC 2.1.2.3 (AICARTRANSFORM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G368902 or GRMZM2G306374</p>
            <p>PARENT_FRAME: AICARTRANSFORM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="AICAR" stoichiometry="1"/>
          <speciesReference species="_10_FORMYL_THF" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="THF" stoichiometry="1"/>
          <speciesReference species="PHOSPHORIBOSYL_FORMAMIDO_CARBOXAMIDE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_pep_exchange" name="chloroplast_pep_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9669" name="EC 1.14.19.6 (RXN-9669)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G078569</p>
            <p>PARENT_FRAME: RXN-9669</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Oleoyl_groups" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="Linoleoyl_groups" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_6_2_1_34" name="EC 6.2.1.34 (6.2.1.34-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: 6.2.1.34-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="ferulate" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="FERULOYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_abstract_ferredoxin_exchange" name="chloroplast_abstract_ferredoxin_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Reduced_ferredoxins_chloroplast" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Reduced_ferredoxins" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1106" name="EC 1.2.1.44 (RXN-1106)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G107076 or GRMZM2G068917 or GRMZM2G057328 or GRMZM2G131205 or GRMZM2G367768 or GRMZM2G179685 or GRMZM2G016836 or GRMZM2G410150 or GRMZM2G166837 or GRMZM2G410865 or GRMZM2G166833 or GRMZM2G108570 or GRMZM2G428924 or GRMZM2G146031 or GRMZM5G860241 or AC234526.1_FG005 or GRMZM2G099420 or GRMZM2G017285 or GRMZM2G001401 or GRMZM2G078480 or GRMZM2G033555 or GRMZM2G034069 or GRMZM2G468439 or GRMZM2G001991 or GRMZM2G050076 or GRMZM2G009681 or GRMZM2G131836 or GRMZM2G029547</p>
            <p>PARENT_FRAME: RXN-1106</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="FERULOYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="coniferaldehyde" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ALCOHOL_DEHYDROG_RXN" name="EC 1.1.1.1 (ALCOHOL-DEHYDROG-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G107076 or GRMZM5G836994 or GRMZM2G149272 or GRMZM2G152981 or GRMZM2G141350 or GRMZM2G397055 or GRMZM2G152975 or GRMZM2G075333 or GRMZM2G179981 or GRMZM5G824600 or GRMZM2G154007 or GRMZM2G700188 or GRMZM2G442658 or GRMZM2G048522 or GRMZM2G055320 or GRMZM2G168893 or GRMZM2G054013 or GRMZM2G110881 or GRMZM2G174732 or GRMZM2G468439 or GRMZM2G098346 or GRMZM2G004683</p>
            <p>PARENT_FRAME: ALCOHOL-DEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ACETALD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ETOH" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="OXALOACETASE_RXN_MOD" name="OXALOACETASE-RXN-MOD" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OXALATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ACET" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_ARG" name="tx_ARG" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ARG_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ARG" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTATHIONE_REDUCT_NADPH_RXN_chloroplast" name="EC 1.8.1.7 (GLUTATHIONE-REDUCT-NADPH-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G172322</p>
            <p>PARENT_FRAME: GLUTATHIONE-REDUCT-NADPH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH_chloroplast" stoichiometry="1"/>
          <speciesReference species="OXIDIZED_GLUTATHIONE_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP_chloroplast" stoichiometry="1"/>
          <speciesReference species="GLUTATHIONE_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_6PGLUCONOLACT_RXN" name="EC 3.1.1.31 (6PGLUCONOLACT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G136918 or GRMZM2G148769 or GRMZM2G122126 or GRMZM2G074946</p>
            <p>PARENT_FRAME: 6PGLUCONOLACT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="D_6_P_GLUCONO_DELTA_LACTONE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_2961" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_OXYGEN_MOLECULE" name="tx_OXYGEN-MOLECULE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen_intercellular_air_space" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="oxygen" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ETHANOLAMINE_KINASE_RXN" name="EC 2.7.1.82 (ETHANOLAMINE-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G087146 or GRMZM2G425249 or GRMZM2G100333 or GRMZM2G014303 or GRMZM2G469409</p>
            <p>PARENT_FRAME: ETHANOLAMINE-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ethanolamine" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="PHOSPHORYL_ETHANOLAMINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1685" name="EC 2.7.1.1 (RXN-1685)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G068913 or GRMZM2G051806 or GRMZM2G058745 or GRMZM2G104081 or GRMZM5G856653 or GRMZM2G467069 or GRMZM2G171373 or GRMZM2G432801 or GRMZM2G046686</p>
            <p>PARENT_FRAME: RXN-1685</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ALPHA_GLUCOSE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="ALPHA_GLC_6_P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AICARSYN_RXN" name="EC 4.3.2.2 (AICARSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G359070 or GRMZM5G895991</p>
            <p>PARENT_FRAME: AICARSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="P_RIBOSYL_4_SUCCCARB_AMINOIMIDAZOLE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FUM" stoichiometry="1"/>
          <speciesReference species="AICAR" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SUCCCOASYN_RXN_mitochondrion" name="EC 6.2.1.5 (SUCCCOASYN-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: SUCCCOASYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ADP_mitochondrion" stoichiometry="1"/>
          <speciesReference species="SUC_COA_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ATP_mitochondrion" stoichiometry="1"/>
          <speciesReference species="SUC_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMATE_SYNTHASE_NADH_RXN" name="EC 1.4.1.14 (GLUTAMATE-SYNTHASE-NADH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G036609 or GRMZM2G077054 or GRMZM2G375064 or GRMZM2G085078 or GRMZM2G156656</p>
            <p>PARENT_FRAME: GLUTAMATE-SYNTHASE-NADH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="2"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALATE_DEH_RXN_peroxisome" name="EC 1.1.1.37 (MALATE-DEH-RXN) [peroxisome]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G072744 or GRMZM2G077415</p>
            <p>PARENT_FRAME: MALATE-DEH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NAD_peroxisome" stoichiometry="1"/>
          <speciesReference species="MAL_peroxisome" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH_peroxisome" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID_peroxisome" stoichiometry="1"/>
          <speciesReference species="PROTON_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TRIOSEPISOMERIZATION_RXN" name="EC 5.3.1.1 (TRIOSEPISOMERIZATION-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G439389 or GRMZM2G030784 or GRMZM2G346168 or GRMZM2G026182 or GRMZM2G146206 or GRMZM2G435244 or GRMZM2G419024 or GRMZM2G018177 or GRMZM2G370275</p>
            <p>PARENT_FRAME: TRIOSEPISOMERIZATION-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="dihydroxyacetone_phosphate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CytochromeBF6Complex_mod_chloroplast" name="EC 1.10.9.1 (CytochromeBF6Complex-mod) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G162748 or GRMZM2G038365</p>
            <p>PARENT_FRAME: PLASTOQUINOL--PLASTOCYANIN-REDUCTASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Oxidized_Plastocyanins_chloroplast" stoichiometry="2"/>
          <speciesReference species="PLASTOQUINOL_1_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_thylakoid_lumen" stoichiometry="4"/>
          <speciesReference species="PLASTOQUINONE_chloroplast" stoichiometry="1"/>
          <speciesReference species="Plastocyanin_Reduced_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_MET" name="EC 6.1.1.10 (sink_MET)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G029055 or GRMZM2G099628 or GRMZM2G143450 or GRMZM2G166713</p>
            <p>PARENT_FRAME: METHIONINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MET" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MET_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GenericNADPOxidase_mod" name="GenericNADPOxidase-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_PRO" name="EC 6.1.1.15 (sink_PRO)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G107089 or GRMZM2G094123</p>
            <p>PARENT_FRAME: PROLINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PRO" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PRO_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHASERDECARB_RXN" name="EC 4.1.1.65 (PHOSPHASERDECARB-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G133885 or GRMZM2G001814</p>
            <p>PARENT_FRAME: PHOSPHASERDECARB-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_1_PHOSPHATIDYL_SERINE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="L_1_PHOSPHATIDYL_ETHANOLAMINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PRAISOM_RXN" name="EC 5.3.1.24 (PRAISOM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G152984</p>
            <p>PARENT_FRAME: PRAISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="N_5_PHOSPHORIBOSYL_ANTHRANILATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CARBOXYPHENYLAMINO_DEOXYRIBULOSE_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GABATRANSAM_RXN" name="EC 2.6.1.19 (GABATRANSAM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G817886 or GRMZM2G346693 or GRMZM5G891209 or GRMZM2G108125 or GRMZM2G093900</p>
            <p>PARENT_FRAME: GABATRANSAM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
          <speciesReference species="_4_aminobutanoate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="succinate_semialdehyde" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="N_ACETYLGLUTPREDUCT_RXN" name="EC 1.2.1.38 (N-ACETYLGLUTPREDUCT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G038848</p>
            <p>PARENT_FRAME: N-ACETYLGLUTPREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="N_acetylglutamyl_phosphate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CPD_469" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FARNESYLTRANSTRANSFERASE_RXN" name="EC 2.5.1.29 (FARNESYLTRANSTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G098569 or GRMZM2G102550 or GRMZM2G058404 or GRMZM2G005909 or GRMZM2G147721 or AC194970.5_FG001 or GRMZM2G004131 or GRMZM2G168681</p>
            <p>PARENT_FRAME: FARNESYLTRANSTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FARNESYL_PP" stoichiometry="1"/>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="GERANYLGERANYL_PP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FERREDOXIN__NITRITE_REDUCTASE_RXN" name="EC 1.7.7.1 (FERREDOXIN--NITRITE-REDUCTASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G079381 or GRMZM2G102959</p>
            <p>PARENT_FRAME: FERREDOXIN--NITRITE-REDUCTASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NITRITE" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins" stoichiometry="6"/>
          <speciesReference species="PROTON" stoichiometry="7"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins" stoichiometry="6"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_11501" name="EC 3.2.1.22 (RXN-11501)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G865943 or GRMZM2G305996 or GRMZM2G145944 or GRMZM2G133943 or GRMZM2G050273 or GRMZM2G037265 or GRMZM2G050177 or GRMZM2G400655 or GRMZM2G311756 or GRMZM2G159125 or GRMZM2G127147 or GRMZM2G140811 or GRMZM2G340656 or GRMZM2G402368 or GRMZM2G372502 or GRMZM2G047292 or GRMZM2G077181 or GRMZM2G146463 or GRMZM2G053554 or GRMZM2G312438 or GRMZM2G076398 or GRMZM2G179792 or GRMZM2G061969 or GRMZM2G442551 or GRMZM2G054559 or GRMZM2G108912 or GRMZM2G346455 or GRMZM2G019029 or GRMZM2G095126 or GRMZM2G452669 or GRMZM2G438378</p>
            <p>PARENT_FRAME: RXN-11501</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="stachyose" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ALPHA_D_GALACTOSE" stoichiometry="1"/>
          <speciesReference species="raffinose" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TYRAMINE_N_FERULOYLTRANSFERASE_RXN" name="EC 2.3.1.110 (TYRAMINE-N-FERULOYLTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC209858.4_FG004 or AC149475.2_FG007</p>
            <p>PARENT_FRAME: TYRAMINE-N-FERULOYLTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="TYRAMINE" stoichiometry="1"/>
          <speciesReference species="FERULOYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_440" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SAICARSYN_RXN" name="EC 6.3.2.6 (SAICARSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G874277 or GRMZM2G117268</p>
            <p>PARENT_FRAME: SAICARSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHOSPHORIBOSYL_CARBOXY_AMINOIMIDAZOLE" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="P_RIBOSYL_4_SUCCCARB_AMINOIMIDAZOLE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_961_chloroplast" name="EC 4.1.1.- (RXN-961) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G098520 or GRMZM2G360821 or GRMZM2G113033 or GRMZM2G448344 or GRMZM5G815453 or GRMZM2G385635</p>
            <p>PARENT_FRAME: RXN-961</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_RIBULOSE_15_P2_chloroplast" stoichiometry="1"/>
          <speciesReference species="oxygen_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="G3P_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="2"/>
          <speciesReference species="CPD_67_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSMANMUT_RXN" name="EC 5.4.2.8 (PHOSMANMUT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G165535</p>
            <p>PARENT_FRAME: PHOSMANMUT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MANNOSE_6P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MANNOSE_1P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_CO2_exchange" name="chloroplast_CO2_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SHIKIMATE_KINASE_RXN" name="EC 2.7.1.71 (SHIKIMATE-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G119249 or GRMZM2G161566 or GRMZM2G070218 or GRMZM2G004590</p>
            <p>PARENT_FRAME: SHIKIMATE-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SHIKIMATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SHIKIMATE_5P" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PGPPHOSPHA_RXN" name="EC 3.1.3.27 (PGPPHOSPHA-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: PGPPHOSPHA-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="L_1_PHOSPHATIDYL_GLYCEROL_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_PHOSPHATIDYL_GLYCEROL" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_6491_mod_mitochondrion" name="EC 1.3.5.2 (RXN0-6491_mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G043776</p>
            <p>PARENT_FRAME: RXN0-6491</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UBIQUINONE_8_mitochondrion" stoichiometry="1"/>
          <speciesReference species="DI_H_OROTATE_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_9956_mitochondrion" stoichiometry="1"/>
          <speciesReference species="OROTATE_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_light_exchange" name="chloroplast_light_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Light" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Light_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HOMOSERDEHYDROG_RXN_HOMO_SER_NADP__L_ASPARTATE_SEMIALDEHYDE_NADPH_PROTON_53_" name="EC 1.1.1.3 (HOMOSERDEHYDROG-RXN-HOMO-SER/NADP//L-ASPARTATE-SEMIALDEHYDE/NADPH/PROTON.53.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G437977 or GRMZM2G136712 or GRMZM2G365423 or GRMZM2G389303 or GRMZM2G104546</p>
            <p>PARENT_FRAME: HOMOSERDEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE_SEMIALDEHYDE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="HOMO_SER" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_HIS" name="EC 6.1.1.21 (sink_HIS)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G017671 or GRMZM2G158228</p>
            <p>PARENT_FRAME: HISTIDINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HIS" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HIS_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GPPSYN_RXN" name="EC 2.5.1.1 (GPPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G098569 or GRMZM2G102550 or GRMZM2G146437 or GRMZM2G147721 or GRMZM2G483889 or AC194970.5_FG001 or GRMZM2G014508 or GRMZM2G168681</p>
            <p>PARENT_FRAME: GPPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
          <speciesReference species="CPD_4211" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GERANYL_PP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9632" name="EC 2.3.1.41 (RXN-9632)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9632</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="MALONYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_oxo_stearoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7659" name="EC 1.3.1.- (RXN-7659)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-7659</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CPD_7002" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_7003" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_TYR" name="tx_TYR" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="TYR_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TYR" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_1acylglycerol3POAcyltransferase_mod" name="EC 2.3.1.51 (1acylglycerol3POAcyltransferase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G878139 or GRMZM2G481755 or GRMZM2G014981 or GRMZM2G166176 or GRMZM2G135027 or GRMZM2G037104 or GRMZM2G059637 or GRMZM2G064590 or GRMZM2G079109 or GRMZM2G033926</p>
            <p>PARENT_FRAME: 1-ACYLGLYCEROL-3-P-ACYLTRANSFER-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="ACYL_SN_GLYCEROL_3P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="L_PHOSPHATIDATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PEPCARBOXYKIN_RXN" name="EC 4.1.1.49 (PEPCARBOXYKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G096753 or GRMZM2G178074 or GRMZM2G001696 or GRMZM2G049541 or GRMZM2G135091 or GRMZM5G870932</p>
            <p>PARENT_FRAME: PEPCARBOXYKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CPD_649" name="sink_CPD-649" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_649" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_649_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_LEU" name="EC 6.1.1.4 (sink_LEU)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G566786 or GRMZM2G071333 or GRMZM5G887303 or GRMZM5G858471</p>
            <p>PARENT_FRAME: LEUCINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LEU" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LEU_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_ILE" name="EC 6.1.1.5 (sink_ILE)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G478664 or AC203752.5_FG002 or GRMZM2G348666 or GRMZM2G158627 or GRMZM2G013773</p>
            <p>PARENT_FRAME: ISOLEUCINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ILE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ILE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UROGENDECARBOX_RXN" name="EC 4.1.1.37 (UROGENDECARBOX-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G025031 or GRMZM2G377609 or GRMZM2G046468 or GRMZM2G365644 or GRMZM2G024738 or GRMZM2G044074</p>
            <p>PARENT_FRAME: UROGENDECARBOX-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="4"/>
          <speciesReference species="UROPORPHYRINOGEN_III" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="4"/>
          <speciesReference species="COPROPORPHYRINOGEN_III" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHAGLYPSYN_RXN" name="EC 2.7.8.5 (PHOSPHAGLYPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124313 or GRMZM2G109967</p>
            <p>PARENT_FRAME: PHOSPHAGLYPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CDPDIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="GLYCEROL_3P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_PHOSPHATIDYL_GLYCEROL_P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_PALMITATE" name="sink_PALMITATE" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PALMITATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PALMITATE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_ASN" name="EC 6.1.1.22 (sink_ASN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G455085 or GRMZM2G062268 or GRMZM2G083836</p>
            <p>PARENT_FRAME: ASPARAGINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ASN" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ASN_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7658" name="EC 1.3.1.- (RXN-7658)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-7658</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="GERANYLGERANYL_PP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_7002" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GALACTOKIN_RXN" name="EC 2.7.1.6 (GALACTOKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G458549</p>
            <p>PARENT_FRAME: GALACTOKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ALPHA_D_GALACTOSE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="GALACTOSE_1P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACSERLY_RXN" name="EC 2.5.1.47 (ACSERLY-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G362803 or GRMZM2G036708 or GRMZM2G133359 or GRMZM2G082185 or GRMZM2G104269 or GRMZM2G005887 or GRMZM2G328893 or GRMZM2G128744 or GRMZM2G443985 or GRMZM2G104237 or GRMZM2G003289</p>
            <p>PARENT_FRAME: ACSERLY-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYLSERINE" stoichiometry="1"/>
          <speciesReference species="HS" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CYS" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ACET" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1126" name="EC 6.2.1.12 (RXN-1126)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G048522 or GRMZM2G122787 or GRMZM2G075333 or GRMZM2G048403 or GRMZM2G145179 or GRMZM2G174732 or GRMZM2G055320 or GRMZM2G054013 or GRMZM2G014651</p>
            <p>PARENT_FRAME: RXN-1126</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="CPD_676" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CAFFEOYL_COA" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="AMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1125" name="EC 1.1.1.195 (RXN-1125)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G046070 or GRMZM2G443445 or GRMZM5G844562 or GRMZM2G108570 or AC234163.1_FG002 or GRMZM2G700188 or GRMZM2G118610 or GRMZM2G167613 or GRMZM2G090980</p>
            <p>PARENT_FRAME: RXN-1125</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="SINAPALDEHYDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="SINAPYL_ALCOHOL" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_8_5_1" name="EC 1.8.5.1 (1.8.5.1-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G005710 or GRMZM2G035502 or GRMZM5G855672</p>
            <p>PARENT_FRAME: 1.8.5.1-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLUTATHIONE" stoichiometry="2"/>
          <speciesReference species="L_DEHYDRO_ASCORBATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OXIDIZED_GLUTATHIONE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ASCORBATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_1_4_beta_D_xylan_monomer_equivalent" name="sink_1-4-beta-D-xylan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_1_4_beta_D_xylan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_4_beta_D_xylan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_743" name="EC 2.4.1.85 (RXN-743)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G083130</p>
            <p>PARENT_FRAME: RXN-743</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_648" stoichiometry="1"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="dhurrin" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_ammonia_exchange" name="mitochondrion_ammonia_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMMONIA_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_orotate_exchange" name="mitochondrion_orotate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DI_H_OROTATE" stoichiometry="1"/>
          <speciesReference species="OROTATE_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OROTATE" stoichiometry="1"/>
          <speciesReference species="DI_H_OROTATE_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMINESYN_RXN" name="EC 6.3.1.2 (GLUTAMINESYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G050514 or GRMZM2G036464 or GRMZM2G046601 or GRMZM5G872068 or GRMZM2G024104 or GRMZM2G115646 or GRMZM2G098290</p>
            <p>PARENT_FRAME: GLUTAMINESYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_L_1_PHOSPHATIDYL_ETHANOLAMINE" name="sink_L-1-PHOSPHATIDYL-ETHANOLAMINE" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_1_PHOSPHATIDYL_ETHANOLAMINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_PHOSPHATIDYL_ETHANOLAMINE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="THREDEHYD_RXN" name="EC 4.3.1.19 (THREDEHYD-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G155323 or GRMZM2G569855</p>
            <p>PARENT_FRAME: THREDEHYD-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="THR" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_OXOBUTANOATE" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_2_ISOPROPYLMALATESYN_RXN" name="EC 2.3.3.13 (2-ISOPROPYLMALATESYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055507 or GRMZM2G537291 or GRMZM2G130062</p>
            <p>PARENT_FRAME: 2-ISOPROPYLMALATESYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="_2_KETO_ISOVALERATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2S__2_isopropylmalate" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_4_22" name="EC 2.7.4.22 (2.7.4.22-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G139462 or GRMZM2G002978 or GRMZM2G149535</p>
            <p>PARENT_FRAME: 2.7.4.22-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UMP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_water_exchange" name="peroxisome_water_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_succinate_exchange" name="mitochondrion_succinate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SUC" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUC_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_5682" name="EC 1.3.1.78 (RXN-5682)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G084942 or GRMZM2G085117 or GRMZM2G324297 or GRMZM2G365961</p>
            <p>PARENT_FRAME: RXN-5682</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_659" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="TYR" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1132_mitochondrion" name="EC 1.8.1.4 (RXN0-1132) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G335657 or GRMZM2G462140 or GRMZM2G159570</p>
            <p>PARENT_FRAME: RXN0-1132</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Pyruvate_dehydrogenase_dihydrolipoate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NAD_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="1"/>
          <speciesReference species="Pyruvate_dehydrogenase_lipoate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NADH_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_oxoglutarate_exchange" name="mitochondrion_oxoglutarate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_KETOGLUTARATE_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_Homogalacturonan_monomer_equivalent" name="sink_Homogalacturonan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Homogalacturonan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Homogalacturonan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ARGINASE_RXN" name="EC 3.5.3.1 (ARGINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G174671 or GRMZM5G831308</p>
            <p>PARENT_FRAME: ARGINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ARG" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_ORNITHINE" stoichiometry="1"/>
          <speciesReference species="UREA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ALDOSE1EPIM_RXN" name="EC 5.1.3.3 (ALDOSE1EPIM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G898915 or GRMZM2G315401 or GRMZM2G056629 or GRMZM2G041356 or GRMZM2G100452 or GRMZM2G092621 or GRMZM2G125233 or GRMZM2G132036</p>
            <p>PARENT_FRAME: ALDOSE1EPIM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GALACTOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ALPHA_D_GALACTOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTSEMIALDEHYDROG_RXN" name="EC 1.2.1.41 (GLUTSEMIALDEHYDROG-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G028535 or GRMZM2G389416 or GRMZM2G061777 or GRMZM2G375504 or AC203754.4_FG008</p>
            <p>PARENT_FRAME: GLUTSEMIALDEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="L_GLUTAMATE_5_P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_GLUTAMATE_GAMMA_SEMIALDEHYDE" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SEDOBISALDOL_RXN_chloroplast" name="EC 4.1.2.- (SEDOBISALDOL-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: SEDOBISALDOL-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="dihydroxyacetone_phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="ERYTHROSE_4P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_SEDOHEPTULOSE_1_7_P2_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="XyloglucanSynthesis_mod" name="EC 2.4.2.39 (XyloglucanSynthesis-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC186147.3_FG008 or GRMZM2G031453 or GRMZM2G383790 or GRMZM2G159193 or GRMZM2G465213 or GRMZM2G445201 or GRMZM2G423930 or GRMZM2G159208 or GRMZM2G072589 or GRMZM5G876303 or GRMZM2G435120 or GRMZM2G115762 or GRMZM2G044394 or GRMZM2G129302 or GRMZM2G044377 or GRMZM2G434155 or GRMZM2G123355 or GRMZM2G164283</p>
            <p>PARENT_FRAME: RXN-9461</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CELLULOSE_monomer_equivalent" stoichiometry="1"/>
          <speciesReference species="UDP_D_XYLOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="Xyloglucan_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HOMOSERDEHYDROG_RXN_HOMO_SER_NAD__L_ASPARTATE_SEMIALDEHYDE_NADH_PROTON_51_" name="EC 1.1.1.3 (HOMOSERDEHYDROG-RXN-HOMO-SER/NAD//L-ASPARTATE-SEMIALDEHYDE/NADH/PROTON.51.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G437977 or GRMZM2G136712 or GRMZM2G365423 or GRMZM2G389303 or GRMZM2G104546</p>
            <p>PARENT_FRAME: HOMOSERDEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE_SEMIALDEHYDE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HOMO_SER" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PEPCARBOX_RXN" name="EC 4.1.1.31 (PEPCARBOX-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G473001 or GRMZM2G083841 or GRMZM2G069542 or GRMZM2G110714 or GRMZM2G082780 or GRMZM2G074122</p>
            <p>PARENT_FRAME: PEPCARBOX-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HCO3" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="LigninSink" name="LigninSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="COUMARYL_ALCOHOL" stoichiometry="2.221"/>
          <speciesReference species="CONIFERYL_ALCOHOL" stoichiometry="1.851"/>
          <speciesReference species="SINAPYL_ALCOHOL" stoichiometry="1.587"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="lignin_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_MG_2" name="tx_MG+2" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MG_2_xylem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MG_2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_COUMARYL_ALCOHOL" name="sink_COUMARYL-ALCOHOL" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="COUMARYL_ALCOHOL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="COUMARYL_ALCOHOL_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_3_5_2_9" name="EC 3.5.2.9 (5-OXOPROLINASE-ATP-HYDROLYSING-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G045090</p>
            <p>PARENT_FRAME: 5-OXOPROLINASE-ATP-HYDROLYSING-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="_5_OXOPROLINE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_12200" name="EC 3.6.1.5 (RXN-12200)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G349839 or GRMZM2G006762 or GRMZM2G152457 or GRMZM2G140587 or GRMZM2G431714</p>
            <p>PARENT_FRAME: RXN-12200</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="CTP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SERINE_GLYOXYLATE_AMINOTRANSFERASE_RXN_peroxisome" name="EC 2.6.1.45 (SERINE-GLYOXYLATE-AMINOTRANSFERASE-RXN) [peroxisome]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G137868 or GRMZM2G050481 or GRMZM2G119511 or GRMZM2G359559</p>
            <p>PARENT_FRAME: SERINE-GLYOXYLATE-AMINOTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLYOX_peroxisome" stoichiometry="1"/>
          <speciesReference species="SER_peroxisome" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY_peroxisome" stoichiometry="1"/>
          <speciesReference species="hydroxypyruvate_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="METHIONINE_S_METHYLTRANSFERASE_RXN" name="EC 2.1.1.12 (METHIONINE-S-METHYLTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G098039</p>
            <p>PARENT_FRAME: METHIONINE-S-METHYLTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MET" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_397" stoichiometry="1"/>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9633" name="EC 1.1.1.100 (RXN-9633)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9633</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_3_oxo_stearoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="R_3_hydroxystearoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_1_90" name="EC 2.7.1.90 (2.7.1.90-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G413226 or GRMZM2G487136 or AC205100.3_FG001 or GRMZM2G042502 or GRMZM2G409131 or GRMZM2G143862 or GRMZM2G314094 or GRMZM2G450163 or GRMZM2G150453 or GRMZM2G059151 or GRMZM2G402211 or GRMZM2G123371 or GRMZM2G069357</p>
            <p>PARENT_FRAME: 2.7.1.90-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="FRUCTOSE_16_DIPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9635" name="EC 1.3.1.9 (RXN-9635)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9635</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="Octadec_2_enoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Stearoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9634" name="EC 4.2.1.59 (RXN-9634)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: RXN-9634</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="R_3_hydroxystearoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Octadec_2_enoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_GLT" name="tx_GLT" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MYO_INOSITOL_1_KINASE_RXN" name="EC 2.7.1.64 (MYO-INOSITOL-1-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G361593</p>
            <p>PARENT_FRAME: MYO-INOSITOL-1-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MYO_INOSITOL" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_L_MYO_INOSITOL_1_P" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="XyloseTransfer_mod" name="XyloseTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_D_XYLOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="polysaccharide_xylose_unit" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_821_mod" name="EC 1.5.99.8 (RXN-821-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G117956 or GRMZM2G053720</p>
            <p>PARENT_FRAME: RXN-821</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PRO" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_DELTA1_PYRROLINE_5_CARBOXYLATE" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="Glycerol3POAcyltransferase_mod" name="EC 2.3.1.15 (Glycerol3POAcyltransferase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G177150 or GRMZM2G072298 or GRMZM2G083195 or GRMZM2G166176 or GRMZM2G147917 or GRMZM2G131378 or GRMZM2G075295 or GRMZM2G123987 or GRMZM2G033767 or GRMZM2G020320 or GRMZM2G059637 or GRMZM2G165681 or GRMZM2G064590 or GRMZM2G159890 or GRMZM2G065203 or GRMZM2G070304 or GRMZM2G124042 or GRMZM2G156729</p>
            <p>PARENT_FRAME: RXN-10462</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Oleoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="GLYCEROL_3P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="ACYL_SN_GLYCEROL_3P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="LinolenoylLipase_mod" name="LinolenoylLipase-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Alpha_linolenoyl_groups" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LINOLENIC_ACID" stoichiometry="1"/>
          <speciesReference species="Lipids" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SERINE_C_PALMITOYLTRANSFERASE_RXN" name="EC 2.3.1.50 (SERINE-C-PALMITOYLTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060067 or GRMZM2G055854 or GRMZM2G370377 or GRMZM2G165613 or GRMZM2G087275 or GRMZM2G152888 or GRMZM2G030862 or GRMZM2G010202 or GRMZM5G891276 or GRMZM2G357734 or GRMZM2G444378 or GRMZM2G067257 or GRMZM2G144985 or GRMZM2G142030 or GRMZM2G134248</p>
            <p>PARENT_FRAME: SERINE-C-PALMITOYLTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PALMITYL_COA" stoichiometry="1"/>
          <speciesReference species="SER" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="DEHYDROSPHINGANINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_GLY" name="tx_GLY" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_366" name="EC 3.2.2.1 (RXN0-366)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN0-366</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GUANOSINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="RIBOSE" stoichiometry="1"/>
          <speciesReference species="GUANINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SHIKIMATE_5_DEHYDROGENASE_RXN" name="EC 1.1.1.25 (SHIKIMATE-5-DEHYDROGENASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G314652 or GRMZM5G804881 or GRMZM2G014376</p>
            <p>PARENT_FRAME: SHIKIMATE-5-DEHYDROGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_3_dehydroshikimate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="SHIKIMATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_3_1_180" name="EC 2.3.1.180 (2.3.1.180-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G003190 or GRMZM2G111677 or GRMZM2G022563</p>
            <p>PARENT_FRAME: 2.3.1.180-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="Acetoacetyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_ILE" name="tx_ILE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ILE_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ILE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CMPKI_RXN" name="EC 2.7.4.14 (CMPKI-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: CMPKI-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CDP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_glycolate_glycerate_exchange" name="chloroplast_glycolate_glycerate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLYCERATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCERATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="IPPISOM_RXN" name="EC 5.3.3.2 (IPPISOM-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G133082 or GRMZM2G108285 or GRMZM2G145029</p>
            <p>PARENT_FRAME: IPPISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_4211" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PRTRANS_RXN" name="EC 2.4.2.18 (PRTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G051219 or GRMZM2G325131 or GRMZM2G171383 or GRMZM2G046966</p>
            <p>PARENT_FRAME: PRTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ANTHRANILATE" stoichiometry="1"/>
          <speciesReference species="PRPP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="N_5_PHOSPHORIBOSYL_ANTHRANILATE" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_VAL" name="EC 6.1.1.9 (sink_VAL)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G871297 or GRMZM2G438602 or GRMZM2G117870 or GRMZM2G106974</p>
            <p>PARENT_FRAME: VALINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="VAL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="VAL_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ISOCIT_CLEAV_RXN" name="EC 4.1.3.1 (ISOCIT-CLEAV-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G056369</p>
            <p>PARENT_FRAME: ISOCIT-CLEAV-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_threo_isocitrate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUC" stoichiometry="1"/>
          <speciesReference species="GLYOX" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MehlerReaction_chloroplast" name="MehlerReaction [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Light_chloroplast" stoichiometry="1"/>
          <speciesReference species="Plastocyanin_Reduced_chloroplast" stoichiometry="1"/>
          <speciesReference species="oxygen_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Oxidized_Plastocyanins_chloroplast" stoichiometry="1"/>
          <speciesReference species="superoxide_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PYRUVATEORTHOPHOSPHATE_DIKINASE_RXN_chloroplast" name="EC 2.7.9.1 (PYRUVATEORTHOPHOSPHATE-DIKINASE-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G306345 or GRMZM2G097457</p>
            <p>PARENT_FRAME: PYRUVATEORTHOPHOSPHATE-DIKINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="PYRUVATE_chloroplast" stoichiometry="1"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP_chloroplast" stoichiometry="1"/>
          <speciesReference species="PPI_chloroplast" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DXS_RXN" name="EC 2.2.1.7 (DXS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G493395 or GRMZM2G173641 or GRMZM2G137151</p>
            <p>PARENT_FRAME: DXS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="DEOXYXYLULOSE_5P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETOLACTREDUCTOISOM_RXN" name="EC 1.1.1.86 (ACETOLACTREDUCTOISOM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G161868 or GRMZM2G004382</p>
            <p>PARENT_FRAME: ACETOLACTREDUCTOISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_2_ACETO_LACTATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="DIOH_ISOVALERATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RNAPolymerase_mod" name="EC 2.7.7.6 (RNAPolymerase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115564 or GRMZM5G879235 or GRMZM2G162697 or GRMZM5G895064 or GRMZM2G418135 or GRMZM2G470305 or GRMZM2G080176 or GRMZM5G899366 or GRMZM2G381395 or GRMZM2G126177 or GRMZM2G018558 or GRMZM2G126913 or GRMZM5G834335 or GRMZM2G055567 or GRMZM2G153797 or GRMZM2G133512 or GRMZM2G434353 or GRMZM2G020142 or GRMZM2G054225 or GRMZM2G099183 or GRMZM2G476009 or GRMZM2G570791 or GRMZM2G388892 or GRMZM2G055859 or GRMZM2G427031 or GRMZM2G039949 or GRMZM2G028132 or GRMZM2G392683 or GRMZM2G007681 or GRMZM2G178236 or GRMZM2G113928 or GRMZM2G420789 or GRMZM2G044306 or GRMZM2G043456 or GRMZM5G892247 or GRMZM5G803992 or GRMZM2G084891 or GRMZM5G877454</p>
            <p>PARENT_FRAME: DNA-DIRECTED-RNA-POLYMERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GTP" stoichiometry="1"/>
          <speciesReference species="UTP" stoichiometry="1"/>
          <speciesReference species="CTP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="4"/>
          <speciesReference species="RNA_base_equivalent" stoichiometry="4"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DUTP_PYROP_RXN" name="EC 3.6.1.23 (DUTP-PYROP-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G044762 or GRMZM2G020295 or GRMZM2G010286</p>
            <p>PARENT_FRAME: DUTP-PYROP-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="DUTP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="DUMP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MDHFerredoxinReduction_chloroplast" name="MDHFerredoxinReduction [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="monodehydroascorbate_chloroplast" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Oxidized_ferredoxins_chloroplast" stoichiometry="1"/>
          <speciesReference species="ASCORBATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink__L_1_phosphatidyl_inositols_" name="sink_|L-1-phosphatidyl-inositols|" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_1_phosphatidyl_inositols" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_phosphatidyl_inositols_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTDECARBOX_RXN" name="EC 4.1.1.15 (GLUTDECARBOX-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G101069 or GRMZM2G017110 or GRMZM5G826838 or GRMZM2G098875 or GRMZM2G355906</p>
            <p>PARENT_FRAME: GLUTDECARBOX-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="_4_aminobutanoate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_L_ASPARTATE" name="tx_L-ASPARTATE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ASPARTATE_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PYRROLINECARBREDUCT_RXN_PRO_NAD__L_DELTA1_PYRROLINE_5_CARBOXYLATE_NADH_PROTON_54_" name="EC 1.5.1.2 (PYRROLINECARBREDUCT-RXN-PRO/NAD//L-DELTA1-PYRROLINE_5-CARBOXYLATE/NADH/PROTON.54.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G068665</p>
            <p>PARENT_FRAME: PYRROLINECARBREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_DELTA1_PYRROLINE_5_CARBOXYLATE" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PRO" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACYLCOASYN_RXN_DODECANOATE_CO_A_ATP__LAUROYLCOA_CPD_PPI_AMP_45_" name="EC 6.2.1.3 (ACYLCOASYN-RXN-DODECANOATE/CO-A/ATP//LAUROYLCOA-CPD/PPI/AMP.45.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G079236 or GRMZM2G333861 or GRMZM2G569948 or GRMZM2G075140 or GRMZM2G016774 or GRMZM2G009438 or GRMZM2G156620 or GRMZM2G022558 or GRMZM2G118286 or GRMZM2G031790 or GRMZM2G117064 or GRMZM5G861300 or GRMZM2G162508 or GRMZM5G812228 or GRMZM2G002614 or GRMZM2G393897 or GRMZM2G055320 or GRMZM2G074759 or GRMZM2G059381 or GRMZM2G339336 or GRMZM2G152127 or GRMZM2G075333 or GRMZM2G176546 or GRMZM2G145179 or GRMZM2G460078 or GRMZM2G101875 or GRMZM2G104847 or GRMZM5G840955 or GRMZM2G160417 or GRMZM2G014651</p>
            <p>PARENT_FRAME: ACYLCOASYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="DODECANOATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="LAUROYLCOA_CPD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HISTIDPHOS_RXN" name="EC 3.1.3.15 (HISTIDPHOS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G029731</p>
            <p>PARENT_FRAME: HISTIDPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="L_HISTIDINOL_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HISTIDINOL" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PRIBFAICARPISOM_RXN" name="EC 5.3.1.16 (PRIBFAICARPISOM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G022252 or GRMZM2G036543</p>
            <p>PARENT_FRAME: PRIBFAICARPISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHOSPHORIBOSYL_FORMIMINO_AICAR_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphoribulosylformimino_AICAR_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYOHMETRANS_RXN" name="EC 2.1.2.1 (GLYOHMETRANS-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G437487 or GRMZM2G043887 or GRMZM2G147256 or GRMZM2G113959 or GRMZM2G171116 or GRMZM2G078143 or GRMZM2G147268</p>
            <p>PARENT_FRAME: GLYOHMETRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="THF" stoichiometry="1"/>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLY" stoichiometry="1"/>
          <speciesReference species="METHYLENE_THF" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_OCTADEC_9_ENE_118_DIOIC_ACID" name="sink_OCTADEC-9-ENE-118-DIOIC-ACID" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="octadecenedioate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="octadecenedioate_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_proton_exchange" name="chloroplast_proton_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALONYL_COA_ACP_TRANSACYL_RXN" name="EC 2.3.1.39 (MALONYL-COA-ACP-TRANSACYL-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G029543 or GRMZM2G053639</p>
            <p>PARENT_FRAME: MALONYL-COA-ACP-TRANSACYL-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="MALONYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_3_1_3_25" name="EC 3.1.3.25 (MYO-INOSITOL-1OR-4-MONOPHOSPHATASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G051276 or GRMZM2G034417 or GRMZM2G029731</p>
            <p>PARENT_FRAME: MYO-INOSITOL-1OR-4-MONOPHOSPHATASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_1_L_MYO_INOSITOL_1_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MYO_INOSITOL" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast" name="sink_1-4-alpha-D-Glucan_monomer_equivalent [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_THR" name="tx_THR" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="THR_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="THR" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACONITATEHYDR_RXN_mitochondrion" name="EC 4.2.1.3 (ACONITATEHYDR-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G171707 or GRMZM2G311024 or GRMZM2G127429 or GRMZM2G364988 or GRMZM5G858454 or GRMZM2G467338 or GRMZM2G176397 or GRMZM2G020801 or GRMZM2G009808</p>
            <p>PARENT_FRAME: ACONITATEHYDR-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CIS_ACONITATE_mitochondrion" stoichiometry="1"/>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_threo_isocitrate_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_TYR" name="EC 6.1.1.1 (sink_TYR)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G012404 or GRMZM2G099628 or GRMZM2G000481 or GRMZM2G166345 or GRMZM2G134756 or GRMZM2G021170</p>
            <p>PARENT_FRAME: TYROSINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="TYR" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TYR_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MYO_INOSITOL_1_PHOSPHATE_SYNTHASE_RXN_beta" name="EC 5.5.1.4 (MYO-INOSITOL-1-PHOSPHATE-SYNTHASE-RXN-beta)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G004528 or GRMZM2G177461 or GRMZM2G155242 or GRMZM2G392513 or GRMZM2G010768</p>
            <p>PARENT_FRAME: MYO-INOSITOL-1-PHOSPHATE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLC_6_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_L_MYO_INOSITOL_1_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="NucleicAcidSink" name="NucleicAcidSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DGTP" stoichiometry="0.247"/>
          <speciesReference species="CTP" stoichiometry="0.259"/>
          <speciesReference species="TTP" stoichiometry="0.259"/>
          <speciesReference species="DATP" stoichiometry="0.255"/>
          <speciesReference species="GTP" stoichiometry="0.239"/>
          <speciesReference species="UTP" stoichiometry="0.258"/>
          <speciesReference species="ATP" stoichiometry="0.247"/>
          <speciesReference species="DCTP" stoichiometry="0.268"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="nucleic_acids_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DNAPolymerase_mod" name="EC 2.7.7.7 (DNAPolymerase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G078204 or GRMZM2G101270 or GRMZM2G124876 or GRMZM2G067735 or GRMZM2G141948 or GRMZM2G044989 or GRMZM2G143588 or GRMZM2G302160 or GRMZM2G117028 or GRMZM2G154267 or GRMZM2G011631 or GRMZM2G115245 or GRMZM2G480171 or GRMZM2G097898 or GRMZM2G319988 or GRMZM2G136665 or GRMZM2G023422 or GRMZM2G026580 or GRMZM2G149802 or GRMZM2G095084 or GRMZM5G848205 or GRMZM2G081639 or GRMZM5G833563 or AC196278.2_FG004 or AC196278.2_FG003 or GRMZM2G426847</p>
            <p>PARENT_FRAME: DNA-DIRECTED-DNA-POLYMERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DATP" stoichiometry="1"/>
          <speciesReference species="DGTP" stoichiometry="1"/>
          <speciesReference species="TTP" stoichiometry="1"/>
          <speciesReference species="DCTP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="4"/>
          <speciesReference species="DNA_base_equivalent" stoichiometry="4"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GammaGlutamyltransferase_mod" name="EC 2.3.2.2 (GammaGlutamyltransferase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G065073 or GRMZM2G120563 or GRMZM5G840582 or GRMZM2G139600</p>
            <p>PARENT_FRAME: RXN-6601</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLUTATHIONE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CYS" stoichiometry="1"/>
          <speciesReference species="GLY" stoichiometry="1"/>
          <speciesReference species="_5_OXOPROLINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ArabinoseTransfer_mod" name="ArabinoseTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_L_ARABINOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="polysaccharide_arabinose_unit" stoichiometry="1"/>
          <speciesReference species="UDP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SEDOHEPTULOSE_BISPHOSPHATASE_RXN_chloroplast" name="EC 3.1.3.37 (SEDOHEPTULOSE-BISPHOSPHATASE-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC147602.5_FG004</p>
            <p>PARENT_FRAME: SEDOHEPTULOSE-BISPHOSPHATASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_chloroplast" stoichiometry="1"/>
          <speciesReference species="D_SEDOHEPTULOSE_1_7_P2_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_SEDOHEPTULOSE_7_P_chloroplast" stoichiometry="1"/>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_Arabinoxylan_monomer_equivalent" name="sink_Arabinoxylan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Arabinoxylan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Arabinoxylan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_2TRANSKETO_RXN" name="EC 2.2.1.1 (2TRANSKETO-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G010494</p>
            <p>PARENT_FRAME: 2TRANSKETO-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="XYLULOSE_5_PHOSPHATE" stoichiometry="1"/>
          <speciesReference species="ERYTHROSE_4P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_RNA_base_equivalent" name="sink_RNA_base_equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RNA_base_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="RNA_base_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_SINAPYL_ALCOHOL" name="sink_SINAPYL-ALCOHOL" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SINAPYL_ALCOHOL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SINAPYL_ALCOHOL_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHOGLUCMUT_RXN" name="EC 5.4.2.2 (PHOSPHOGLUCMUT-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G109383 or GRMZM2G023289</p>
            <p>PARENT_FRAME: PHOSPHOGLUCMUT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLC_1_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ALPHA_GLC_6_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GlucoseTransfer_mod" name="GlucoseTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="polysaccharide_glucose_unit" stoichiometry="1"/>
          <speciesReference species="UDP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MANNPISOM_RXN" name="EC 5.3.1.8 (MANNPISOM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G121066 or GRMZM2G456471 or GRMZM2G438998</p>
            <p>PARENT_FRAME: MANNPISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MANNOSE_6P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_fumarate_exchange" name="mitochondrion_fumarate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FUM" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FUM_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALATE_DEH_RXN" name="EC 1.1.1.37 (MALATE-DEH-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G811212 or GRMZM2G415359</p>
            <p>PARENT_FRAME: MALATE-DEH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MAL" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_LYS" name="EC 6.1.1.6 (sink_LYS)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G155899 or GRMZM2G146589 or GRMZM2G316679 or GRMZM2G386714 or GRMZM2G118062</p>
            <p>PARENT_FRAME: LYSINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LYS" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LYS_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALIC_NADP_RXN" name="EC 1.1.1.40 (MALIC-NADP-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G461332 or GRMZM2G404237 or GRMZM5G886257 or GRMZM2G159724</p>
            <p>PARENT_FRAME: MALIC-NADP-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="MAL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="NitrogenousBiomassSink" name="NitrogenousBiomassSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="free_aa_fixed_biomass" stoichiometry="0.1"/>
          <speciesReference species="nucleic_acids_fixed_biomass" stoichiometry="0.03"/>
          <speciesReference species="protein_fixed_biomass" stoichiometry="0.87"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="nitrogenous_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALATE_DEH_RXN_mitochondrion" name="EC 1.1.1.37 (MALATE-DEH-RXN) [mitochondrion]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G154595 or GRMZM2G466833 or GRMZM2G101290</p>
            <p>PARENT_FRAME: MALATE-DEH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MAL_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NAD_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NADH_mitochondrion" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9528" name="EC 1.1.1.100 (RXN-9528)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9528</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_3_oxo_decanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="Beta_hydroxydecanoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9527" name="EC 2.3.1.41 (RXN-9527)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9527</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Octanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="_3_oxo_decanoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9524" name="EC 1.1.1.100 (RXN-9524)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9524</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_3_Oxo_octanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_Hydroxy_octanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9523" name="EC 2.3.1.41 (RXN-9523)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9523</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Hexanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="_3_Oxo_octanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1841_1_KESTOTRIOSE_WATER__BETA_D_FRUCTOSE_SUCROSE_45_" name="EC 3.2.1.80 (RXN-1841-1-KESTOTRIOSE/WATER//BETA-D-FRUCTOSE/SUCROSE.45.)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G174249</p>
            <p>PARENT_FRAME: RXN-1841</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_1_KESTOTRIOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
          <speciesReference species="BETA_D_FRUCTOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9520" name="EC 4.2.1.59 (RXN-9520)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: RXN-9520</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="R_3_hydroxyhexanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Hex_2_enoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ASPAMINOTRANS_RXN" name="EC 2.6.1.1 (ASPAMINOTRANS-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G094712 or GRMZM2G029135 or GRMZM2G033799 or GRMZM2G107639 or GRMZM2G400604 or GRMZM2G146677 or GRMZM5G836910</p>
            <p>PARENT_FRAME: ASPAMINOTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTATHIONE_SYN_RXN" name="EC 6.3.2.3 (GLUTATHIONE-SYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G379252 or GRMZM2G038492 or GRMZM2G040039 or GRMZM2G155974 or GRMZM2G437004 or GRMZM2G379219</p>
            <p>PARENT_FRAME: GLUTATHIONE-SYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="L_GAMMA_GLUTAMYLCYSTEINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GLUTATHIONE" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GalactoseTransfer_mod" name="GalactoseTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GDP_L_GALACTOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="polysaccharide_galactose_unit" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_8_5_1_chloroplast" name="EC 1.8.5.1 (1.8.5.1-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G826194</p>
            <p>PARENT_FRAME: 1.8.5.1-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLUTATHIONE_chloroplast" stoichiometry="2"/>
          <speciesReference species="L_DEHYDRO_ASCORBATE_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OXIDIZED_GLUTATHIONE_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
          <speciesReference species="ASCORBATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_glycine_exchange" name="mitochondrion_glycine_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_8_11" name="EC 2.7.8.11 (2.7.8.11-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G110646 or GRMZM2G087850</p>
            <p>PARENT_FRAME: 2.7.8.11-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CDPDIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="MYO_INOSITOL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_phosphatidyl_inositols" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9670" name="RXN-9670" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-9670</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="OLEOYL_COA" stoichiometry="1"/>
          <speciesReference species="Lipids" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Oleoyl_groups" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AMP_DEPHOSPHORYLATION_RXN" name="EC 3.1.3.5 (AMP-DEPHOSPHORYLATION-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G157310 or GRMZM2G044819 or GRMZM2G122139 or GRMZM2G040945</p>
            <p>PARENT_FRAME: AMP-DEPHOSPHORYLATION-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="AMP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADENOSINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AIRS_RXN" name="EC 6.3.3.1 (AIRS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G160925 or GRMZM2G079477</p>
            <p>PARENT_FRAME: AIRS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="_5_PHOSPHORIBOSYL_N_FORMYLGLYCINEAMIDINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_5_PHOSPHORIBOSYL_5_AMINOIMIDAZOLE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_WATER" name="tx_WATER" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_xylem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_2PGADEHYDRAT_RXN" name="EC 4.2.1.11 (2PGADEHYDRAT-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G034848 or GRMZM2G048371 or GRMZM2G446253 or GRMZM2G064302 or GRMZM2G481529 or GRMZM2G046679 or GRMZM2G009030 or GRMZM2G131539</p>
            <p>PARENT_FRAME: 2PGADEHYDRAT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_PG" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDROPICRED_RXN_DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE_NADP__2_3_DIHYDRODIPICOLINATE_NADPH_PROTON_80_" name="EC 1.3.1.26 (DIHYDROPICRED-RXN-DELTA1-PIPERIDEINE-2-6-DICARBOXYLATE/NADP//2-3-DIHYDRODIPICOLINATE/NADPH/PROTON.80.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G044247 or GRMZM2G090241 or GRMZM2G104575</p>
            <p>PARENT_FRAME: DIHYDROPICRED-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_2_3_DIHYDRODIPICOLINATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GUANYL_KIN_RXN" name="EC 2.7.4.8 (GUANYL-KIN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G084463</p>
            <p>PARENT_FRAME: GUANYL-KIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GMP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMATE_SYNTHASE_FERREDOXIN_RXN" name="EC 1.4.7.1 (GLUTAMATE-SYNTHASE-FERREDOXIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G036609 or GRMZM2G077054 or GRMZM2G375064 or GRMZM2G085078</p>
            <p>PARENT_FRAME: GLUTAMATE-SYNTHASE-FERREDOXIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="2"/>
          <speciesReference species="Oxidized_ferredoxins" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UDP_GLUCURONATE_DECARBOXYLASE_RXN" name="EC 4.1.1.35 (UDP-GLUCURONATE-DECARBOXYLASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G157772 or GRMZM2G044027 or GRMZM2G300412 or GRMZM2G347717 or GRMZM2G381473 or GRMZM2G007195 or GRMZM2G382038 or GRMZM2G007404 or GRMZM2G063949 or GRMZM2G370048 or GRMZM2G177373 or GRMZM2G167872 or GRMZM2G165357 or GRMZM2G359234</p>
            <p>PARENT_FRAME: UDP-GLUCURONATE-DECARBOXYLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCURONATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="UDP_D_XYLOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHENYLALANINE_AMMONIA_LYASE_RXN" name="EC 4.3.1.24 (PHENYLALANINE-AMMONIA-LYASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G139624 or GRMZM2G063917 or GRMZM2G170692 or GRMZM2G326335 or GRMZM2G029048 or GRMZM2G074604 or GRMZM2G081582 or GRMZM2G441347 or GRMZM2G334660 or GRMZM2G160541 or GRMZM2G153871 or GRMZM2G447436 or GRMZM2G118345</p>
            <p>PARENT_FRAME: PHENYLALANINE-AMMONIA-LYASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CPD_674" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TRANS_CINNAMATE_4_MONOOXYGENASE_RXN" name="EC 1.14.13.11 (TRANS-CINNAMATE-4-MONOOXYGENASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G010468 or GRMZM2G057086 or GRMZM2G028677 or GRMZM2G147245 or GRMZM2G139874</p>
            <p>PARENT_FRAME: TRANS-CINNAMATE-4-MONOOXYGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CPD_674" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="COUMARATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_8_4_9" name="EC 1.8.4.9 (1.8.4.9-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC189750.4_FG004 or GRMZM2G087254</p>
            <p>PARENT_FRAME: 1.8.4.9-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="APS" stoichiometry="1"/>
          <speciesReference species="GLUTATHIONE" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="SO3" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="OXIDIZED_GLUTATHIONE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_L_ASPARTATE" name="EC 6.1.1.12 (sink_L-ASPARTATE)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G378717 or GRMZM2G019121 or GRMZM2G067530 or GRMZM2G071871</p>
            <p>PARENT_FRAME: ASPARTATE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_ASPARTATE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MYO_INOSITOL_1_PHOSPHATE_SYNTHASE_RXN_alpha" name="EC 5.5.1.4 (MYO-INOSITOL-1-PHOSPHATE-SYNTHASE-RXN-alpha)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G004528 or GRMZM2G177461 or GRMZM2G155242 or GRMZM2G392513 or GRMZM2G010768</p>
            <p>PARENT_FRAME: MYO-INOSITOL-1-PHOSPHATE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ALPHA_GLC_6_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_L_MYO_INOSITOL_1_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GlucomannanSynthase_mod" name="EC 2.4.1.32 (GlucomannanSynthase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G135286 or GRMZM2G178880 or GRMZM2G405567 or GRMZM2G107754 or GRMZM2G454081 or GRMZM2G142685 or GRMZM2G074792 or GRMZM2G093999 or GRMZM2G100597 or GRMZM2G334142 or GRMZM2G173759 or GRMZM2G027794 or GRMZM2G105631 or GRMZM2G108600 or GRMZM2G028286 or GRMZM2G443715 or GRMZM2G115772 or AC183932.3_FG007 or GRMZM2G010142 or GRMZM2G099088 or GRMZM2G020742</p>
            <p>PARENT_FRAME: 2.4.1.32-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GDP_MANNOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="Glucomannan_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ALANINE__GLYOXYLATE_AMINOTRANSFERASE_RXN" name="EC 2.6.1.44 (ALANINE--GLYOXYLATE-AMINOTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G107739 or GRMZM2G050481 or GRMZM2G127350 or GRMZM2G137868 or GRMZM2G124353 or GRMZM2G010211 or GRMZM2G359559 or GRMZM2G030571 or GRMZM2G120563 or GRMZM2G119511 or GRMZM5G840582</p>
            <p>PARENT_FRAME: ALANINE--GLYOXYLATE-AMINOTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_alanine" stoichiometry="1"/>
          <speciesReference species="GLYOX" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_PHOSPHATIDYLCHOLINE" name="sink_PHOSPHATIDYLCHOLINE" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHOSPHATIDYLCHOLINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHOSPHATIDYLCHOLINE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1134_mitochondrion" name="EC 1.2.4.1 (RXN0-1134) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G361693 or GRMZM2G097226 or GRMZM2G140150 or GRMZM2G147834 or GRMZM2G043198 or GRMZM2G027627</p>
            <p>PARENT_FRAME: RXN0-1134</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="1"/>
          <speciesReference species="Pyruvate_dehydrogenase_lipoate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="PYRUVATE_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Pyruvate_dehydrogenase_acetylDHlipoyl_mitochondrion" stoichiometry="1"/>
          <speciesReference species="CO2_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_pyruvate_exchange" name="mitochondrion_pyruvate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PYRUVATE_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLU6PDEHYDROG_RXN" name="EC 1.1.1.49 (GLU6PDEHYDROG-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G130230 or GRMZM2G031107 or GRMZM2G177077 or GRMZM2G179521 or GRMZM2G426964</p>
            <p>PARENT_FRAME: GLU6PDEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="GLC_6_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="D_6_P_GLUCONO_DELTA_LACTONE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_glycolate_exchange" name="chloroplast_glycolate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLYCOLLATE_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCOLLATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CTPSYN_RXN" name="EC 6.3.4.2 (CTPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G855337 or GRMZM2G153058 or GRMZM2G122999 or AC234185.1_FG004 or GRMZM2G132547 or GRMZM2G330302</p>
            <p>PARENT_FRAME: CTPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="UTP" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CTP" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CELLULOSE_monomer_equivalent" name="sink_CELLULOSE_monomer_equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CELLULOSE_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CELLULOSE_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_TPT_G3P_exchange" name="chloroplast_TPT_G3P_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="G3P" stoichiometry="1"/>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="G3P_chloroplast" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN3O_1380" name="EC 1.14.-.- (RXN3O-1380)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G007289 or GRMZM2G030118 or GRMZM2G044175 or GRMZM2G166853 or GRMZM2G124276 or GRMZM5G836378 or GRMZM2G003526 or GRMZM2G163008</p>
            <p>PARENT_FRAME: RXN3O-1380</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="dihydrosphingosine" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="PHYTOSPINGOSINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_2382" name="EC 4.2.1.122 (RXN0-2382)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G169593 or GRMZM2G054465 or GRMZM2G005024</p>
            <p>PARENT_FRAME: RXN0-2382</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="INDOLE" stoichiometry="1"/>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="TRP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_2381" name="EC 4.1.2.8 (RXN0-2381)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G841619 or GRMZM2G046163 or GRMZM2G046191 or GRMZM2G085381 or GRMZM2G015892 or GRMZM2G369149 or GRMZM2G015436</p>
            <p>PARENT_FRAME: RXN0-2381</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="INDOLE_3_GLYCEROL_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="INDOLE" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1461" name="EC 3.2.1.26 (RXN-1461)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G089836 or GRMZM2G174249 or GRMZM2G018692 or GRMZM2G095725 or GRMZM2G123633 or GRMZM2G018716 or GRMZM2G139300 or GRMZM2G394450 or GRMZM2G119689 or GRMZM2G119941 or GRMZM2G463871</p>
            <p>PARENT_FRAME: RXN-1461</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ALPHA_GLUCOSE" stoichiometry="1"/>
          <speciesReference species="BETA_D_FRUCTOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CDPKIN_RXN" name="EC 2.7.4.6 (CDPKIN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: CDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CDP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CTP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1461" name="EC 1.3.3.3 (RXN0-1461)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G032282 or GRMZM5G870342</p>
            <p>PARENT_FRAME: RXN0-1461</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="COPROPORPHYRINOGEN_III" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="CO2" stoichiometry="2"/>
          <speciesReference species="PROTOPORPHYRINOGEN" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_HIS" name="tx_HIS" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HIS_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HIS" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_TRP" name="EC 6.1.1.2 (sink_TRP)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G177970 or GRMZM2G002687</p>
            <p>PARENT_FRAME: TRYPTOPHAN--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="TRP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TRP_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CYS" name="EC 6.1.1.16 (sink_CYS)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G002851 or GRMZM2G156565 or GRMZM5G874500 or GRMZM2G126957 or GRMZM2G701193 or GRMZM2G071924</p>
            <p>PARENT_FRAME: CYSTEINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CYS" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CYS_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PGLUCISOM_RXN" name="EC 5.3.1.9 (PGLUCISOM-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G065083</p>
            <p>PARENT_FRAME: PGLUCISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLC_6_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TotalBiomassSink" name="TotalBiomassSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="nitrogenous_fixed_biomass" stoichiometry="0.23"/>
          <speciesReference species="fatty_acids_fixed_biomass" stoichiometry="0.025"/>
          <speciesReference species="lignin_fixed_biomass" stoichiometry="0.08"/>
          <speciesReference species="carbohydrates_fixed_biomass" stoichiometry="0.565"/>
          <speciesReference species="organic_acids_fixed_biomass" stoichiometry="0.05"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="total_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HOMOSERKIN_RXN" name="EC 2.7.1.39 (HOMOSERKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G048497</p>
            <p>PARENT_FRAME: HOMOSERKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HOMO_SER" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="O_PHOSPHO_L_HOMOSERINE" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ADENYLOSUCCINATE_SYNTHASE_RXN" name="EC 6.3.4.4 (ADENYLOSUCCINATE-SYNTHASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G119852 or GRMZM2G123204</p>
            <p>PARENT_FRAME: ADENYLOSUCCINATE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GTP" stoichiometry="1"/>
          <speciesReference species="IMP" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADENYLOSUCC" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_2_1_9" name="EC 1.2.1.9 (1.2.1.9-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G035268</p>
            <p>PARENT_FRAME: 1.2.1.9-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="G3P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_OAA_MAL_exchange" name="peroxisome_OAA_MAL_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="OXALACETIC_ACID_peroxisome" stoichiometry="1"/>
          <speciesReference species="MAL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
          <speciesReference species="MAL_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PGLYCDEHYDROG_RXN" name="EC 1.1.1.95 (PGLYCDEHYDROG-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G073814 or GRMZM2G081886 or GRMZM2G098423 or GRMZM2G009323 or GRMZM2G334941</p>
            <p>PARENT_FRAME: PGLYCDEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="G3P" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_P_HYDROXYPYRUVATE" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TRANSALDOL_RXN" name="EC 2.2.1.2 (TRANSALDOL-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G134256 or GRMZM2G139550</p>
            <p>PARENT_FRAME: TRANSALDOL-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_SEDOHEPTULOSE_7_P" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
          <speciesReference species="ERYTHROSE_4P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_13158" name="EC 1.1.1.85 (RXN-13158)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G803490 or GRMZM2G104613 or GRMZM2G173251</p>
            <p>PARENT_FRAME: RXN-13158</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2R_3S__3_isopropylmalate" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="_2K_4CH3_PENTANOATE" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACONITATEDEHYDR_RXN_mitochondrion" name="EC 4.2.1.3 (ACONITATEDEHYDR-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G171707 or GRMZM2G311024 or GRMZM2G127429 or GRMZM2G364988 or GRMZM5G858454 or GRMZM2G467338 or GRMZM2G176397 or GRMZM2G020801 or GRMZM2G009808</p>
            <p>PARENT_FRAME: ACONITATEDEHYDR-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CIT_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CIS_ACONITATE_mitochondrion" stoichiometry="1"/>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_amylopectin_monomer_equivalent_chloroplast" name="sink_amylopectin_monomer_equivalent [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="amylopectin_monomer_equivalent_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="amylopectin_monomer_equivalent_chloroplast_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTKIN_RXN" name="EC 2.7.2.11 (GLUTKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G028535 or GRMZM2G389416 or GRMZM2G061777 or GRMZM2G375504 or AC203754.4_FG008</p>
            <p>PARENT_FRAME: GLUTKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_GLUTAMATE_5_P" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_SUCROSE" name="tx_SUCROSE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SUCROSE_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AscorbateProduction_mod_mitochondrion" name="EC 1.3.2.3 (AscorbateProduction-mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: GALACTONOLACTONE-DEHYDROGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Cytochromes_C_Oxidized_mitochondrion" stoichiometry="2"/>
          <speciesReference species="CPD_330" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Cytochromes_C_Reduced_mitochondrion" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="ASCORBATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_1133_mitochondrion" name="EC 2.3.1.12 (RXN0-1133) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G161969 or GRMZM2G082664 or GRMZM2G015132</p>
            <p>PARENT_FRAME: RXN0-1133</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A_mitochondrion" stoichiometry="1"/>
          <speciesReference species="Pyruvate_dehydrogenase_acetylDHlipoyl_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Pyruvate_dehydrogenase_dihydrolipoate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ACETYL_COA_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_SULFOQUINOVOSYLDIACYLGLYCEROL" name="sink_SULFOQUINOVOSYLDIACYLGLYCEROL" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SULFOQUINOVOSYLDIACYLGLYCEROL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SULFOQUINOVOSYLDIACYLGLYCEROL_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_882" name="EC 1.17.7.1 (RXN0-882)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G137409</p>
            <p>PARENT_FRAME: RXN0-882</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Reduced_ferredoxins" stoichiometry="2"/>
          <speciesReference species="_2C_METH_D_ERYTHRITOL_CYCLODIPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="HYDROXY_METHYL_BUTENYL_DIP" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9550" name="EC 3.1.2.14 (RXN-9550)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G017382 or GRMZM2G464176 or GRMZM2G079308 or GRMZM2G140298 or GRMZM2G007489 or GRMZM2G143955 or GRMZM2G406603 or GRMZM5G829544 or GRMZM2G102878</p>
            <p>PARENT_FRAME: RXN-9550</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Palmitoleoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="palmitoleate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_citrate_exchange" name="mitochondrion_citrate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CIT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CIT_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_3523_chloroplast" name="L-ascorbate peroxidase (RXN-3523) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-3523</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="monodehydroascorbate_chloroplast" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_DEHYDRO_ASCORBATE_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
          <speciesReference species="ASCORBATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_oxaloacetate_exchange" name="mitochondrion_oxaloacetate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OXALACETIC_ACID_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7666" name="EC 1.3.1.- (RXN-7666)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-7666</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CPD_7006" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CHLOROPHYLL_A" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_glutamate_exchange" name="peroxisome_glutamate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7664" name="EC 1.3.1.- (RXN-7664)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-7664</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CPD_7005" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CPD_7004" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7665" name="EC 1.3.1.- (RXN-7665)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-7665</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CPD_7004" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CPD_7006" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_18_1_2_chloroplast" name="EC 1.18.1.2 (1.18.1.2-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G308956 or GRMZM2G319150 or GRMZM2G151993 or GRMZM2G058760 or GRMZM2G395728 or GRMZM2G011858 or GRMZM2G059191 or GRMZM2G168143 or GRMZM2G320305 or GRMZM2G059083</p>
            <p>PARENT_FRAME: 1.18.1.2-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Reduced_ferredoxins_chloroplast" stoichiometry="2"/>
          <speciesReference species="NADP_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH_chloroplast" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7663" name="EC 2.5.1.- (RXN-7663)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G162672</p>
            <p>PARENT_FRAME: RXN-7663</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CHLOROPHYLLIDE_A" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="GERANYLGERANYL_PP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="CPD_7005" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYCERATE_DEHYDROGENASE_RXN_peroxisome" name="EC 1.1.1.29 (GLYCERATE-DEHYDROGENASE-RXN) [peroxisome]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G074282 or GRMZM2G176977</p>
            <p>PARENT_FRAME: GLYCERATE-DEHYDROGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH_peroxisome" stoichiometry="1"/>
          <speciesReference species="PROTON_peroxisome" stoichiometry="1"/>
          <speciesReference species="hydroxypyruvate_peroxisome" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCERATE_peroxisome" stoichiometry="1"/>
          <speciesReference species="NAD_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIAMINOPIMEPIM_RXN" name="EC 5.1.1.7 (DIAMINOPIMEPIM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC182617.3_FG001 or GRMZM2G130332</p>
            <p>PARENT_FRAME: DIAMINOPIMEPIM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LL_DIAMINOPIMELATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MESO_DIAMINOPIMELATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_DNA_base_equivalent" name="sink_DNA_base_equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DNA_base_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DNA_base_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="BRANCHED_CHAINAMINOTRANSFERLEU_RXN" name="EC 2.6.1.42 (BRANCHED-CHAINAMINOTRANSFERLEU-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G108416 or GRMZM5G860824 or GRMZM2G047347 or GRMZM2G071208 or GRMZM2G153536 or GRMZM2G055899</p>
            <p>PARENT_FRAME: BRANCHED-CHAINAMINOTRANSFERLEU-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LEU" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2K_4CH3_PENTANOATE" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DAHPSYN_RXN" name="EC 2.5.1.54 (DAHPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G000737 or GRMZM2G454719 or GRMZM2G365160 or GRMZM2G117707 or GRMZM2G396212 or GRMZM2G124225 or GRMZM2G325938 or GRMZM2G359822 or GRMZM5G828182</p>
            <p>PARENT_FRAME: DAHPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ERYTHROSE_4P" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_DEOXY_D_ARABINO_HEPTULOSONATE_7_P" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="XylanSynthase_mod" name="EC 2.4.2.24 (XylanSynthase-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G113432 or GRMZM2G339645 or GRMZM2G424832 or GRMZM2G110145 or GRMZM2G122277 or GRMZM2G002523 or GRMZM2G436299 or GRMZM2G142898 or GRMZM2G028353 or GRMZM2G113137 or GRMZM2G018241 or GRMZM2G039454 or GRMZM2G103972 or GRMZM2G061764 or GRMZM2G055795 or GRMZM2G164761 or GRMZM2G445905 or GRMZM2G111642 or GRMZM2G112336 or GRMZM2G037413 or GRMZM2G367267 or GRMZM2G025231 or GRMZM5G870176 or GRMZM2G027723 or GRMZM2G044269 or GRMZM2G015886 or GRMZM2G177631</p>
            <p>PARENT_FRAME: RXN-9104</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_D_XYLOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="_1_4_beta_D_xylan_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_4_1_123" name="EC 2.4.1.123 (2.4.1.123-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G165919 or GRMZM5G872256 or GRMZM2G361984</p>
            <p>PARENT_FRAME: 2.4.1.123-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MYO_INOSITOL" stoichiometry="1"/>
          <speciesReference species="CPD_14553" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="galactinol" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTATHIONE_PEROXIDASE_RXN" name="EC 1.11.1.9 (GLUTATHIONE-PEROXIDASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G012479 or GRMZM2G135893</p>
            <p>PARENT_FRAME: GLUTATHIONE-PEROXIDASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLUTATHIONE" stoichiometry="2"/>
          <speciesReference species="HYDROGEN_PEROXIDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="OXIDIZED_GLUTATHIONE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_oxoglutarate_exchange" name="peroxisome_oxoglutarate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_KETOGLUTARATE_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="F16ALDOLASE_RXN" name="EC 4.1.2.13 (F16ALDOLASE-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G407406 or GRMZM2G057823 or GRMZM2G431708 or GRMZM2G066024 or GRMZM2G345493</p>
            <p>PARENT_FRAME: F16ALDOLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FRUCTOSE_16_DIPHOSPHATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="dihydroxyacetone_phosphate" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="METHYLENETHFDEHYDROG_NADP_RXN" name="EC 1.5.1.5 (METHYLENETHFDEHYDROG-NADP-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G150485 or GRMZM5G824944 or AC233922.1_FG005</p>
            <p>PARENT_FRAME: METHYLENETHFDEHYDROG-NADP-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="METHYLENE_THF" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_5_10_methenyltetrahydrofolate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_6PFRUCTPHOS_RXN" name="EC 2.7.1.11 (6PFRUCTPHOS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G816636 or GRMZM2G004932 or GRMZM2G132069 or GRMZM2G401970 or GRMZM2G031613 or GRMZM5G879882 or GRMZM2G168716 or GRMZM2G443985 or GRMZM2G139360 or GRMZM2G127717 or GRMZM2G009591 or AC213693.3_FG003 or GRMZM2G080375</p>
            <p>PARENT_FRAME: 6PFRUCTPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_16_DIPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CARBPSYN_RXN" name="EC 6.3.5.5 (CARBPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G061990 or GRMZM2G029573 or GRMZM2G147450 or GRMZM2G700683</p>
            <p>PARENT_FRAME: CARBPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="HCO3" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CARBAMOYL_P" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CHORISMATE_SYNTHASE_RXN" name="EC 4.2.3.5 (CHORISMATE-SYNTHASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G036861 or GRMZM2G164562</p>
            <p>PARENT_FRAME: CHORISMATE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_3_ENOLPYRUVYL_SHIKIMATE_5P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="CHORISMATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ADPREDUCT_RXN" name="EC 1.17.4.1 (ADPREDUCT-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060163 or GRMZM2G323679 or GRMZM2G304362 or GRMZM2G340527 or GRMZM2G155546</p>
            <p>PARENT_FRAME: ADPREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Ox_Thioredoxin" stoichiometry="1"/>
          <speciesReference species="DADP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Red_Thioredoxin" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FGAMSYN_RXN" name="EC 6.3.5.3 (FGAMSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G000622 or GRMZM2G045049</p>
            <p>PARENT_FRAME: FGAMSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="_5_P_RIBOSYL_N_FORMYLGLYCINEAMIDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_5_PHOSPHORIBOSYL_N_FORMYLGLYCINEAMIDINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="F16ALDOLASE_RXN_chloroplast" name="EC 4.1.2.13 (F16ALDOLASE-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G089365 or GRMZM2G046284 or GRMZM2G155253 or GRMZM2G069195</p>
            <p>PARENT_FRAME: F16ALDOLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FRUCTOSE_16_DIPHOSPHATE_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="dihydroxyacetone_phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="GAP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AMPSYN_RXN" name="EC 4.3.2.2 (AMPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G359070 or GRMZM5G895991</p>
            <p>PARENT_FRAME: AMPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ADENYLOSUCC" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="FUM" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PRPPSYN_RXN" name="EC 2.7.6.1 (PRPPSYN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G471814 or GRMZM2G038791 or GRMZM2G180930 or GRMZM2G180863 or GRMZM2G065030</p>
            <p>PARENT_FRAME: PRPPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RIBOSE_5P" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="PRPP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_5_1_19" name="EC 2.5.1.19 (2.5.1.19-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G877500</p>
            <p>PARENT_FRAME: 2.5.1.19-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SHIKIMATE_5P" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="_3_ENOLPYRUVYL_SHIKIMATE_5P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_5_1_3_15" name="EC 5.1.3.15 (GLUCOSE-6-PHOSPHATE-1-EPIMERASE-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G039588 or GRMZM2G119578 or GRMZM2G003354 or GRMZM2G011662</p>
            <p>PARENT_FRAME: GLUCOSE-6-PHOSPHATE-1-EPIMERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ALPHA_GLC_6_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLC_6_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PhotosystemI_mod_chloroplast" name="EC 1.97.1.12 (PhotosystemI-mod) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G026015 or GRMZM2G013342 or GRMZM2G096792 or GRMZM5G852325 or GRMZM2G017290 or GRMZM2G024150 or GRMZM2G000781 or GRMZM2G085646 or GRMZM2G094224 or GRMZM5G815553</p>
            <p>PARENT_FRAME: RXN490-3650</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Light_chloroplast" stoichiometry="1"/>
          <speciesReference species="Plastocyanin_Reduced_chloroplast" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Oxidized_Plastocyanins_chloroplast" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DTMPKI_RXN" name="EC 2.7.4.9 (DTMPKI-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G141551</p>
            <p>PARENT_FRAME: DTMPKI-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="TMP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TDP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="S_ADENMETSYN_RXN" name="EC 2.5.1.6 (S-ADENMETSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G366532 or GRMZM2G106429 or GRMZM5G802801 or GRMZM2G117198 or AC209784.3_FG007 or GRMZM2G340251 or GRMZM2G054123 or GRMZM2G158093 or GRMZM2G361605 or GRMZM2G161035 or GRMZM2G061135 or GRMZM2G114793 or GRMZM2G471196 or GRMZM2G063676 or GRMZM2G024718 or GRMZM2G310431 or GRMZM2G428391 or AC199526.5_FG002 or GRMZM2G056039 or AC199439.4_FG005 or GRMZM2G415007 or GRMZM2G023232 or GRMZM2G020040 or GRMZM2G145275 or GRMZM2G066902 or AC211651.4_FG001 or GRMZM2G381376</p>
            <p>PARENT_FRAME: S-ADENMETSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="MET" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHASERSYN_RXN" name="EC 2.7.8.8 (PHOSPHASERSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G039385 or GRMZM2G477340</p>
            <p>PARENT_FRAME: PHOSPHASERSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CDPDIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_PHOSPHATIDYL_SERINE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ORNITHINE_GLU_AMINOTRANSFORASE_RXN" name="EC 2.6.1.13 (ORNITHINE-GLU-AMINOTRANSFORASE-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G122290 or GRMZM2G080828 or GRMZM2G005973</p>
            <p>PARENT_FRAME: ORNITHINE-GLU-AMINOTRANSFORASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ORNITHINE" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_GLUTAMATE_GAMMA_SEMIALDEHYDE" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYOHMETRANS_RXN_mitochondrion" name="EC 2.1.2.1 (GLYOHMETRANS-RXN) [mitochondrion]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G039238 or GRMZM2G067974 or GRMZM2G452630 or GRMZM5G871471 or GRMZM2G701288 or GRMZM2G135283 or GRMZM2G078143 or GRMZM2G107469 or GRMZM2G004824</p>
            <p>PARENT_FRAME: GLYOHMETRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER_mitochondrion" stoichiometry="1"/>
          <speciesReference species="THF_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="METHYLENE_THF_mitochondrion" stoichiometry="1"/>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
          <speciesReference species="GLY_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ASPARTATEKIN_RXN" name="EC 2.7.2.4 (ASPARTATEKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G700866 or GRMZM2G389303 or GRMZM2G300862 or GRMZM2G052935 or GRMZM2G365423 or GRMZM2G136712 or GRMZM2G024686 or GRMZM2G104546 or GRMZM2G437977 or GRMZM2G023214</p>
            <p>PARENT_FRAME: ASPARTATEKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_BETA_ASPARTYL_P" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ISPH2_RXN_DELTA3_ISOPENTENYL_PP_NADP_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADPH_PROTON_74_" name="EC 1.17.1.2 (ISPH2-RXN-DELTA3-ISOPENTENYL-PP/NADP/WATER//HYDROXY-METHYL-BUTENYL-DIP/NADPH/PROTON.74.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G027059</p>
            <p>PARENT_FRAME: ISPH2-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="HYDROXY_METHYL_BUTENYL_DIP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_water_exchange" name="chloroplast_water_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UGD_RXN" name="EC 1.1.1.22 (UGD-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G442658 or GRMZM2G328500 or GRMZM5G862540 or GRMZM2G058244 or GRMZM2G098346</p>
            <p>PARENT_FRAME: UGD-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="2"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP_GLUCURONATE" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="3"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UREASE_RXN" name="EC 3.5.1.5 (UREASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G461569</p>
            <p>PARENT_FRAME: UREASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="UREA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETYL_COA_ACETYLTRANSFER_RXN" name="EC 2.3.1.9 (ACETYL-COA-ACETYLTRANSFER-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G830250 or GRMZM2G085474 or GRMZM5G866758 or GRMZM5G860137</p>
            <p>PARENT_FRAME: ACETYL-COA-ACETYLTRANSFER-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_COA" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="ACETOACETYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CAFFEOYL_COA_O_METHYLTRANSFERASE_RXN" name="EC 2.1.1.104 (CAFFEOYL-COA-O-METHYLTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G033952 or GRMZM2G127948 or GRMZM2G077486 or GRMZM2G332522 or GRMZM2G099363 or GRMZM2G004138</p>
            <p>PARENT_FRAME: CAFFEOYL-COA-O-METHYLTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CAFFEOYL_COA" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="FERULOYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_5_1_1_18" name="EC 5.1.1.18 (5.1.1.18-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G171556</p>
            <p>PARENT_FRAME: 5.1.1.18-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_SERINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1382" name="EC 2.7.8.29 (RXN-1382)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G110834 or GRMZM2G477340 or GRMZM2G095757 or GRMZM2G350658 or GRMZM2G039385</p>
            <p>PARENT_FRAME: RXN-1382</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER" stoichiometry="1"/>
          <speciesReference species="L_1_PHOSPHATIDYL_ETHANOLAMINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_PHOSPHATIDYL_SERINE" stoichiometry="1"/>
          <speciesReference species="ethanolamine" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_malate_exchange" name="mitochondrion_malate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MAL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MAL_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PRPPAMIDOTRANS_RXN" name="EC 2.4.2.14 (PRPPAMIDOTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC188838.3_FG005 or GRMZM2G018238 or GRMZM2G339699</p>
            <p>PARENT_FRAME: PRPPAMIDOTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="PRPP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_5_P_BETA_D_RIBOSYL_AMINE" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_5224" name="EC 4.2.1.1 (RXN0-5224)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G121878 or GRMZM2G087259 or GRMZM2G094165 or GRMZM2G348512 or GRMZM2G414528 or GRMZM2G113165 or GRMZM2G009633 or GRMZM2G164182 or GRMZM2G024495 or GRMZM5G807267 or GRMZM2G088208 or GRMZM2G145101 or GRMZM2G113191</p>
            <p>PARENT_FRAME: RXN0-5224</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HCO3" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_ARG" name="EC 6.1.1.19 (sink_ARG)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G148709 or GRMZM2G029027</p>
            <p>PARENT_FRAME: ARGININE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ARG" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ARG_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_6_2_1_12" name="EC 6.2.1.12 (4-COUMARATE--COA-LIGASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G048522 or GRMZM2G122787 or GRMZM2G075333 or GRMZM2G048403 or GRMZM2G145179 or GRMZM2G174732 or GRMZM2G055320 or GRMZM2G054013 or GRMZM2G014651</p>
            <p>PARENT_FRAME: 4-COUMARATE--COA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="COUMARATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="P_COUMAROYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_1_150" name="EC 2.7.1.150 (2.7.1.150-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G132373 or GRMZM2G092595 or GRMZM2G066876 or GRMZM2G111208 or GRMZM2G059179 or GRMZM2G428386 or GRMZM2G040296 or GRMZM2G153722 or GRMZM2G343218</p>
            <p>PARENT_FRAME: 2.7.1.150-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_177" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_PHOSPHATIDYL_1D_MYO_INOSITOL_35_BISPH" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9537" name="EC 4.2.1.59 (RXN-9537)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: RXN-9537</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="R_3_hydroxymyristoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Tetradec_2_enoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="IMPCYCLOHYDROLASE_RXN" name="EC 3.5.4.10 (IMPCYCLOHYDROLASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G368902 or GRMZM2G306374</p>
            <p>PARENT_FRAME: IMPCYCLOHYDROLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHOSPHORIBOSYL_FORMAMIDO_CARBOXAMIDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="IMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1063" name="EC 1.14.13.- (RXN-1063)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G177668 or GRMZM2G159179 or GRMZM2G062151 or GRMZM2G171139 or GRMZM2G164074 or GRMZM2G065245 or GRMZM2G020500 or GRMZM5G810393 or GRMZM2G396248 or GRMZM2G016264 or GRMZM2G350020 or GRMZM2G083574 or GRMZM2G132478 or GRMZM2G424804</p>
            <p>PARENT_FRAME: RXN-1063</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="2"/>
          <speciesReference species="oleate" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_18_HYDROXYOLEATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_1_159" name="EC 2.7.1.159 (2.7.1.139-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G167957 or GRMZM2G179473 or GRMZM2G056829 or GRMZM2G456626 or GRMZM2G084609 or GRMZM2G149903</p>
            <p>PARENT_FRAME: 2.7.1.139-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="INOSITOL_1_3_4_TRIPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_506" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SPONTPRO_RXN" name="SPONTPRO-RXN" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: SPONTPRO-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_GLUTAMATE_GAMMA_SEMIALDEHYDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="L_DELTA1_PYRROLINE_5_CARBOXYLATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9531" name="EC 2.3.1.41 (RXN-9531)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9531</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Decanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="_3_oxo_dodecanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CDPREDUCT_RXN" name="EC 1.17.4.1 (CDPREDUCT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060163 or GRMZM2G323679 or GRMZM2G304362 or GRMZM2G340527 or GRMZM2G155546</p>
            <p>PARENT_FRAME: CDPREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Red_Thioredoxin" stoichiometry="1"/>
          <speciesReference species="CDP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Ox_Thioredoxin" stoichiometry="1"/>
          <speciesReference species="DCDP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ALANINE_AMINOTRANSFERASE_RXN" name="EC 2.6.1.2 (ALANINE-AMINOTRANSFERASE-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G828630 or GRMZM2G124963 or GRMZM2G088028 or GRMZM2G088018 or GRMZM5G840582 or GRMZM2G053999 or GRMZM2G120563 or GRMZM2G088064 or GRMZM2G053939 or GRMZM2G117230</p>
            <p>PARENT_FRAME: ALANINE-AMINOTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_alanine" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DGDPKIN_RXN" name="EC 2.7.4.6 (DGDPKIN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: DGDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DGDP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DGTP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_GLUTATHIONE" name="tx_GLUTATHIONE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLUTATHIONE_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLUTATHIONE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GDPKIN_RXN" name="EC 2.7.4.6 (GDPKIN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: GDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GTP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CITSYN_RXN_mitochondrion" name="EC 2.3.3.1 (CITSYN-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G064023 or GRMZM2G063909 or GRMZM2G063851 or GRMZM2G135588</p>
            <p>PARENT_FRAME: CITSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ACETYL_COA_mitochondrion" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A_mitochondrion" stoichiometry="1"/>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="1"/>
          <speciesReference species="CIT_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETATE__COA_LIGASE_RXN" name="EC 6.2.1.1 (ACETATE--COA-LIGASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G157269 or GRMZM2G472376 or GRMZM2G162663 or GRMZM2G062357</p>
            <p>PARENT_FRAME: ACETATE--COA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="ACET" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_13191" name="EC 1.14.13.81 (RXN-13191)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G043109 or GRMZM2G081462</p>
            <p>PARENT_FRAME: RXN-13191</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="3"/>
          <speciesReference species="oxygen" stoichiometry="3"/>
          <speciesReference species="PROTON" stoichiometry="3"/>
          <speciesReference species="MG_PROTOPORPHYRIN_MONOMETHYL_ESTER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="5"/>
          <speciesReference species="NADP" stoichiometry="3"/>
          <speciesReference species="DIVINYL_PROTOCHLOROPHYLLIDE_A" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UTPHEXPURIDYLYLTRANS_RXN" name="EC 2.7.7.10 (UTPHEXPURIDYLYLTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G116586 or GRMZM2G161493</p>
            <p>PARENT_FRAME: UTPHEXPURIDYLYLTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UTP" stoichiometry="1"/>
          <speciesReference species="GALACTOSE_1P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="CPD_14553" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_NITRATE" name="tx_NITRATE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NITRATE_xylem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NITRATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_1_1_39" name="EC 1.1.1.39 (1.1.1.39-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G406672 or GRMZM2G085747</p>
            <p>PARENT_FRAME: 1.1.1.39-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MAL" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx__Pi_" name="tx_|Pi|" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_xylem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="OrganicAcidsSink" name="OrganicAcidsSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CIS_ACONITATE" stoichiometry="1.724"/>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1.515"/>
          <speciesReference species="OXALATE" stoichiometry="0.556"/>
          <speciesReference species="GLYOX" stoichiometry="0.676"/>
          <speciesReference species="CIT" stoichiometry="1.562"/>
          <speciesReference species="MAL" stoichiometry="0.746"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="organic_acids_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_4_1_46" name="EC 2.4.1.46 (2.4.1.46-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G142873 or GRMZM2G141320 or GRMZM2G178892</p>
            <p>PARENT_FRAME: 2.4.1.46-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="CPD_14553" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="D_Galactosyl_12_diacyl_glycerols" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="THYMIDYLATESYN_RXN" name="EC 2.1.1.45 (THYMIDYLATESYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G072608 or GRMZM2G139880 or GRMZM2G005990 or GRMZM2G421493</p>
            <p>PARENT_FRAME: THYMIDYLATESYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DUMP" stoichiometry="1"/>
          <speciesReference species="METHYLENE_THF" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TMP" stoichiometry="1"/>
          <speciesReference species="DIHYDROFOLATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_SER" name="EC 6.1.1.11 (sink_SER)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G172101 or GRMZM2G169160</p>
            <p>PARENT_FRAME: SERINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SER_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="OXALATE_OXIDASE_RXN" name="EC 1.2.3.4 (OXALATE-OXIDASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G122018 or GRMZM2G151249 or GRMZM2G093554 or GRMZM2G471355 or GRMZM2G170857 or GRMZM2G170829 or GRMZM2G176798 or GRMZM2G157298 or GRMZM2G074443 or GRMZM2G115491 or GRMZM2G425638 or GRMZM2G157364 or GRMZM2G093076 or GRMZM2G093622 or GRMZM2G148026 or GRMZM2G165839</p>
            <p>PARENT_FRAME: OXALATE-OXIDASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="OXALATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="2"/>
          <speciesReference species="HYDROGEN_PEROXIDE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast" name="EC 4.1.1.39 (RIBULOSE-BISPHOSPHATE-CARBOXYLASE-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G122563 or GRMZM2G360821 or GRMZM2G057171 or GRMZM2G113033 or GRMZM2G098520 or GRMZM2G448344 or GRMZM5G815453 or GRMZM2G385635 or GRMZM2G308907 or GRMZM2G083364 or GRMZM2G450762</p>
            <p>PARENT_FRAME: RIBULOSE-BISPHOSPHATE-CARBOXYLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_chloroplast" stoichiometry="1"/>
          <speciesReference species="D_RIBULOSE_15_P2_chloroplast" stoichiometry="1"/>
          <speciesReference species="CO2_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="G3P_chloroplast" stoichiometry="2"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HemicelluloseSink" name="HemicelluloseSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="polysaccharide_glucose_unit" stoichiometry="3.254"/>
          <speciesReference species="polysaccharide_galacturonate_unit" stoichiometry="0.166"/>
          <speciesReference species="polysaccharide_galactose_unit" stoichiometry="0.144"/>
          <speciesReference species="polysaccharide_arabinose_unit" stoichiometry="0.548"/>
          <speciesReference species="polysaccharide_mannose_unit" stoichiometry="0.301"/>
          <speciesReference species="polysaccharide_glucuronate_unit" stoichiometry="0.166"/>
          <speciesReference species="polysaccharide_xylose_unit" stoichiometry="1.248"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="hemicellulose_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLURS_RXN" name="EC 6.1.1.17 (GLURS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G891373 or AC233922.1_FG004 or GRMZM2G057491 or GRMZM2G046932</p>
            <p>PARENT_FRAME: GLURS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="GLT_tRNAs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="Charged_GLT_tRNAs" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SPHINGANINE_KINASE_RXN" name="EC 2.7.1.91 (SPHINGANINE-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G088549 or GRMZM2G053766 or GRMZM2G057475</p>
            <p>PARENT_FRAME: SPHINGANINE-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="dihydrosphingosine" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_649" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9663" name="EC 1.3.1.9 (RXN-9663)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9663</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_2_Hexadecenoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_THR" name="EC 6.1.1.3 (sink_THR)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G553314</p>
            <p>PARENT_FRAME: THREONINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="THR" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="THR_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ISPH2_RXN_DELTA3_ISOPENTENYL_PP_NAD_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADH_PROTON_72_" name="EC 1.17.1.2 (ISPH2-RXN-DELTA3-ISOPENTENYL-PP/NAD/WATER//HYDROXY-METHYL-BUTENYL-DIP/NADH/PROTON.72.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G027059</p>
            <p>PARENT_FRAME: ISPH2-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HYDROXY_METHYL_BUTENYL_DIP" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TRIOSEPISOMERIZATION_RXN_chloroplast" name="EC 5.3.1.1 (TRIOSEPISOMERIZATION-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G852968 or GRMZM2G002807 or GRMZM2G305211</p>
            <p>PARENT_FRAME: TRIOSEPISOMERIZATION-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="dihydroxyacetone_phosphate_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GAP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2581" name="EC 1.14.13.36 (RXN-2581)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G140817 or GRMZM2G138074 or AC209987.4_FG002 or GRMZM2G510303 or GRMZM2G054603 or GRMZM2G168392 or GRMZM2G167986 or GRMZM2G159807</p>
            <p>PARENT_FRAME: RXN-2581</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_412" stoichiometry="1"/>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CAFFEOYLSHIKIMATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETOOHBUTSYN_RXN" name="EC 2.2.1.6 (ACETOOHBUTSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G143008 or GRMZM2G143357 or GRMZM2G077215 or GRMZM2G407044 or GRMZM2G007647</p>
            <p>PARENT_FRAME: ACETOOHBUTSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_OXOBUTANOATE" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_ACETO_2_HYDROXY_BUTYRATE" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_PHE" name="tx_PHE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHE_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FUMHYDR_RXN_mitochondrion" name="EC 4.2.1.2 (FUMHYDR-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G348729 or GRMZM2G010823 or GRMZM2G118074</p>
            <p>PARENT_FRAME: FUMHYDR-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FUM_mitochondrion" stoichiometry="1"/>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MAL_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_3_DEHYDROQUINATE_SYNTHASE_RXN" name="EC 4.2.3.4 (3-DEHYDROQUINATE-SYNTHASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G573867 or GRMZM2G051129</p>
            <p>PARENT_FRAME: 3-DEHYDROQUINATE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_3_DEOXY_D_ARABINO_HEPTULOSONATE_7_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DEHYDROQUINATE" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMATE_DEHYDROGENASE_RXN" name="EC 1.4.1.2 (GLUTAMATE-DEHYDROGENASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G427097 or GRMZM2G178415 or GRMZM2G159544</p>
            <p>PARENT_FRAME: GLUTAMATE-DEHYDROGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_3_1_2_14_RXN_mod" name="EC 3.1.2.14 (3.1.2.14-RXN-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G017382 or GRMZM2G464176 or GRMZM2G079308 or GRMZM2G140298 or GRMZM2G007489 or GRMZM2G143955 or GRMZM2G406603 or GRMZM5G829544 or GRMZM2G102878</p>
            <p>PARENT_FRAME: 3.1.2.14-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Oleoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="oleate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_Xyloglucan_monomer_equivalent" name="sink_Xyloglucan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Xyloglucan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Xyloglucan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDROFOLATEREDUCT_RXN" name="EC 1.5.1.3 (DIHYDROFOLATEREDUCT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G072608 or GRMZM2G139880 or GRMZM2G005990 or GRMZM2G421493</p>
            <p>PARENT_FRAME: DIHYDROFOLATEREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="DIHYDROFOLATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="THF" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIAMINOPIMDECARB_RXN" name="EC 4.1.1.20 (DIAMINOPIMDECARB-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G090722 or GRMZM2G020446</p>
            <p>PARENT_FRAME: DIAMINOPIMDECARB-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="MESO_DIAMINOPIMELATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="LYS" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="LinoleoylLipase_mod" name="LinoleoylLipase-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Linoleoyl_groups" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="Lipids" stoichiometry="1"/>
          <speciesReference species="LINOLEIC_ACID" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2621" name="EC 3.1.2.- (RXN-2621)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G015793 or GRMZM2G129403 or GRMZM2G124815 or GRMZM2G107211 or GRMZM2G132678 or GRMZM2G094017 or GRMZM2G178769 or GRMZM2G177349 or GRMZM2G035023 or GRMZM2G051005 or GRMZM2G156816 or GRMZM2G035584</p>
            <p>PARENT_FRAME: RXN-2621</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CAFFEOYLSHIKIMATE" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CAFFEOYL_COA" stoichiometry="1"/>
          <speciesReference species="SHIKIMATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2622" name="EC 3.1.2.- (RXN-2622)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G015793 or GRMZM2G129403 or GRMZM2G124815 or GRMZM2G107211 or GRMZM2G132678 or GRMZM2G094017 or GRMZM2G178769 or GRMZM2G177349 or GRMZM2G035023 or GRMZM2G051005 or GRMZM2G156816 or GRMZM2G035584</p>
            <p>PARENT_FRAME: RXN-2622</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="CAFFEOYLQUINATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CAFFEOYL_COA" stoichiometry="1"/>
          <speciesReference species="QUINATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSGLYPHOS_RXN_chloroplast" name="EC 2.7.2.3 (PHOSGLYPHOS-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G089136 or GRMZM2G083016 or GRMZM2G047028</p>
            <p>PARENT_FRAME: PHOSGLYPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="G3P_chloroplast" stoichiometry="1"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DPG_chloroplast" stoichiometry="1"/>
          <speciesReference species="ADP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_3PGAREARR_RXN" name="EC 5.4.2.1 (3PGAREARR-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G891834 or GRMZM2G021605 or GRMZM2G004593 or GRMZM5G833389 or GRMZM2G050077 or GRMZM2G053420 or GRMZM2G062320 or GRMZM2G334628 or GRMZM2G003385 or GRMZM2G054250 or GRMZM2G146778</p>
            <p>PARENT_FRAME: 3PGAREARR-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="G3P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_PG" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_CO2_exchange" name="mitochondrion_CO2_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GenericNADOxidase_mod" name="GenericNADOxidase-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_1_3_beta_D_glucan_monomer_equivalent" name="sink_1-3-beta-D-glucan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_1_3_beta_D_glucan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_1_3_beta_D_glucan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_8730" name="EC 3.1.3.56 (RXN-8730)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G174031 or GRMZM2G093772 or GRMZM2G529768 or AC207628.4_FG009 or GRMZM2G151921 or GRMZM2G335930 or GRMZM2G355381 or GRMZM2G101000 or GRMZM2G043191 or GRMZM2G017237 or GRMZM2G159008 or GRMZM2G021889 or GRMZM2G423567 or GRMZM2G157267 or GRMZM2G065225 or GRMZM2G094900 or GRMZM2G352898 or GRMZM2G422045 or GRMZM2G366698 or GRMZM2G054936 or AC198179.4_FG002 or AC198179.4_FG001 or GRMZM2G004301 or GRMZM5G868120 or GRMZM5G896294 or GRMZM2G158972 or GRMZM2G369130 or GRMZM2G174739 or GRMZM2G329909 or GRMZM2G088007 or GRMZM2G178279 or GRMZM2G371210 or GRMZM2G306062 or GRMZM2G152390</p>
            <p>PARENT_FRAME: RXN-8730</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CPD_506" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="INOSITOL_1_3_4_TRIPHOSPHATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMATESYN_RXN" name="EC 1.4.1.13 (GLUTAMATESYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G036609 or GRMZM2G077054 or GRMZM2G375064 or GRMZM2G085078</p>
            <p>PARENT_FRAME: GLUTAMATESYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ChloroplasticATPase_mod_chloroplast" name="EC 3.6.3.14 (ChloroplasticATPase-mod) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G448142 or GRMZM2G385622 or GRMZM2G062854 or GRMZM2G063271 or GRMZM2G048907</p>
            <p>PARENT_FRAME: ATPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_chloroplast" stoichiometry="3"/>
          <speciesReference species="PROTON_thylakoid_lumen" stoichiometry="14"/>
          <speciesReference species="ADP_chloroplast" stoichiometry="3"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER_chloroplast" stoichiometry="3"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="3"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="11"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="THIOREDOXIN_REDUCT_NADPH_RXN" name="EC 1.8.1.9 (THIOREDOXIN-REDUCT-NADPH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G136522 or GRMZM2G164948 or GRMZM5G889769 or GRMZM5G841142 or GRMZM2G158789</p>
            <p>PARENT_FRAME: THIOREDOXIN-REDUCT-NADPH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="Ox_Thioredoxin" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Red_Thioredoxin" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDROOROT_RXN" name="EC 3.5.2.3 (DIHYDROOROT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G061990 or GRMZM2G021704 or GRMZM2G700683</p>
            <p>PARENT_FRAME: DIHYDROOROT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CARBAMYUL_L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="DI_H_OROTATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9588" name="EC 3.2.1.- (RXN-9588)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G076946 or GRMZM2G008247 or GRMZM2G016890 or GRMZM2G174699 or GRMZM2G014844 or GRMZM2G077015 or GRMZM2G426467 or GRMZM2G120962</p>
            <p>PARENT_FRAME: RXN-9588</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="dhurrin" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_648" stoichiometry="1"/>
          <speciesReference species="GLC" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UDPGLUCEPIM_RXN_mod" name="EC 5.1.3.2 (UDPGLUCEPIM-RXN-mod)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G136439 or GRMZM2G469523 or GRMZM2G052336 or GRMZM2G138410 or GRMZM2G038598</p>
            <p>PARENT_FRAME: UDPGLUCEPIM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_14553" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN1F_10" name="EC 1.3.1.33 (RXN1F-10)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G073351 or GRMZM2G084958 or GRMZM2G036455</p>
            <p>PARENT_FRAME: RXN1F-10</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="monovinyl_protochlorophyllide_a" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CHLOROPHYLLIDE_A" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTRNAREDUCT_RXN" name="EC 1.2.1.70 (GLUTRNAREDUCT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC213521.3_FG005 or GRMZM2G177412 or GRMZM2G107402</p>
            <p>PARENT_FRAME: GLUTRNAREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="Charged_GLT_tRNAs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="GLUTAMATE_1_SEMIALDEHYDE" stoichiometry="1"/>
          <speciesReference species="GLT_tRNAs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="IMIDPHOSDEHYD_RXN" name="EC 4.2.1.19 (IMIDPHOSDEHYD-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G094255</p>
            <p>PARENT_FRAME: IMIDPHOSDEHYD-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_ERYTHRO_IMIDAZOLE_GLYCEROL_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="IMIDAZOLE_ACETOL_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDROXYISOVALDEHYDRAT_RXN" name="EC 4.2.1.9 (DIHYDROXYISOVALDEHYDRAT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G014069 or AC234528.1_FG005</p>
            <p>PARENT_FRAME: DIHYDROXYISOVALDEHYDRAT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DIOH_ISOVALERATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_2_KETO_ISOVALERATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7710_mod_chloroplast" name="EC 2.4.1.18 (RXN-7710-mod) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G005298 or GRMZM2G088753 or GRMZM2G032628 or GRMZM2G073054 or GRMZM2G169073</p>
            <p>PARENT_FRAME: RXN-7710</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="amylopectin_monomer_equivalent_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_isocitrate_exchange" name="mitochondrion_isocitrate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_threo_isocitrate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_threo_isocitrate_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_L_ALPHA_ALANINE" name="tx_L-ALPHA-ALANINE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_alanine_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_alanine" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ComplexV_mod_mitochondrion" name="EC 3.6.3.14 (ComplexV-mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G041275 or GRMZM2G021331 or GRMZM2G113408 or GRMZM2G556600 or GRMZM2G321725 or GRMZM2G371620</p>
            <p>PARENT_FRAME: ATPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ADP_mitochondrion" stoichiometry="1"/>
          <speciesReference species="PROTON_mitochondrial_intermembrane_space" stoichiometry="3"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="2"/>
          <speciesReference species="ATP_mitochondrion" stoichiometry="1"/>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="F16BDEPHOS_RXN" name="EC 3.1.3.11 (F16BDEPHOS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G836250 or GRMZM2G322953</p>
            <p>PARENT_FRAME: F16BDEPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="FRUCTOSE_16_DIPHOSPHATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_6_3_4_16" name="EC 6.3.4.16 (6.3.4.16-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G061990 or GRMZM2G700683</p>
            <p>PARENT_FRAME: 6.3.4.16-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CARBAMOYL_P" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SULFITE_REDUCTASE_FERREDOXIN_RXN" name="EC 1.8.7.1 (SULFITE-REDUCTASE-FERREDOXIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G090338</p>
            <p>PARENT_FRAME: SULFITE-REDUCTASE-FERREDOXIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SO3" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins" stoichiometry="3"/>
          <speciesReference species="PROTON" stoichiometry="8"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="3"/>
          <speciesReference species="HS" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins" stoichiometry="3"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DSERDEAM_RXN" name="EC 4.3.1.18 (DSERDEAM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G171556</p>
            <p>PARENT_FRAME: DSERDEAM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_SERINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_302" name="EC 4.6.1.12 (RXN0-302)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G835542 or AC209374.4_FG002</p>
            <p>PARENT_FRAME: RXN0-302</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_PHOSPHO_4_CYTIDINE_5_DIPHOSPHO_2_C_MET" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2C_METH_D_ERYTHRITOL_CYCLODIPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="CMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9516" name="EC 2.3.1.41 (RXN-9516)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: RXN-9516</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
          <speciesReference species="Butanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="_3_oxo_hexanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9514" name="EC 1.1.1.100 (RXN-9514)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9514</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="Acetoacetyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Beta_3_hydroxybutyryl_ACPs" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALIC_NADP_RXN_chloroplast" name="EC 1.1.1.40 (MALIC-NADP-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G122479 or GRMZM2G085019</p>
            <p>PARENT_FRAME: MALIC-NADP-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADP_chloroplast" stoichiometry="1"/>
          <speciesReference species="MAL_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH_chloroplast" stoichiometry="1"/>
          <speciesReference species="CO2_chloroplast" stoichiometry="1"/>
          <speciesReference species="PYRUVATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9518" name="EC 1.1.1.100 (RXN-9518)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9518</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_3_oxo_hexanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="R_3_hydroxyhexanoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2122" name="EC 1.2.1.- (RXN-2122)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-2122</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_18_OXOOLEATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="octadecenedioate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_proton_exchange" name="mitochondrion_proton_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2121" name="EC 1.1.1.- (RXN-2121)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G081841 or GRMZM2G141214 or GRMZM2G166906 or GRMZM2G086210 or GRMZM2G434500</p>
            <p>PARENT_FRAME: RXN-2121</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_18_HYDROXYOLEATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_18_OXOOLEATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_4_2_1_59" name="EC 4.2.1.59 (4.2.1.59-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: 4.2.1.59-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_3_Hydroxy_octanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_2_Octenoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GDPREDUCT_RXN" name="EC 1.17.4.1 (GDPREDUCT-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060163 or GRMZM2G323679 or GRMZM2G304362 or GRMZM2G340527 or GRMZM2G155546</p>
            <p>PARENT_FRAME: GDPREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="DGDP" stoichiometry="1"/>
          <speciesReference species="Ox_Thioredoxin" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="Red_Thioredoxin" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_malate_exchange" name="chloroplast_malate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MAL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MAL_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CombinedBiomassReaction" name="CombinedBiomassReaction" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="30"/>
          <speciesReference species="total_fixed_biomass" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="30"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="30"/>
          <speciesReference species="ADP" stoichiometry="30"/>
          <speciesReference species="PROTON" stoichiometry="30"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MMUM_RXN" name="EC 2.1.1.10 (MMUM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G152470 or AC233893.1_FG001 or GRMZM2G117240 or GRMZM2G039166</p>
            <p>PARENT_FRAME: MMUM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="CPD_397" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MET" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ASPCARBTRANS_RXN" name="EC 2.1.3.2 (ASPCARBTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G061990 or GRMZM2G080380 or GRMZM2G101900 or GRMZM2G700683</p>
            <p>PARENT_FRAME: ASPCARBTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CARBAMOYL_P" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CARBAMYUL_L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_ASN" name="tx_ASN" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ASN_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ASN" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="XylogalacturonanSynthesis_mod" name="EC 2.4.2.41 (XylogalacturonanSynthesis-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G035377 or GRMZM2G018962 or GRMZM2G001938 or GRMZM2G113245 or GRMZM2G048010 or GRMZM2G023020 or GRMZM2G325561 or GRMZM2G059825 or GRMZM2G000976 or GRMZM2G134308 or GRMZM2G448834 or GRMZM2G322047 or GRMZM2G149189 or GRMZM2G059845 or GRMZM2G056702</p>
            <p>PARENT_FRAME: RXN-9589</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Homogalacturonan_monomer_equivalent" stoichiometry="1"/>
          <speciesReference species="UDP_D_XYLOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="Xylogalacturonan_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_PROTON" name="tx_PROTON" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON_xylem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DTDPKIN_RXN" name="EC 2.7.4.6 (DTDPKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: DTDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="TDP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TTP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UDP_ARABINOSE_4_EPIMERASE_RXN" name="EC 5.1.3.5 (UDP-ARABINOSE-4-EPIMERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G373227 or GRMZM5G888791 or GRMZM2G145460 or GRMZM2G325296 or GRMZM5G877773 or GRMZM2G040397 or GRMZM2G000632 or GRMZM5G830983</p>
            <p>PARENT_FRAME: UDP-ARABINOSE-4-EPIMERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_D_XYLOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP_L_ARABINOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SUPEROX_DISMUT_RXN_chloroplast" name="EC 1.15.1.1 (SUPEROX-DISMUT-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G042080 or GRMZM2G081585 or GRMZM2G173628 or GRMZM2G106928 or GRMZM5G864424 or GRMZM2G005526</p>
            <p>PARENT_FRAME: SUPEROX-DISMUT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="superoxide_chloroplast" stoichiometry="2"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HYDROGEN_PEROXIDE_chloroplast" stoichiometry="1"/>
          <speciesReference species="oxygen_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ADENYL_KIN_RXN_chloroplast" name="EC 2.7.4.3 (ADENYL-KIN-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G178192 or GRMZM2G030628 or GRMZM2G081387 or GRMZM2G092923 or GRMZM2G413055 or GRMZM2G347841</p>
            <p>PARENT_FRAME: ADENYL-KIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="AMP_chloroplast" stoichiometry="1"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_oxaloacetate_exchange" name="chloroplast_oxaloacetate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="OXALACETIC_ACID_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_SULFATE" name="tx_SULFATE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SULFATE_xylem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SULFATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN1F_72" name="EC 1.3.1.75 (RXN1F-72)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G063048</p>
            <p>PARENT_FRAME: RXN1F-72</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="DIVINYL_PROTOCHLOROPHYLLIDE_A" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="monovinyl_protochlorophyllide_a" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_CARBON_DIOXIDE" name="tx_CARBON-DIOXIDE" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO2_intercellular_air_space" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_12195" name="EC 3.6.1.15 (RXN-12195)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G152457 or GRMZM2G124209 or GRMZM2G106618 or GRMZM2G089092 or GRMZM2G085711 or GRMZM2G131026 or GRMZM2G003331</p>
            <p>PARENT_FRAME: RXN-12195</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CTP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="CDP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1841" name="EC 3.2.1.80 (RXN-1841)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G174249</p>
            <p>PARENT_FRAME: RXN-1841</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_1_KESTOTRIOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
          <speciesReference species="FRU" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTATHIONE_REDUCT_NADPH_RXN" name="EC 1.8.1.7 (GLUTATHIONE-REDUCT-NADPH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G806449 or GRMZM2G304840</p>
            <p>PARENT_FRAME: GLUTATHIONE-REDUCT-NADPH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="OXIDIZED_GLUTATHIONE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="GLUTATHIONE" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_L_1_PHOSPHATIDYL_GLYCEROL" name="sink_L-1-PHOSPHATIDYL-GLYCEROL" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_1_PHOSPHATIDYL_GLYCEROL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_1_PHOSPHATIDYL_GLYCEROL_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_12196" name="EC 3.6.1.15 (RXN-12196)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G152457 or GRMZM2G124209 or GRMZM2G106618 or GRMZM2G089092 or GRMZM2G085711 or GRMZM2G131026 or GRMZM2G003331</p>
            <p>PARENT_FRAME: RXN-12196</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="UTP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CYSTATHIONINE_BETA_LYASE_RXN" name="EC 4.4.1.8 (CYSTATHIONINE-BETA-LYASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G167156</p>
            <p>PARENT_FRAME: CYSTATHIONINE-BETA-LYASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="L_CYSTATHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PSERTRANSAM_RXN" name="EC 2.6.1.52 (PSERTRANSAM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G300801</p>
            <p>PARENT_FRAME: PSERTRANSAM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_3_P_HYDROXYPYRUVATE" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_P_SERINE" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_STEARIC_ACID" name="sink_STEARIC_ACID" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="STEARIC_ACID" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="STEARIC_ACID_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GART_RXN" name="EC 2.1.2.2 (GART-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G155626</p>
            <p>PARENT_FRAME: GART-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_5_PHOSPHO_RIBOSYL_GLYCINEAMIDE" stoichiometry="1"/>
          <speciesReference species="_10_FORMYL_THF" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="THF" stoichiometry="1"/>
          <speciesReference species="_5_P_RIBOSYL_N_FORMYLGLYCINEAMIDE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_3_DEHYDROQUINATE_DEHYDRATASE_RXN" name="EC 4.2.1.10 (3-DEHYDROQUINATE-DEHYDRATASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G314652 or GRMZM5G804881 or GRMZM2G014376</p>
            <p>PARENT_FRAME: 3-DEHYDROQUINATE-DEHYDRATASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DEHYDROQUINATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_3_dehydroshikimate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ARGSUCCINSYN_RXN" name="EC 6.3.4.5 (ARGSUCCINSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G010406</p>
            <p>PARENT_FRAME: ARGSUCCINSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="L_CITRULLINE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="L_ARGININO_SUCCINATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AbstractFreeGalactoseSynthesis" name="AbstractFreeGalactoseSynthesis" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GDP_L_GALACTOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="GALACTOSE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GMP_SYN_GLUT_RXN" name="EC 6.3.5.2 (GMP-SYN-GLUT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G136283</p>
            <p>PARENT_FRAME: GMP-SYN-GLUT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="XMP" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="GMP" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9644" name="EC 6.2.1.3 (RXN-9644)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G079236 or GRMZM2G333861 or GRMZM2G569948 or GRMZM2G075140 or GRMZM2G016774 or GRMZM2G009438 or GRMZM2G156620 or GRMZM2G022558 or GRMZM2G118286 or GRMZM2G031790 or GRMZM2G117064 or GRMZM5G861300 or GRMZM2G162508 or GRMZM5G812228 or GRMZM2G002614 or GRMZM2G393897 or GRMZM2G055320 or GRMZM2G074759 or GRMZM2G059381 or GRMZM2G339336 or GRMZM2G152127 or GRMZM2G075333 or GRMZM2G176546 or GRMZM2G145179 or GRMZM2G460078 or GRMZM2G101875 or GRMZM2G104847 or GRMZM5G840955 or GRMZM2G160417 or GRMZM2G014651</p>
            <p>PARENT_FRAME: RXN-9644</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="oleate" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="OLEOYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYRIBONUCSYN_RXN" name="EC 6.3.4.13 (GLYRIBONUCSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G003875 or GRMZM2G088995 or GRMZM5G899656</p>
            <p>PARENT_FRAME: GLYRIBONUCSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLY" stoichiometry="1"/>
          <speciesReference species="_5_P_BETA_D_RIBOSYL_AMINE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="_5_PHOSPHO_RIBOSYL_GLYCINEAMIDE" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UDPREDUCT_RXN" name="EC 1.17.4.1 (UDPREDUCT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060163 or GRMZM2G323679 or GRMZM2G304362 or GRMZM2G340527 or GRMZM2G155546</p>
            <p>PARENT_FRAME: UDPREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="Red_Thioredoxin" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="DUDP" stoichiometry="1"/>
          <speciesReference species="Ox_Thioredoxin" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMIDOTRANS_RXN" name="EC 2.4.2.- (GLUTAMIDOTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G017299 or GRMZM2G174589</p>
            <p>PARENT_FRAME: GLUTAMIDOTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphoribulosylformimino_AICAR_P" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_ERYTHRO_IMIDAZOLE_GLYCEROL_P" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="AICAR" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_13163" name="EC 4.2.1.33 (RXN-13163)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G382171 or GRMZM2G010044 or GRMZM2G133988 or GRMZM2G370852</p>
            <p>PARENT_FRAME: RXN-13163</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2R_3S__3_isopropylmalate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2S__2_isopropylmalate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GlucuronateTransfer_mod" name="GlucuronateTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCURONATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="polysaccharide_glucuronate_unit" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink__Galactosyl_galactosyl_diacyl_glycerols_" name="sink_|Galactosyl-galactosyl-diacyl-glycerols|" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Galactosyl_galactosyl_diacyl_glycerols" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Galactosyl_galactosyl_diacyl_glycerols_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ASPARTATE_SEMIALDEHYDE_DEHYDROGENASE_RXN" name="EC 1.2.1.11 (ASPARTATE-SEMIALDEHYDE-DEHYDROGENASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G076885</p>
            <p>PARENT_FRAME: ASPARTATE-SEMIALDEHYDE-DEHYDROGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_BETA_ASPARTYL_P" stoichiometry="1"/>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE_SEMIALDEHYDE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SUCROSE_PHOSPHATE_SYNTHASE_RXN" name="EC 2.4.1.14 (SUCROSE-PHOSPHATE-SYNTHASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G008507 or GRMZM2G049076 or GRMZM2G140107 or GRMZM2G471083 or GRMZM5G875238 or GRMZM2G055331 or AC152495.1_FG003 or GRMZM2G462613</p>
            <p>PARENT_FRAME: SUCROSE-PHOSPHATE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="SUCROSE_6P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_3_OXOACYL_ACP_SYNTH_RXN_Palmitoyl_ACPs_MALONYL_ACP__3_oxo_stearoyl_ACPs_CARBON_DIOXIDE_ACP_67_" name="EC 2.3.1.41 (3-OXOACYL-ACP-SYNTH-RXN-Palmitoyl-ACPs/MALONYL-ACP//3-oxo-stearoyl-ACPs/CARBON-DIOXIDE/ACP.67.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124335 or GRMZM2G072205 or GRMZM2G152105 or GRMZM2G135498 or GRMZM2G007757 or GRMZM2G012863</p>
            <p>PARENT_FRAME: 3-OXOACYL-ACP-SYNTH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="MALONYL_ACP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_3_oxo_stearoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHORIBULOKINASE_RXN_chloroplast" name="EC 2.7.1.19 (PHOSPHORIBULOKINASE-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G026024 or GRMZM2G463280 or GRMZM2G162529</p>
            <p>PARENT_FRAME: PHOSPHORIBULOKINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RIBULOSE_5P_chloroplast" stoichiometry="1"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_RIBULOSE_15_P2_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
          <speciesReference species="ADP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DCDPKIN_RXN" name="EC 2.7.4.6 (DCDPKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: DCDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="DCDP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="DCTP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7903" name="EC 1.14.19.2 (RXN-7903)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G026793 or GRMZM2G027673 or GRMZM2G317287 or GRMZM2G143625 or GRMZM2G316362 or AC215690.3_FG002 or GRMZM2G119305 or GRMZM2G073540 or GRMZM5G883417 or GRMZM2G180399 or GRMZM5G852502 or GRMZM2G003368</p>
            <p>PARENT_FRAME: RXN-7903</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Stearoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="Reduced_ferredoxins" stoichiometry="2"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="Oleoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="Oxidized_ferredoxins" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ComplexIV_mod_mitochondrion" name="EC 1.9.3.1 (ComplexIV-mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G099434 or GRMZM2G480380 or GRMZM2G164563 or GRMZM2G144142 or GRMZM2G426553 or GRMZM2G094999 or GRMZM2G014977 or GRMZM2G053384 or GRMZM2G380195 or GRMZM2G046947 or AC204292.4_FG002 or GRMZM2G367234 or GRMZM2G058133 or GRMZM2G331779 or GRMZM2G440349 or GRMZM2G006704 or GRMZM2G016180 or GRMZM2G017197 or GRMZM5G851564 or GRMZM2G410623 or GRMZM2G478807 or GRMZM2G340279 or GRMZM2G460988 or GRMZM2G084176 or GRMZM2G028648 or GRMZM2G399433 or GRMZM2G019874 or GRMZM2G447090 or GRMZM2G073460 or GRMZM2G144843 or GRMZM2G404864 or GRMZM2G471348 or GRMZM2G304965 or GRMZM2G328427 or GRMZM2G041231 or GRMZM2G111780 or AC177899.2_FG009 or GRMZM2G004715 or GRMZM2G056996 or GRMZM2G083022 or AC214534.3_FG010 or GRMZM2G153275 or AC215198.3_FG002 or GRMZM5G851929 or GRMZM2G028852 or GRMZM2G102692 or GRMZM2G347605 or GRMZM2G099875 or GRMZM2G071405 or GRMZM5G814549 or GRMZM2G430710 or GRMZM2G383854 or GRMZM2G456114 or GRMZM2G022884 or GRMZM2G306482 or GRMZM2G156536 or GRMZM5G827485 or GRMZM2G033007 or GRMZM5G820250 or GRMZM2G312201 or GRMZM2G332843 or GRMZM5G862955 or GRMZM2G135430 or GRMZM5G821637 or GRMZM2G132140 or GRMZM2G045154 or GRMZM5G862936 or GRMZM2G103475 or GRMZM2G177894 or GRMZM2G103078 or GRMZM5G894486 or GRMZM2G031588 or AC208348.3_FG012 or GRMZM2G033884 or GRMZM2G458122 or GRMZM2G049888 or GRMZM2G098869 or GRMZM2G057176 or GRMZM2G341216 or GRMZM2G462417 or GRMZM2G079925 or GRMZM2G447535 or GRMZM2G456123 or GRMZM2G427826 or GRMZM2G170896 or GRMZM2G142109 or GRMZM2G177715 or GRMZM2G163396 or GRMZM2G010664 or GRMZM2G060536 or GRMZM2G173833 or GRMZM2G012213 or GRMZM2G099604 or GRMZM2G060337 or GRMZM2G144071 or GRMZM2G171994 or GRMZM2G087226 or GRMZM2G094586 or GRMZM2G102548 or GRMZM2G158839 or GRMZM2G110483 or GRMZM2G149681 or GRMZM2G046919 or GRMZM2G431989 or GRMZM2G349193 or GRMZM2G466578 or GRMZM2G162988 or GRMZM2G303587 or GRMZM2G130699 or GRMZM2G477894 or GRMZM2G426888 or GRMZM2G138303 or AC212684.3_FG012 or GRMZM2G496110 or AC232393.1_FG009 or GRMZM2G134738 or GRMZM2G114241 or GRMZM5G894115 or GRMZM2G096602 or GRMZM2G017244 or GRMZM2G138012 or GRMZM2G081712 or GRMZM2G050485 or GRMZM5G882758 or GRMZM2G156472 or GRMZM2G129783 or GRMZM2G073551 or GRMZM2G114572 or GRMZM2G367355 or GRMZM2G320723 or GRMZM2G049755 or GRMZM2G481373 or GRMZM2G399877 or GRMZM2G325143 or GRMZM5G849971 or GRMZM2G079231 or AC195864.3_FG017 or GRMZM2G131332 or GRMZM2G109332 or GRMZM2G376918 or AC207628.4_FG003 or GRMZM2G411786 or GRMZM5G884538 or GRMZM2G004888 or GRMZM2G168170 or AC225309.2_FG003 or GRMZM2G038882 or GRMZM2G435756 or GRMZM2G073017 or GRMZM2G336902 or GRMZM2G326263 or GRMZM2G019689 or GRMZM2G064501 or GRMZM2G143377 or GRMZM2G052339 or GRMZM2G333641 or GRMZM2G474929 or GRMZM2G020864 or GRMZM2G350410 or GRMZM2G100518 or GRMZM2G077420 or AC191246.3_FG006 or GRMZM2G143646 or GRMZM2G115957 or GRMZM2G161368 or GRMZM2G367008 or GRMZM2G442244 or GRMZM2G123014 or GRMZM5G892151 or GRMZM2G328961 or GRMZM2G001466 or GRMZM2G115152 or GRMZM2G310758 or GRMZM2G450825 or GRMZM2G459532 or GRMZM2G010046 or GRMZM2G017821 or GRMZM2G073433 or GRMZM2G046888 or GRMZM2G335589 or GRMZM2G369522 or GRMZM2G436214 or GRMZM2G121579 or AC209718.1_FG009 or GRMZM2G462625 or GRMZM2G122481 or GRMZM2G333678 or GRMZM2G114653 or AC216235.2_FG010 or GRMZM2G456088 or AC155390.2_FG002 or GRMZM2G444222 or GRMZM2G703373 or AC203841.3_FG002 or GRMZM5G836424 or GRMZM2G006763 or GRMZM2G000674 or GRMZM2G345128 or GRMZM2G141202 or GRMZM2G111113 or GRMZM2G476593 or GRMZM2G418459 or GRMZM2G341741 or GRMZM2G158029 or GRMZM2G056122 or GRMZM2G087495 or GRMZM2G064753 or GRMZM2G399750 or GRMZM2G464818 or GRMZM2G020676 or GRMZM2G076257 or GRMZM2G369792 or GRMZM2G163359 or GRMZM2G455587 or GRMZM2G020008 or GRMZM2G030148 or GRMZM2G085089 or GRMZM2G158645 or GRMZM2G177072 or GRMZM2G408379 or GRMZM2G053396 or GRMZM2G098712 or GRMZM2G034645 or GRMZM2G168378 or GRMZM2G423538 or GRMZM2G365768 or GRMZM2G092739 or GRMZM2G126664 or AC201815.4_FG001 or GRMZM2G352234 or GRMZM2G130314 or GRMZM5G811022 or GRMZM2G341479 or AC196637.2_FG002 or GRMZM2G154743 or GRMZM2G143858 or GRMZM2G059132 or GRMZM2G077320 or GRMZM2G063575 or GRMZM2G071986 or GRMZM2G040947 or GRMZM2G140600 or GRMZM2G003742 or GRMZM2G137894 or GRMZM2G041955 or GRMZM2G176523 or GRMZM2G416518 or GRMZM2G108482 or GRMZM2G165521 or GRMZM2G078264 or GRMZM2G175253</p>
            <p>PARENT_FRAME: CYTOCHROME-C-OXIDASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen_mitochondrion" stoichiometry="1"/>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="8"/>
          <speciesReference species="Cytochromes_C_Reduced_mitochondrion" stoichiometry="4"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Cytochromes_C_Oxidized_mitochondrion" stoichiometry="4"/>
          <speciesReference species="WATER_mitochondrion" stoichiometry="2"/>
          <speciesReference species="PROTON_mitochondrial_intermembrane_space" stoichiometry="4"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PORPHOBILSYNTH_RXN" name="EC 4.2.1.24 (PORPHOBILSYNTH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G397247</p>
            <p>PARENT_FRAME: PORPHOBILSYNTH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_5_AMINO_LEVULINATE" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="PORPHOBILINOGEN" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_1_1_34" name="EC 1.1.1.34 (1.1.1.34-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G390691 or GRMZM2G001645 or GRMZM2G393337 or GRMZM2G058095 or GRMZM2G135085 or GRMZM2G136465 or GRMZM2G043503</p>
            <p>PARENT_FRAME: 1.1.1.34-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="2"/>
          <speciesReference species="_3_HYDROXY_3_METHYL_GLUTARYL_COA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MEVALONATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="2"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_serine_exchange" name="mitochondrion_serine_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SER_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIHYDROPICRED_RXN_DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE_NAD__2_3_DIHYDRODIPICOLINATE_NADH_PROTON_78_" name="EC 1.3.1.26 (DIHYDROPICRED-RXN-DELTA1-PIPERIDEINE-2-6-DICARBOXYLATE/NAD//2-3-DIHYDRODIPICOLINATE/NADH/PROTON.78.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G044247 or GRMZM2G090241 or GRMZM2G104575</p>
            <p>PARENT_FRAME: DIHYDROPICRED-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="_2_3_DIHYDRODIPICOLINATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="TYROSINE_DECARBOXYLASE_RXN" name="EC 4.1.1.25 (TYROSINE-DECARBOXYLASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G009400 or GRMZM2G093125 or GRMZM2G056469 or GRMZM2G108514</p>
            <p>PARENT_FRAME: TYROSINE-DECARBOXYLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="TYR" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="TYRAMINE" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CalloseSynthesis_mod" name="EC 2.4.1.34 (CalloseSynthesis-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G022841 or GRMZM2G023003 or GRMZM2G084802 or GRMZM2G341918 or GRMZM2G471139 or GRMZM2G180951 or GRMZM2G553532 or GRMZM2G430680 or GRMZM5G840560 or GRMZM2G059212 or GRMZM2G453794 or GRMZM2G111529 or GRMZM2G353905 or GRMZM2G004087 or GRMZM2G022856 or GRMZM2G326643 or GRMZM2G465764 or GRMZM2G057778 or GRMZM2G435993 or AC190909.3_FG004</p>
            <p>PARENT_FRAME: 13-BETA-GLUCAN-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="_1_3_beta_D_glucan_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETOLACTSYN_RXN" name="EC 2.2.1.6 (ACETOLACTSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G143008 or GRMZM2G143357 or GRMZM2G077215 or GRMZM2G407044 or GRMZM2G007647</p>
            <p>PARENT_FRAME: ACETOLACTSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PYRUVATE" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="_2_ACETO_LACTATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ISOCITRATE_DEHYDROGENASE_NAD__RXN_mitochondrion" name="EC 1.1.1.41 (ISOCITRATE-DEHYDROGENASE-NAD+-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G025366 or GRMZM2G404855 or GRMZM2G018566 or GRMZM2G116872 or GRMZM2G006672 or GRMZM2G120857</p>
            <p>PARENT_FRAME: ISOCITRATE-DEHYDROGENASE-NAD+-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_threo_isocitrate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NAD_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_KETOGLUTARATE_mitochondrion" stoichiometry="1"/>
          <speciesReference species="CO2_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NADH_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CHORISMATEMUT_RXN" name="EC 5.4.99.5 (CHORISMATEMUT-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G116087 or AC198937.4_FG003 or GRMZM2G028369 or GRMZM2G124365 or GRMZM2G179454</p>
            <p>PARENT_FRAME: CHORISMATEMUT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CHORISMATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PREPHENATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx__Light_" name="tx_|Light|" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Light_external" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Light" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_O2_exchange" name="mitochondrion_O2_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="oxygen_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7674" name="EC 2.5.1.- (RXN-7674)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G162672</p>
            <p>PARENT_FRAME: RXN-7674</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHYTYL_PYROPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="CPD_7014" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CHLOROPHYLL_B" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1101" name="EC 1.2.1.44 (RXN-1101)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G107076 or GRMZM2G068917 or GRMZM2G057328 or GRMZM2G131205 or GRMZM2G367768 or GRMZM2G179685 or GRMZM2G016836 or GRMZM2G410150 or GRMZM2G166837 or GRMZM2G410865 or GRMZM2G166833 or GRMZM2G108570 or GRMZM2G428924 or GRMZM2G146031 or GRMZM5G860241 or AC234526.1_FG005 or GRMZM2G099420 or GRMZM2G017285 or GRMZM2G001401 or GRMZM2G078480 or GRMZM2G033555 or GRMZM2G034069 or GRMZM2G468439 or GRMZM2G001991 or GRMZM2G050076 or GRMZM2G009681 or GRMZM2G131836 or GRMZM2G029547</p>
            <p>PARENT_FRAME: RXN-1101</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="P_COUMAROYL_COA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="COUMARALDEHYDE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1103" name="RXN-1103" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-1103</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="COUMARATE" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CPD_676" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1102" name="EC 1.1.1.195 (RXN-1102)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G046070 or GRMZM2G443445 or GRMZM5G844562 or GRMZM2G108570 or AC234163.1_FG002 or GRMZM2G700188 or GRMZM2G118610 or GRMZM2G167613 or GRMZM2G090980</p>
            <p>PARENT_FRAME: RXN-1102</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="COUMARALDEHYDE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="COUMARYL_ALCOHOL" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1104" name="EC 2.1.1.68 (RXN-1104)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC196475.3_FG004 or GRMZM2G423331</p>
            <p>PARENT_FRAME: RXN-1104</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_676" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="ferulate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PYRROLINECARBREDUCT_RXN_PRO_NADP__L_DELTA1_PYRROLINE_5_CARBOXYLATE_NADPH_PROTON_56_" name="EC 1.5.1.2 (PYRROLINECARBREDUCT-RXN-PRO/NADP//L-DELTA1-PYRROLINE_5-CARBOXYLATE/NADPH/PROTON.56.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G068665</p>
            <p>PARENT_FRAME: PYRROLINECARBREDUCT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="L_DELTA1_PYRROLINE_5_CARBOXYLATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PRO" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_LINOLENIC_ACID" name="sink_LINOLENIC_ACID" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LINOLENIC_ACID" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LINOLENIC_ACID_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SUCCINATE_SEMIALDEHYDE_DEHYDROGENASE_RXN" name="EC 1.2.1.24 (SUCCINATE-SEMIALDEHYDE-DEHYDROGENASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G119482 or GRMZM2G128114 or GRMZM2G153984</p>
            <p>PARENT_FRAME: SUCCINATE-SEMIALDEHYDE-DEHYDROGENASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
          <speciesReference species="succinate_semialdehyde" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="SUC" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYCOGENSYN_RXN_mod_chloroplast" name="EC 2.4.1.21 (GLYCOGENSYN-RXN-mod) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G008263 or GRMZM2G044744 or GRMZM2G024993 or GRMZM2G126988 or GRMZM2G348551 or GRMZM2G105791 or GRMZM2G141399 or GRMZM2G046117 or GRMZM2G129451 or GRMZM2G130043 or GRMZM5G897776 or GRMZM2G121612</p>
            <p>PARENT_FRAME: GLYCOGENSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ADP_D_GLUCOSE_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP_chloroplast" stoichiometry="1"/>
          <speciesReference species="_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETYL_COA_CARBOXYLTRANSFER_RXN" name="EC 6.4.1.2 (ACETYL-COA-CARBOXYLTRANSFER-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G858094 or GRMZM2G377341 or AC197672.3_FG002 or GRMZM5G800518</p>
            <p>PARENT_FRAME: ACETYL-COA-CARBOXYLTRANSFER-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="HCO3" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="MALONYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PREPHENATE_TRANSAMINE_RXN" name="EC 2.6.1.79 (PREPHENATE-TRANSAMINE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G033799 or GRMZM2G400604</p>
            <p>PARENT_FRAME: PREPHENATE-TRANSAMINE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PREPHENATE" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_659" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="INORGPYROPHOSPHAT_RXN_chloroplast" name="EC 3.6.1.1 (INORGPYROPHOSPHAT-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G090718 or GRMZM2G363503</p>
            <p>PARENT_FRAME: INORGPYROPHOSPHAT-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_chloroplast" stoichiometry="1"/>
          <speciesReference species="PPI_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate_chloroplast" stoichiometry="2"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_MG_PROTOPORPHYRIN_METHYLESTER_SYN" name="EC 2.1.1.11 (RXN-MG-PROTOPORPHYRIN-METHYLESTER-SYN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G161673</p>
            <p>PARENT_FRAME: RXN-MG-PROTOPORPHYRIN-METHYLESTER-SYN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
          <speciesReference species="MG_PROTOPORPHYRIN" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="MG_PROTOPORPHYRIN_MONOMETHYL_ESTER" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="N_ACETYLTRANSFER_RXN" name="EC 2.3.1.1 (N-ACETYLTRANSFER-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G134426 or GRMZM5G813007 or GRMZM2G044237</p>
            <p>PARENT_FRAME: N-ACETYLTRANSFER-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="ACETYL_GLU" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETYLORNDEACET_RXN" name="EC 3.5.1.16 (ACETYLORNDEACET-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G181273</p>
            <p>PARENT_FRAME: ACETYLORNDEACET-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="N_ALPHA_ACETYLORNITHINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_ORNITHINE" stoichiometry="1"/>
          <speciesReference species="ACET" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_13462" name="EC 4.2.1.- (RXN-13462)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-13462</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_14443" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_2_3_DIHYDRODIPICOLINATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_8389_mod" name="RXN-8389-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="Palmitoleoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN1F_66" name="EC 2.5.1.62 (RXN1F-66)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G162672</p>
            <p>PARENT_FRAME: RXN1F-66</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHYTYL_PYROPHOSPHATE" stoichiometry="1"/>
          <speciesReference species="CHLOROPHYLLIDE_A" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CHLOROPHYLL_A" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLYCINE_AMINOTRANSFERASE_RXN_peroxisome" name="EC 2.6.1.4 (GLYCINE-AMINOTRANSFERASE-RXN) [peroxisome]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G050481 or GRMZM2G137868 or GRMZM5G840582 or GRMZM2G359559 or GRMZM2G120563 or GRMZM2G119511</p>
            <p>PARENT_FRAME: GLYCINE-AMINOTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT_peroxisome" stoichiometry="1"/>
          <speciesReference species="GLYOX_peroxisome" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLY_peroxisome" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GAPOXNPHOSPHN_RXN" name="EC 1.2.1.12 (GAPOXNPHOSPHN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G104632 or GRMZM2G337905 or GRMZM2G071630 or GRMZM2G435438 or GRMZM2G176307 or GRMZM2G046804 or GRMZM2G051004 or GRMZM2G180625</p>
            <p>PARENT_FRAME: GAPOXNPHOSPHN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DPG" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_12199" name="EC 3.6.1.5 (RXN-12199)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G349839 or GRMZM2G006762 or GRMZM2G152457 or GRMZM2G140587 or GRMZM2G431714</p>
            <p>PARENT_FRAME: RXN-12199</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="UTP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="2"/>
          <speciesReference species="UMP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_VAL" name="tx_VAL" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="VAL_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="VAL" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink__D_Galactosyl_12_diacyl_glycerols_" name="sink_|D-Galactosyl-12-diacyl-glycerols|" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_Galactosyl_12_diacyl_glycerols" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="D_Galactosyl_12_diacyl_glycerols_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SUCROSE_PHOSPHATASE_RXN" name="EC 3.1.3.24 (SUCROSE-PHOSPHATASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G097641 or GRMZM2G055489</p>
            <p>PARENT_FRAME: SUCROSE-PHOSPHATASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="SUCROSE_6P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GlucuronoxylanSynthesis_mod" name="EC 2.4.1.- (GlucuronoxylanSynthesis-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-9094</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCURONATE" stoichiometry="1"/>
          <speciesReference species="_1_4_beta_D_xylan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Glucuronoxylan_monomer_equivalent" stoichiometry="1"/>
          <speciesReference species="UDP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AMP_DEAMINASE_RXN" name="EC 3.5.4.6 (AMP-DEAMINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G134396 or GRMZM2G416667</p>
            <p>PARENT_FRAME: AMP-DEAMINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="AMP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="IMP" stoichiometry="1"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLY3KIN_RXN_chloroplast" name="EC 2.7.1.31 (GLY3KIN-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G054663 or GRMZM2G018786</p>
            <p>PARENT_FRAME: GLY3KIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLYCERATE_chloroplast" stoichiometry="1"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="G3P_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
          <speciesReference species="ADP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_ATP_ADP_exchange" name="mitochondrion_ATP_ADP_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ATP_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ADP_mitochondrion" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1781" name="EC 2.4.1.99 (RXN-1781)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G394450 or GRMZM2G089836 or GRMZM2G463871</p>
            <p>PARENT_FRAME: RXN-1781</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SUCROSE" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLC" stoichiometry="1"/>
          <speciesReference species="_1_KESTOTRIOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UDP_GLUCURONATE_4_EPIMERASE_RXN" name="EC 5.1.3.6 (UDP-GLUCURONATE-4-EPIMERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G429118 or GRMZM2G168274 or GRMZM2G161233 or AC206185.3_FG002 or GRMZM2G163610 or GRMZM2G052357 or AC212667.3_FG005 or GRMZM2G017678 or GRMZM2G455306 or GRMZM2G110558 or GRMZM2G042179 or AC212361.3_FG010 or GRMZM2G170336</p>
            <p>PARENT_FRAME: UDP-GLUCURONATE-4-EPIMERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCURONATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP_D_GALACTURONATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_PHYTOSPINGOSINE" name="sink_PHYTOSPINGOSINE" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHYTOSPINGOSINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHYTOSPINGOSINE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_884_CPD_4211_NADP_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADPH_PROTON_61_" name="EC 1.17.1.2 (RXN0-884-CPD-4211/NADP/WATER//HYDROXY-METHYL-BUTENYL-DIP/NADPH/PROTON.61.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G027059</p>
            <p>PARENT_FRAME: RXN0-884</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="HYDROXY_METHYL_BUTENYL_DIP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="CPD_4211" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIPHOSPHOMEVALONTE_DECARBOXYLASE_RXN" name="EC 4.1.1.33 (DIPHOSPHOMEVALONTE-DECARBOXYLASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070351 or GRMZM2G396451</p>
            <p>PARENT_FRAME: DIPHOSPHOMEVALONTE-DECARBOXYLASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_641" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9549" name="EC 3.1.2.14 (RXN-9549)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G017382 or GRMZM2G464176 or GRMZM2G079308 or GRMZM2G140298 or GRMZM2G007489 or GRMZM2G143955 or GRMZM2G406603 or GRMZM5G829544 or GRMZM2G102878</p>
            <p>PARENT_FRAME: RXN-9549</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Palmitoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="PALMITATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="THRESYN_RXN" name="EC 4.2.3.1 (THRESYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G120833 or GRMZM2G050570 or GRMZM2G156585 or AC234575.1_FG003 or GRMZM2G179797 or GRMZM2G143025</p>
            <p>PARENT_FRAME: THRESYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="O_PHOSPHO_L_HOMOSERINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="THR" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_water_exchange" name="mitochondrion_water_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="AminoAcidSink" name="AminoAcidSink" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CYS" stoichiometry="0.231"/>
          <speciesReference species="HIS" stoichiometry="0.358"/>
          <speciesReference species="SER" stoichiometry="0.529"/>
          <speciesReference species="VAL" stoichiometry="0.475"/>
          <speciesReference species="LYS" stoichiometry="0.38"/>
          <speciesReference species="PRO" stoichiometry="0.483"/>
          <speciesReference species="L_alanine" stoichiometry="0.624"/>
          <speciesReference species="THR" stoichiometry="0.467"/>
          <speciesReference species="PHE" stoichiometry="0.337"/>
          <speciesReference species="GLY" stoichiometry="0.74"/>
          <speciesReference species="ILE" stoichiometry="0.424"/>
          <speciesReference species="LEU" stoichiometry="0.424"/>
          <speciesReference species="ARG" stoichiometry="0.319"/>
          <speciesReference species="TRP" stoichiometry="0.272"/>
          <speciesReference species="L_ASPARTATE" stoichiometry="0.418"/>
          <speciesReference species="GLT" stoichiometry="0.378"/>
          <speciesReference species="TYR" stoichiometry="0.307"/>
          <speciesReference species="MET" stoichiometry="0.373"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="free_aa_fixed_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTDEHYD_RXN" name="EC 1.4.1.4 (GLUTDEHYD-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G015289 or GRMZM2G159544 or GRMZM2G085078 or GRMZM2G427097 or GRMZM2G077054 or GRMZM2G375064 or GRMZM2G178415 or GRMZM2G036609</p>
            <p>PARENT_FRAME: GLUTDEHYD-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="AMMONIA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="OROTPDECARB_RXN" name="EC 4.1.1.23 (OROTPDECARB-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G301172 or GRMZM2G109472 or GRMZM2G367026</p>
            <p>PARENT_FRAME: OROTPDECARB-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="OROTIDINE_5_PHOSPHATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="UMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RIB5PISOM_RXN_chloroplast" name="EC 5.3.1.6 (RIB5PISOM-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G891282 or GRMZM2G456086</p>
            <p>PARENT_FRAME: RIB5PISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RIBOSE_5P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="RIBULOSE_5P_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="IGPSYN_RXN" name="EC 4.1.1.48 (IGPSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G106950 or GRMZM2G145870 or GRMZM2G169516</p>
            <p>PARENT_FRAME: IGPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CARBOXYPHENYLAMINO_DEOXYRIBULOSE_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="INDOLE_3_GLYCEROL_P" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="OROPRIBTRANS_RXN" name="EC 2.4.2.10 (OROPRIBTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G301172 or GRMZM2G109472 or GRMZM2G367026</p>
            <p>PARENT_FRAME: OROPRIBTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="OROTATE" stoichiometry="1"/>
          <speciesReference species="PRPP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="OROTIDINE_5_PHOSPHATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_ASCORBATE" name="sink_ASCORBATE" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ASCORBATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ASCORBATE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="BIOTIN_CARBOXYL_RXN" name="EC 6.3.4.14 (BIOTIN-CARBOXYL-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G858094 or GRMZM2G377341 or AC197672.3_FG002</p>
            <p>PARENT_FRAME: BIOTIN-CARBOXYL-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HCO3" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="BCCP_dimers" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Carboxybiotin_BCCP" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_PHE" name="EC 6.1.1.20 (sink_PHE)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G700926 or GRMZM2G078756 or GRMZM2G101463 or AC211349.4_FG001</p>
            <p>PARENT_FRAME: PHENYLALANINE--TRNA-LIGASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHE_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HOMOCYSMETB12_RXN" name="EC 2.1.1.13 (HOMOCYSMETB12-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: HOMOCYSMETB12-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="_5_METHYL_THF" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MET" stoichiometry="1"/>
          <speciesReference species="THF" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="UROGENIIISYN_RXN" name="EC 4.2.1.75 (UROGENIIISYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC209626.2_FG013 or GRMZM2G093197</p>
            <p>PARENT_FRAME: UROGENIIISYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HYDROXYMETHYLBILANE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="UROPORPHYRINOGEN_III" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_1_148" name="EC 2.7.1.148 (2.7.1.148-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G448344 or GRMZM5G815453 or GRMZM5G859195 or GRMZM2G360821 or GRMZM2G385635</p>
            <p>PARENT_FRAME: 2.7.1.148-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="_4_CYTIDINE_5_DIPHOSPHO_2_C" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_PHOSPHO_4_CYTIDINE_5_DIPHOSPHO_2_C_MET" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_TPT_GAP_exchange" name="chloroplast_TPT_GAP_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GAP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXNQT_4141" name="EC 2.7.7.69 (RXNQT-4141)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G057186 or GRMZM2G359397</p>
            <p>PARENT_FRAME: RXNQT-4141</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="GDP_L_GALACTOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="CPDQT_4" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXNQT_4142" name="EC 3.1.3.- (RXNQT-4142)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G029731</p>
            <p>PARENT_FRAME: RXNQT-4142</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CPDQT_4" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_GALACTOSE" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CARBOXYCYCLOHEXADIENYL_DEHYDRATASE_RXN" name="EC 4.2.1.91 (CARBOXYCYCLOHEXADIENYL-DEHYDRATASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G125923 or GRMZM2G466543 or GRMZM2G145451 or GRMZM2G437912 or GRMZM2G363789 or GRMZM2G121546 or GRMZM2G115841</p>
            <p>PARENT_FRAME: CARBOXYCYCLOHEXADIENYL-DEHYDRATASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_659" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="PHE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MannoseTransfer_mod" name="MannoseTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GDP_MANNOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP" stoichiometry="1"/>
          <speciesReference species="polysaccharide_mannose_unit" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_4_2_1_58_RXN" name="EC 4.2.1.59 (4.2.1.58-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: 4.2.1.58-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Beta_3_hydroxybutyryl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Crotonyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9548" name="EC 3.1.2.14 (RXN-9548)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G017382 or GRMZM2G464176 or GRMZM2G079308 or GRMZM2G140298 or GRMZM2G007489 or GRMZM2G143955 or GRMZM2G406603 or GRMZM5G829544 or GRMZM2G102878</p>
            <p>PARENT_FRAME: RXN-9548</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Stearoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="STEARIC_ACID" stoichiometry="1"/>
          <speciesReference species="ACP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ComplexI_mod_mitochondrion" name="EC 1.6.5.3 (ComplexI-mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G072806 or GRMZM2G067992 or GRMZM2G123966 or GRMZM2G137139 or GRMZM2G037177 or GRMZM2G143651 or AC195340.3_FG002 or GRMZM2G040209 or GRMZM2G132748 or GRMZM2G097040 or AC195340.3_FG or GRMZM2G313672 or GRMZM5G801031 or GRMZM2G563190 or GRMZM2G046924 or GRMZM5G866223 or GRMZM2G475437 or GRMZM2G042034 or GRMZM2G126038 or GRMZM2G041028 or GRMZM2G041418 or GRMZM2G137312 or GRMZM5G896790 or GRMZM2G145854 or GRMZM2G069061 or GRMZM2G149105 or GRMZM2G125668 or GRMZM2G145972 or GRMZM2G004172 or GRMZM2G051613 or GRMZM2G456603 or GRMZM2G024484 or GRMZM2G173277 or GRMZM2G105207 or GRMZM2G004111 or GRMZM2G442129 or GRMZM2G069260 or GRMZM5G851708 or GRMZM2G475482 or GRMZM2G139296 or GRMZM2G117811 or GRMZM2G140885 or GRMZM2G090487 or GRMZM2G070716 or GRMZM2G396397 or GRMZM2G322328 or GRMZM5G878308 or GRMZM2G018941 or GRMZM2G014382</p>
            <p>PARENT_FRAME: NADH-DEHYDROG-A-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="5"/>
          <speciesReference species="UBIQUINONE_8_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NADH_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_9956_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NAD_mitochondrion" stoichiometry="1"/>
          <speciesReference species="PROTON_mitochondrial_intermembrane_space" stoichiometry="4"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_Glucomannan_monomer_equivalent" name="sink_Glucomannan-monomer-equivalent" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Glucomannan_monomer_equivalent" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Glucomannan_monomer_equivalent_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_884_CPD_4211_NAD_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADH_PROTON_59_" name="EC 1.17.1.2 (RXN0-884-CPD-4211/NAD/WATER//HYDROXY-METHYL-BUTENYL-DIP/NADH/PROTON.59.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G027059</p>
            <p>PARENT_FRAME: RXN0-884</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HYDROXY_METHYL_BUTENYL_DIP" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
          <speciesReference species="CPD_4211" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GALACTURIDYLYLTRANS_RXN" name="EC 2.7.7.12 (GALACTURIDYLYLTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G312839</p>
            <p>PARENT_FRAME: GALACTURIDYLYLTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GALACTOSE_1P" stoichiometry="1"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLC_1_P" stoichiometry="1"/>
          <speciesReference species="CPD_14553" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CDPDIGLYSYN_RXN" name="EC 2.7.7.41 (CDPDIGLYSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G452529 or GRMZM5G825110 or GRMZM2G062416</p>
            <p>PARENT_FRAME: CDPDIGLYSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_PHOSPHATIDATE" stoichiometry="1"/>
          <speciesReference species="CTP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CDPDIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_3521_chloroplast" name="L-ascorbate peroxidase (RXN-3521) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G014397 or GRMZM2G120517 or GRMZM2G006791</p>
            <p>PARENT_FRAME: RXN-3521</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON_chloroplast" stoichiometry="2"/>
          <speciesReference species="HYDROGEN_PEROXIDE_chloroplast" stoichiometry="1"/>
          <speciesReference species="ASCORBATE_chloroplast" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER_chloroplast" stoichiometry="2"/>
          <speciesReference species="monodehydroascorbate_chloroplast" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_TPT_DHAP_exchange" name="chloroplast_TPT_DHAP_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="dihydroxyacetone_phosphate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="dihydroxyacetone_phosphate_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_5114" name="EC 3.1.3.3 (RXN0-5114)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G068489 or GRMZM2G109315 or GRMZM2G165383</p>
            <p>PARENT_FRAME: RXN0-5114</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_3_P_SERINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETOOHBUTREDUCTOISOM_RXN" name="EC 1.1.1.86 (ACETOOHBUTREDUCTOISOM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G161868 or GRMZM2G004382</p>
            <p>PARENT_FRAME: ACETOOHBUTREDUCTOISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_2_ACETO_2_HYDROXY_BUTYRATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="_1_KETO_2_METHYLVALERATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUC1PADENYLTRANS_RXN_chloroplast" name="EC 2.7.7.27 (GLUC1PADENYLTRANS-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G144002 or GRMZM2G068506 or GRMZM2G429899 or GRMZM2G027955 or GRMZM2G163437 or GRMZM2G106213 or GRMZM2G391936</p>
            <p>PARENT_FRAME: GLUC1PADENYLTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
          <speciesReference species="GLC_1_P_chloroplast" stoichiometry="1"/>
          <speciesReference species="ATP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI_chloroplast" stoichiometry="1"/>
          <speciesReference species="ADP_D_GLUCOSE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2944" name="EC 6.3.-.- (RXN-2944)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G410567 or GRMZM2G366873 or GRMZM2G033359 or GRMZM2G053338 or GRMZM2G068701 or GRMZM2G378106 or GRMZM2G414460 or GRMZM2G061515</p>
            <p>PARENT_FRAME: RXN-2944</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_alanine" stoichiometry="1"/>
          <speciesReference species="INDOLE_ACETATE_AUXIN" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="INDOLE_3_ACETYL_ALA" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHATIDATE_PHOSPHATASE_RXN" name="EC 3.1.3.4 (PHOSPHATIDATE-PHOSPHATASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G110287 or GRMZM2G174511 or GRMZM2G024615 or GRMZM2G417009 or GRMZM2G115612 or GRMZM2G107838 or GRMZM2G050658 or GRMZM2G024144 or GRMZM2G154366 or GRMZM2G447433 or GRMZM2G061568 or GRMZM2G099481 or GRMZM2G347836 or GRMZM2G062377 or GRMZM2G174343 or GRMZM2G077187</p>
            <p>PARENT_FRAME: PHOSPHATIDATE-PHOSPHATASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="L_PHOSPHATIDATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETYLORNTRANSAM_RXN" name="EC 2.6.1.11 (ACETYLORNTRANSAM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G119583</p>
            <p>PARENT_FRAME: ACETYLORNTRANSAM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="CPD_469" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
          <speciesReference species="N_ALPHA_ACETYLORNITHINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="THIOESTER_RXN_BUTYRYL_COA_WATER__BUTYRIC_ACID_CO_A_PROTON_44_" name="EC 3.1.2.2 (THIOESTER-RXN-BUTYRYL-COA/WATER//BUTYRIC_ACID/CO-A/PROTON.44.)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G344476 or GRMZM5G860226</p>
            <p>PARENT_FRAME: THIOESTER-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="BUTYRYL_COA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="BUTYRIC_ACID" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DUDPKIN_RXN" name="EC 2.7.4.6 (DUDPKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: DUDPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DUDP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DUTP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ANTHRANSYN_RXN" name="EC 4.1.3.27 (ANTHRANSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G325131 or AC206201.3_FG004 or GRMZM2G161337 or GRMZM2G148508 or GRMZM2G049892 or GRMZM2G138382 or GRMZM2G046966 or GRMZM2G171383 or GRMZM2G003109 or GRMZM2G119881</p>
            <p>PARENT_FRAME: ANTHRANSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CHORISMATE" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="ANTHRANILATE" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9540" name="EC 1.1.1.100 (RXN-9540)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G115442 or GRMZM2G099696 or GRMZM2G043602 or GRMZM2G339994 or GRMZM2G128146 or GRMZM5G853065 or GRMZM2G141256 or GRMZM2G351023</p>
            <p>PARENT_FRAME: RXN-9540</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_3_oxo_palmitoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="R_3_Hydroxypalmitoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_5_1_20" name="EC 1.5.1.20 (1.5.1.20-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G034182 or GRMZM2G347056 or GRMZM2G034278</p>
            <p>PARENT_FRAME: 1.5.1.20-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="METHYLENE_THF" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="_5_METHYL_THF" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9627" name="EC 3.1.2.2 (RXN-9627)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G344476 or GRMZM5G860226</p>
            <p>PARENT_FRAME: RXN-9627</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="LAUROYLCOA_CPD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="DODECANOATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_10938" name="EC 3.1.3.- (RXN-10938)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G860976 or GRMZM2G171080 or GRMZM2G097434 or GRMZM2G418916 or GRMZM5G871143 or GRMZM2G085530 or GRMZM2G047894 or GRMZM2G167594 or GRMZM5G885644</p>
            <p>PARENT_FRAME: RXN-10938</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_1_PHOSPHATIDYL_1D_MYO_INOSITOL_35_BISPH" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="CPD_177" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HISTPRATPHYD_RXN" name="EC 3.6.1.31 (HISTPRATPHYD-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G082214</p>
            <p>PARENT_FRAME: HISTPRATPHYD-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="PHOSPHORIBOSYL_ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHOSPHORIBOSYL_AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CPD_440" name="sink_CPD-440" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_440" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_440_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ISOCITDEH_RXN" name="EC 1.1.1.42 (ISOCITDEH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G829778 or GRMZM2G432128 or GRMZM2G036759 or GRMZM2G033515 or GRMZM2G082581</p>
            <p>PARENT_FRAME: ISOCITDEH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="D_threo_isocitrate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="NITRATE_REDUCTASE_NADH_RXN" name="EC 1.7.1.1 (NITRATE-REDUCTASE-NADH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G076723 or GRMZM2G568636 or GRMZM2G428027 or GRMZM5G878558</p>
            <p>PARENT_FRAME: NITRATE-REDUCTASE-NADH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NITRATE" stoichiometry="1"/>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NITRITE" stoichiometry="1"/>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_4_2_1_61_RXN" name="EC 4.2.1.59 (4.2.1.61-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: 4.2.1.61-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="R_3_Hydroxypalmitoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_2_Hexadecenoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_LEU" name="tx_LEU" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="LEU_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LEU" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1882" name="EC 5.1.3.18 (RXN-1882)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G138907 or GRMZM2G124434</p>
            <p>PARENT_FRAME: RXN-1882</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GDP_MANNOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GDP_L_GALACTOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RIBULP3EPIM_RXN" name="EC 5.1.3.1 (RIBULP3EPIM-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G083102</p>
            <p>PARENT_FRAME: RIBULP3EPIM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RIBULOSE_5P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="XYLULOSE_5_PHOSPHATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="BRANCHED_CHAINAMINOTRANSFERVAL_RXN" name="EC 2.6.1.42 (BRANCHED-CHAINAMINOTRANSFERVAL-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G108416 or GRMZM5G860824 or GRMZM2G047347 or GRMZM2G071208 or GRMZM2G153536 or GRMZM2G055899</p>
            <p>PARENT_FRAME: BRANCHED-CHAINAMINOTRANSFERVAL-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
          <speciesReference species="VAL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="_2_KETO_ISOVALERATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_MET" name="tx_MET" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="MET_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MET" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_5642" name="EC 2.1.1.103 (RXN-5642)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060886 or GRMZM2G122296 or GRMZM2G170400</p>
            <p>PARENT_FRAME: RXN-5642</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_406" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_5441" stoichiometry="1"/>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_6182" name="EC 5.3.1.9 (RXN-6182)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-6182</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ALPHA_GLC_6_P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_5641" name="EC 4.1.1.- (RXN-5641)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC217811.3_FG003 or GRMZM2G451314</p>
            <p>PARENT_FRAME: RXN-5641</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ethanolamine" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="F16BDEPHOS_RXN_chloroplast" name="EC 3.1.3.11 (F16BDEPHOS-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G306732 or GRMZM2G095287</p>
            <p>PARENT_FRAME: F16BDEPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_chloroplast" stoichiometry="1"/>
          <speciesReference species="FRUCTOSE_16_DIPHOSPHATE_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="FRUCTOSE_6P_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ORNCARBAMTRANSFER_RXN" name="EC 2.1.3.3 (ORNCARBAMTRANSFER-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G050371 or GRMZM2G062142 or GRMZM2G157210 or GRMZM2G046748</p>
            <p>PARENT_FRAME: ORNCARBAMTRANSFER-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CARBAMOYL_P" stoichiometry="1"/>
          <speciesReference species="L_ORNITHINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="L_CITRULLINE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="tx_SER" name="tx_SER" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SER_phloem" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SER" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ATPPHOSPHORIBOSYLTRANS_RXN" name="EC 2.4.2.17 (ATPPHOSPHORIBOSYLTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G068862</p>
            <p>PARENT_FRAME: ATPPHOSPHORIBOSYLTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="PRPP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="PHOSPHORIBOSYL_ATP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RIBULP3EPIM_RXN_chloroplast" name="EC 5.1.3.1 (RIBULP3EPIM-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G178960 or GRMZM2G026807</p>
            <p>PARENT_FRAME: RIBULP3EPIM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RIBULOSE_5P_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="XYLULOSE_5_PHOSPHATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GenericATPase_mod" name="GenericATPase-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_pyruvate_exchange" name="chloroplast_pyruvate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PYRUVATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7737" name="EC 2.6.1.83 (RXN-7737)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G473182 or GRMZM2G119150 or GRMZM2G331861 or GRMZM2G066352 or GRMZM2G415117 or GRMZM2G010328</p>
            <p>PARENT_FRAME: RXN-7737</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="LL_DIAMINOPIMELATE" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSGLYPHOS_RXN" name="EC 2.7.2.3 (PHOSGLYPHOS-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G382914 or GRMZM2G003724</p>
            <p>PARENT_FRAME: PHOSGLYPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="G3P" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DPG" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1143" name="EC 2.1.1.68 (RXN-1143)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: AC196475.3_FG004 or GRMZM2G423331</p>
            <p>PARENT_FRAME: RXN-1143</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_5_HYDROXY_CONIFERALDEHYDE" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="SINAPALDEHYDE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1142" name="EC 1.14.13.- (RXN-1142)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G100158 or AC210173.4_FG005</p>
            <p>PARENT_FRAME: RXN-1142</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="coniferaldehyde" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="_5_HYDROXY_CONIFERALDEHYDE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1224" name="RXN-1224" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-1224</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="UDP_SULFOQUINOVOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="SULFOQUINOVOSYLDIACYLGLYCEROL" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1225" name="EC 2.4.1.241 (RXN-1225)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G098667 or GRMZM2G092588 or GRMZM2G100766 or GRMZM2G160452 or AC233887.1_FG006 or GRMZM2G002043 or GRMZM2G175453</p>
            <p>PARENT_FRAME: RXN-1225</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_Galactosyl_12_diacyl_glycerols" stoichiometry="1"/>
          <speciesReference species="CPD_14553" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Galactosyl_galactosyl_diacyl_glycerols" stoichiometry="1"/>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_14_13_36" name="EC 1.14.13.36 (1.14.13.36-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G140817 or GRMZM2G138074 or AC209987.4_FG002 or GRMZM2G510303 or GRMZM2G054603 or GRMZM2G168392 or GRMZM2G167986 or GRMZM2G159807</p>
            <p>PARENT_FRAME: 1.14.13.36-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="_4_COUMAROYLQUINATE" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="CAFFEOYLQUINATE" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DXPREDISOM_RXN" name="EC 1.1.1.267 (DXPREDISOM-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G056975 or GRMZM2G036290 or GRMZM2G379271</p>
            <p>PARENT_FRAME: DXPREDISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="DEOXYXYLULOSE_5P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="_2_C_METHYL_D_ERYTHRITOL_4_PHOSPHATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_1223" name="EC 3.13.1.1 (RXN-1223)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G053322</p>
            <p>PARENT_FRAME: RXN-1223</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="SO3" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="UDP_SULFOQUINOVOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ComplexIII_mod_mitochondrion" name="EC 1.10.2.2 (ComplexIII-mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G166646 or GRMZM2G023194 or GRMZM2G083984 or GRMZM2G103725 or GRMZM2G174137 or GRMZM2G167767 or GRMZM2G005036 or GRMZM2G171664 or GRMZM2G158479 or AC214350.3_FG007 or GRMZM2G032367 or GRMZM2G068336</p>
            <p>PARENT_FRAME: 1.10.2.2-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON_mitochondrion" stoichiometry="2"/>
          <speciesReference species="Cytochromes_C_Oxidized_mitochondrion" stoichiometry="2"/>
          <speciesReference species="CPD_9956_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Cytochromes_C_Reduced_mitochondrion" stoichiometry="2"/>
          <speciesReference species="UBIQUINONE_8_mitochondrion" stoichiometry="1"/>
          <speciesReference species="PROTON_mitochondrial_intermembrane_space" stoichiometry="4"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="BRANCHED_CHAINAMINOTRANSFERILEU_RXN" name="EC 2.6.1.42 (BRANCHED-CHAINAMINOTRANSFERILEU-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G108416 or GRMZM5G860824 or GRMZM2G047347 or GRMZM2G071208 or GRMZM2G153536 or GRMZM2G055899</p>
            <p>PARENT_FRAME: BRANCHED-CHAINAMINOTRANSFERILEU-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ILE" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="_2_KETO_3_METHYL_VALERATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ComplexII_mod_mitochondrion" name="EC 1.3.5.1 (ComplexII-mod) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G056912 or GRMZM2G160685 or GRMZM2G079888 or GRMZM2G064799 or GRMZM2G076524 or GRMZM2G105438 or GRMZM2G306945 or GRMZM2G380014 or GRMZM2G134134 or GRMZM2G023760 or GRMZM2G398876 or GRMZM2G109271 or GRMZM2G302259 or GRMZM2G146965</p>
            <p>PARENT_FRAME: SUCCINATE-DEHYDROGENASE-UBIQUINONE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UBIQUINONE_8_mitochondrion" stoichiometry="1"/>
          <speciesReference species="SUC_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_9956_mitochondrion" stoichiometry="1"/>
          <speciesReference species="FUM_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN0_5055" name="EC 6.4.1.2 (RXN0-5055)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G858094 or GRMZM2G377341 or AC197672.3_FG002 or GRMZM5G800518</p>
            <p>PARENT_FRAME: RXN0-5055</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="Carboxybiotin_BCCP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="BCCP_dimers" stoichiometry="1"/>
          <speciesReference species="MALONYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_7660" name="EC 1.3.1.- (RXN-7660)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-7660</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CPD_7003" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="PHYTYL_PYROPHOSPHATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="peroxisome_glycerate_exchange" name="peroxisome_glycerate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLYCERATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCERATE_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CYSPH_RXN" name="EC 2.5.1.- (CYSPH-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: CYSPH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CYS" stoichiometry="1"/>
          <speciesReference species="O_PHOSPHO_L_HOMOSERINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="L_CYSTATHIONINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PHOSPHOMEVALONATE_KINASE_RXN" name="EC 2.7.4.2 (PHOSPHOMEVALONATE-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G030839 or GRMZM2G019260</p>
            <p>PARENT_FRAME: PHOSPHOMEVALONATE-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_499" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_641" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9952" name="EC 1.1.1.44 (RXN-9952)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G440208 or GRMZM2G145715 or GRMZM2G127798</p>
            <p>PARENT_FRAME: RXN-9952</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CPD_2961" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="CO2" stoichiometry="1"/>
          <speciesReference species="RIBULOSE_5P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_CONIFERYL_ALCOHOL" name="sink_CONIFERYL-ALCOHOL" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CONIFERYL_ALCOHOL" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CONIFERYL_ALCOHOL_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SULFATE_ADENYLYLTRANS_RXN" name="EC 2.7.7.4 (SULFATE-ADENYLYLTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G028313 or GRMZM2G158147 or GRMZM2G302080 or GRMZM2G458283 or GRMZM2G450863 or GRMZM2G084252 or GRMZM2G149952 or GRMZM2G088348 or GRMZM2G051270</p>
            <p>PARENT_FRAME: SULFATE-ADENYLYLTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="SULFATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="APS" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PEPDEPHOS_RXN" name="EC 2.7.1.40 (PEPDEPHOS-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124593 or GRMZM2G150098 or GRMZM2G003883 or GRMZM2G078200 or GRMZM2G152686 or GRMZM2G033526 or GRMZM2G004534 or GRMZM2G066290 or GRMZM2G177947 or GRMZM2G309363 or GRMZM2G119175 or GRMZM2G144730 or GRMZM2G008714</p>
            <p>PARENT_FRAME: PEPDEPHOS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="phosphoenolpyruvate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HISTAMINOTRANS_RXN" name="EC 2.6.1.9 (HISTAMINOTRANS-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G170595</p>
            <p>PARENT_FRAME: HISTAMINOTRANS-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="IMIDAZOLE_ACETOL_P" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_HISTIDINOL_P" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RIB5PISOM_RXN" name="EC 5.3.1.6 (RIB5PISOM-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G035599 or GRMZM2G104070</p>
            <p>PARENT_FRAME: RIB5PISOM-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="RIBOSE_5P" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="RIBULOSE_5P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_3521" name="L-ascorbate peroxidase (RXN-3521)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G137839 or GRMZM2G323182 or GRMZM2G316256 or GRMZM2G093346 or GRMZM2G054300 or GRMZM2G081160 or GRMZM2G332922 or GRMZM2G150356 or GRMZM2G140667</p>
            <p>PARENT_FRAME: RXN-3521</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="HYDROGEN_PEROXIDE" stoichiometry="1"/>
          <speciesReference species="ASCORBATE" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="monodehydroascorbate" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GUANPRIBOSYLTRAN_RXN" name="EC 2.4.2.8 (GUANPRIBOSYLTRAN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G089021</p>
            <p>PARENT_FRAME: GUANPRIBOSYLTRAN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GUANINE" stoichiometry="1"/>
          <speciesReference species="PRPP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="GMP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_3523" name="L-ascorbate peroxidase (RXN-3523)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-3523</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="monodehydroascorbate" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_DEHYDRO_ASCORBATE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ASCORBATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_3522" name="EC 1.6.5.- (RXN-3522)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G320307</p>
            <p>PARENT_FRAME: RXN-3522</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="monodehydroascorbate" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ASCORBATE" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTCYSLIG_RXN" name="EC 6.3.2.2 (GLUTCYSLIG-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G459896 or GRMZM2G111579 or GRMZM2G020096</p>
            <p>PARENT_FRAME: GLUTCYSLIG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CYS" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="L_GAMMA_GLUTAMYLCYSTEINE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GPH_RXN_chloroplast" name="EC 3.1.3.18 (GPH-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G417843 or GRMZM2G018441</p>
            <p>PARENT_FRAME: GPH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER_chloroplast" stoichiometry="1"/>
          <speciesReference species="CPD_67_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCOLLATE_chloroplast" stoichiometry="1"/>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="PROTOPORGENOXI_RXN" name="EC 1.3.3.4 (PROTOPORGENOXI-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G441444 or GRMZM2G364901 or GRMZM2G039396 or GRMZM2G141992</p>
            <p>PARENT_FRAME: PROTOPORGENOXI-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PROTOPORPHYRINOGEN" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="3"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTOPORPHYRIN_IX" stoichiometry="1"/>
          <speciesReference species="HYDROGEN_PEROXIDE" stoichiometry="3"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_3_3_8" name="EC 2.3.3.8 (ATP-CITRATE-PRO-S--LYASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G033226 or GRMZM2G002416 or GRMZM2G034083 or GRMZM2G179170 or GRMZM2G107082 or GRMZM2G024622 or GRMZM2G045534</p>
            <p>PARENT_FRAME: ATP-CITRATE-PRO-S--LYASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="CIT" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HomogalacturonanSynthesis_mod" name="EC 2.4.1.43 (HomogalacturonanSynthesis-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G048008 or GRMZM5G882189 or GRMZM2G015923 or AC177908.3_FG002 or GRMZM2G107854 or GRMZM2G130046 or GRMZM2G143102 or AC209664.3_FG002 or GRMZM2G008501 or GRMZM2G045467 or GRMZM2G002199 or GRMZM2G076276 or GRMZM2G028501 or GRMZM2G098434 or GRMZM2G386971 or GRMZM2G391000 or GRMZM2G113506 or GRMZM2G166940 or GRMZM2G005103 or GRMZM2G078890 or GRMZM2G017894 or GRMZM2G135195 or GRMZM2G063519 or GRMZM2G014770 or GRMZM2G147145 or GRMZM2G565856 or GRMZM2G036918 or GRMZM2G379577 or GRMZM2G028885</p>
            <p>PARENT_FRAME: 2.4.1.43-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_D_GALACTURONATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Homogalacturonan_monomer_equivalent" stoichiometry="1"/>
          <speciesReference species="UDP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GalacturonateTransfer_mod" name="GalacturonateTransfer-mod" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_D_GALACTURONATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="polysaccharide_galacturonate_unit" stoichiometry="1"/>
          <speciesReference species="UDP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="chloroplast_O2_exchange" name="chloroplast_O2_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="oxygen_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="IMP_DEHYDROG_RXN" name="EC 1.1.1.205 (IMP-DEHYDROG-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G100084 or GRMZM2G121460 or GRMZM2G069772</p>
            <p>PARENT_FRAME: IMP-DEHYDROG-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="IMP" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="XMP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="sink_OLEATE_CPD" name="sink_OLEATE-CPD" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oleate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="oleate_biomass" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_2981" name="EC 3.5.1.- (RXN-2981)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G003789 or GRMZM2G016958 or GRMZM2G476538 or GRMZM5G833406 or GRMZM2G091540 or GRMZM2G394311 or GRMZM2G090779 or GRMZM2G125552 or GRMZM5G831795</p>
            <p>PARENT_FRAME: RXN-2981</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="INDOLE_3_ACETYL_ALA" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_alanine" stoichiometry="1"/>
          <speciesReference species="INDOLE_ACETATE_AUXIN" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ASNSYNB_RXN" name="EC 6.3.5.4 (ASNSYNB-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G093175 or GRMZM2G313272 or GRMZM2G074589 or GRMZM2G053669 or GRMZM2G078472</p>
            <p>PARENT_FRAME: ASNSYNB-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="L_ASPARTATE" stoichiometry="1"/>
          <speciesReference species="GLN" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="ASN" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALATE_DEHYDROGENASE_NADP__RXN_chloroplast" name="EC 1.1.1.82 (MALATE-DEHYDROGENASE-NADP+-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G129513</p>
            <p>PARENT_FRAME: MALATE-DEHYDROGENASE-NADP+-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH_chloroplast" stoichiometry="1"/>
          <speciesReference species="OXALACETIC_ACID_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADP_chloroplast" stoichiometry="1"/>
          <speciesReference species="MAL_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DIACYLGLYKIN_RXN" name="EC 2.7.1.107 (DIACYLGLYKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G062429 or GRMZM5G827286 or GRMZM2G019562 or GRMZM2G076911 or GRMZM2G106578 or GRMZM2G128214 or GRMZM2G094452</p>
            <p>PARENT_FRAME: DIACYLGLYKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DIACYLGLYCEROL" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_PHOSPHATIDATE" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="GLUTAMATE_N_ACETYLTRANSFERASE_RXN" name="EC 2.3.1.35 (GLUTAMATE-N-ACETYLTRANSFERASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G044237</p>
            <p>PARENT_FRAME: GLUTAMATE-N-ACETYLTRANSFERASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GLT" stoichiometry="1"/>
          <speciesReference species="N_ALPHA_ACETYLORNITHINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_ORNITHINE" stoichiometry="1"/>
          <speciesReference species="ACETYL_GLU" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ADENOSINE_KINASE_RXN" name="EC 2.7.1.20 (ADENOSINE-KINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G540538 or GRMZM2G089767 or GRMZM2G135132</p>
            <p>PARENT_FRAME: ADENOSINE-KINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="ADENOSINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CELLULOSE_SYNTHASE_mod" name="EC 2.4.1.12 (CELLULOSE-SYNTHASE-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G150404 or GRMZM2G424832 or GRMZM2G378836 or GRMZM2G012044 or GRMZM2G349834 or GRMZM2G082580 or GRMZM2G110145 or GRMZM2G074546 or GRMZM2G122277 or GRMZM2G002523 or GRMZM2G039454 or GRMZM2G436299 or GRMZM2G122431 or GRMZM2G142898 or GRMZM2G028353 or GRMZM2G011651 or GRMZM2G037413 or GRMZM5G870176 or GRMZM2G061764 or GRMZM2G055795 or GRMZM2G164761 or GRMZM2G014558 or GRMZM2G445905 or GRMZM2G104092 or GRMZM2G111642 or GRMZM2G112336 or GRMZM2G018241 or GRMZM2G023399 or GRMZM2G025231 or GRMZM2G177631 or GRMZM2G113137 or GRMZM2G027723 or GRMZM2G044269 or GRMZM2G015886 or GRMZM2G386923 or GRMZM2G333619</p>
            <p>PARENT_FRAME: CELLULOSE-SYNTHASE-UDP-FORMING-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="CELLULOSE_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_1_1_8" name="EC 1.1.1.8 (1.1.1.8-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G063258 or GRMZM2G173195 or GRMZM2G090747 or GRMZM2G155348</p>
            <p>PARENT_FRAME: 1.1.1.8-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="dihydroxyacetone_phosphate" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="GLYCEROL_3P" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ADENYL_KIN_RXN" name="EC 2.7.4.3 (ADENYL-KIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G808876 or GRMZM2G086882 or GRMZM2G149281 or GRMZM2G092923 or GRMZM2G147196 or GRMZM5G801436 or GRMZM2G125193 or GRMZM2G173209 or GRMZM2G141009</p>
            <p>PARENT_FRAME: ADENYL-KIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="HISTCYCLOHYD_RXN" name="EC 3.5.4.19 (HISTCYCLOHYD-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G082214</p>
            <p>PARENT_FRAME: HISTCYCLOHYD-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="PHOSPHORIBOSYL_AMP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PHOSPHORIBOSYL_FORMIMINO_AICAR_P" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_6902" name="EC 2.6.1.- (RXN-6902)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G817886 or GRMZM5G891209 or GRMZM2G108125 or GRMZM2G093900</p>
            <p>PARENT_FRAME: RXN-6902</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PYRUVATE" stoichiometry="1"/>
          <speciesReference species="_4_aminobutanoate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="L_alanine" stoichiometry="1"/>
          <speciesReference species="succinate_semialdehyde" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ACETYLGLUTKIN_RXN" name="EC 2.7.2.8 (ACETYLGLUTKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G132777 or GRMZM2G323719</p>
            <p>PARENT_FRAME: ACETYLGLUTKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ACETYL_GLU" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="N_acetylglutamyl_phosphate" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_7_13" name="EC 2.7.7.13 (2.7.7.13-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G160506 or GRMZM2G178254 or GRMZM2G149265 or GRMZM2G064841 or GRMZM2G119300</p>
            <p>PARENT_FRAME: 2.7.7.13-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GTP" stoichiometry="1"/>
          <speciesReference species="MANNOSE_1P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="GDP_MANNOSE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_1TRANSKETO_RXN_chloroplast" name="EC 2.2.1.1 (1TRANSKETO-RXN) [chloroplast]" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G033208</p>
            <p>PARENT_FRAME: 1TRANSKETO-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_SEDOHEPTULOSE_7_P_chloroplast" stoichiometry="1"/>
          <speciesReference species="GAP_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="RIBOSE_5P_chloroplast" stoichiometry="1"/>
          <speciesReference species="XYLULOSE_5_PHOSPHATE_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SULFITE_OXIDASE_RXN" name="EC 1.8.3.1 (SULFITE-OXIDASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G114739</p>
            <p>PARENT_FRAME: SULFITE-OXIDASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="SO3" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SULFATE" stoichiometry="1"/>
          <speciesReference species="HYDROGEN_PEROXIDE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN66_1" name="EC 1.11.1.6 (RXN66-1)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G088212 or GRMZM2G079348 or GRMZM2G090568</p>
            <p>PARENT_FRAME: RXN66-1</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ETOH" stoichiometry="1"/>
          <speciesReference species="HYDROGEN_PEROXIDE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="2"/>
          <speciesReference species="ACETALD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="METHENYLTHFCYCLOHYDRO_RXN" name="EC 3.5.4.9 (METHENYLTHFCYCLOHYDRO-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G150485 or GRMZM5G824944 or AC233922.1_FG005 or GRMZM2G130790</p>
            <p>PARENT_FRAME: METHENYLTHFCYCLOHYDRO-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="_5_10_methenyltetrahydrofolate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="_10_FORMYL_THF" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_969_peroxisome" name="EC 1.1.3.- (RXN-969) [peroxisome]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G877941</p>
            <p>PARENT_FRAME: RXN-969</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="oxygen_peroxisome" stoichiometry="1"/>
          <speciesReference species="GLYCOLLATE_peroxisome" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="HYDROGEN_PEROXIDE_peroxisome" stoichiometry="1"/>
          <speciesReference species="GLYOX_peroxisome" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN1F_20" name="EC 6.6.1.1 (RXN1F-20)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G043453 or GRMZM2G419806 or GRMZM2G323024</p>
            <p>PARENT_FRAME: RXN1F-20</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="PROTOPORPHYRIN_IX" stoichiometry="1"/>
          <speciesReference species="MG_2" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="3"/>
          <speciesReference species="MG_PROTOPORPHYRIN" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_8287" name="EC 2.4.1.- (RXN-8287)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G095126</p>
            <p>PARENT_FRAME: RXN-8287</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="raffinose" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
          <speciesReference species="stachyose" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_3_1_133" name="EC 2.3.1.133 (2.3.1.133-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G878365 or GRMZM2G015793 or GRMZM2G115422 or GRMZM2G179703 or GRMZM2G129403 or GRMZM2G124815 or GRMZM2G107211 or GRMZM2G132678 or GRMZM2G089698 or GRMZM2G094017 or GRMZM2G178769 or GRMZM2G177349 or GRMZM2G035023 or GRMZM2G051005 or GRMZM2G156816 or GRMZM2G035584</p>
            <p>PARENT_FRAME: 2.3.1.133-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="P_COUMAROYL_COA" stoichiometry="1"/>
          <speciesReference species="SHIKIMATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CPD_412" stoichiometry="1"/>
          <speciesReference species="CO_A" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="MALSYN_RXN" name="EC 2.3.3.9 (MALSYN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G102183</p>
            <p>PARENT_FRAME: MALSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="ACETYL_COA" stoichiometry="1"/>
          <speciesReference species="GLYOX" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="MAL" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ARGSUCCINLYA_RXN" name="EC 4.3.2.1 (ARGSUCCINLYA-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G124059</p>
            <p>PARENT_FRAME: ARGSUCCINLYA-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="L_ARGININO_SUCCINATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FUM" stoichiometry="1"/>
          <speciesReference species="ARG" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_3_DEHYDROSPHINGANINE_REDUCTASE_RXN" name="EC 1.1.1.102 (3-DEHYDROSPHINGANINE-REDUCTASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G167431 or GRMZM2G147701</p>
            <p>PARENT_FRAME: 3-DEHYDROSPHINGANINE-REDUCTASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="DEHYDROSPHINGANINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="dihydrosphingosine" stoichiometry="1"/>
          <speciesReference species="NADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9623" name="EC 6.2.1.3 (RXN-9623)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G079236 or GRMZM2G333861 or GRMZM2G569948 or GRMZM2G075140 or GRMZM2G016774 or GRMZM2G009438 or GRMZM2G156620 or GRMZM2G022558 or GRMZM2G118286 or GRMZM2G031790 or GRMZM2G117064 or GRMZM5G861300 or GRMZM2G162508 or GRMZM5G812228 or GRMZM2G002614 or GRMZM2G393897 or GRMZM2G055320 or GRMZM2G074759 or GRMZM2G059381 or GRMZM2G339336 or GRMZM2G152127 or GRMZM2G075333 or GRMZM2G176546 or GRMZM2G145179 or GRMZM2G460078 or GRMZM2G101875 or GRMZM2G104847 or GRMZM5G840955 or GRMZM2G160417 or GRMZM2G014651</p>
            <p>PARENT_FRAME: RXN-9623</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A" stoichiometry="1"/>
          <speciesReference species="PALMITATE" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="AMP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="PALMITYL_COA" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="DADPKIN_RXN" name="EC 2.7.4.6 (DADPKIN-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G833747 or GRMZM2G125893 or GRMZM2G106099 or GRMZM2G013478 or GRMZM2G001524 or GRMZM2G134797 or GRMZM2G107616 or GRMZM2G178576 or GRMZM2G060464</p>
            <p>PARENT_FRAME: DADPKIN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DADP" stoichiometry="1"/>
          <speciesReference species="ATP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="DATP" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_1TRANSKETO_RXN" name="EC 2.2.1.1 (1TRANSKETO-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G010494</p>
            <p>PARENT_FRAME: 1TRANSKETO-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="D_SEDOHEPTULOSE_7_P" stoichiometry="1"/>
          <speciesReference species="GAP" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="RIBOSE_5P" stoichiometry="1"/>
          <speciesReference species="XYLULOSE_5_PHOSPHATE" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="ArabinoxylanSynthesis_mod" name="EC 2.4.2.- (ArabinoxylanSynthesis-mod)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: RXN-9093</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_1_4_beta_D_xylan_monomer_equivalent" stoichiometry="1"/>
          <speciesReference species="UDP_L_ARABINOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="Arabinoxylan_monomer_equivalent" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_1_2_1_13_chloroplast" name="EC 1.2.1.13 (1.2.1.13-RXN) [chloroplast]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G162845 or GRMZM2G039723 or GRMZM5G821433 or GRMZM5G845611 or GRMZM2G337113</p>
            <p>PARENT_FRAME: 1.2.1.13-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="DPG_chloroplast" stoichiometry="1"/>
          <speciesReference species="NADPH_chloroplast" stoichiometry="1"/>
          <speciesReference species="PROTON_chloroplast" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="phosphate_chloroplast" stoichiometry="1"/>
          <speciesReference species="NADP_chloroplast" stoichiometry="1"/>
          <speciesReference species="GAP_chloroplast" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_4_1_82" name="EC 2.4.1.82 (2.4.1.82-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G150906</p>
            <p>PARENT_FRAME: 2.4.1.82-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="galactinol" stoichiometry="1"/>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="MYO_INOSITOL" stoichiometry="1"/>
          <speciesReference species="raffinose" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_1_1_103" name="EC 2.1.1.103 (2.1.1.103-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G060886 or GRMZM2G122296 or GRMZM2G170400</p>
            <p>PARENT_FRAME: 2.1.1.103-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="PHOSPHORYL_ETHANOLAMINE" stoichiometry="1"/>
          <speciesReference species="S_ADENOSYLMETHIONINE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="ADENOSYL_HOMO_CYS" stoichiometry="1"/>
          <speciesReference species="CPD_406" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FRUCTOKINASE_RXN" name="EC 2.7.1.4 (FRUCTOKINASE-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G072091 or GRMZM2G051677 or GRMZM2G058745 or GRMZM5G856653 or GRMZM2G466780 or GRMZM2G086845 or GRMZM2G171373 or GRMZM2G432801 or GRMZM2G103843 or GRMZM2G026969</p>
            <p>PARENT_FRAME: FRUCTOKINASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="ATP" stoichiometry="1"/>
          <speciesReference species="BETA_D_FRUCTOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FRUCTOSE_6P" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="ADP" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="CATAL_RXN_peroxisome" name="EC 1.11.1.6 (CATAL-RXN) [peroxisome]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G088212 or GRMZM2G079348 or GRMZM2G090568</p>
            <p>PARENT_FRAME: CATAL-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="HYDROGEN_PEROXIDE_peroxisome" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="oxygen_peroxisome" stoichiometry="1"/>
          <speciesReference species="WATER_peroxisome" stoichiometry="2"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="FPPSYN_RXN" name="EC 2.5.1.10 (FPPSYN-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G102550 or GRMZM2G147721 or AC194970.5_FG001 or GRMZM2G098569 or GRMZM2G168681</p>
            <p>PARENT_FRAME: FPPSYN-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="GERANYL_PP" stoichiometry="1"/>
          <speciesReference species="isopentenyl_diphosphate" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="FARNESYL_PP" stoichiometry="1"/>
          <speciesReference species="PPI" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="_2OXOGLUTARATEDEH_RXN_mitochondrion" name="2-oxoglutarate dehydrogenase complex (2OXOGLUTARATEDEH-RXN) [mitochondrion]" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G151169 or GRMZM2G151041 or GRMZM2G142863</p>
            <p>PARENT_FRAME: 2OXOGLUTARATEDEH-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CO_A_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NAD_mitochondrion" stoichiometry="1"/>
          <speciesReference species="_2_KETOGLUTARATE_mitochondrion" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="SUC_COA_mitochondrion" stoichiometry="1"/>
          <speciesReference species="CO2_mitochondrion" stoichiometry="1"/>
          <speciesReference species="NADH_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="mitochondrion_cisaconitate_exchange" name="mitochondrion_cisaconitate_exchange" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>PARENT_FRAME: None</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="CIS_ACONITATE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="CIS_ACONITATE_mitochondrion" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN66_3" name="EC 1.2.1.3 (RXN66-3)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G135341 or AC215201.3_FG005 or GRMZM2G416120 or GRMZM2G083716 or GRMZM2G458208 or GRMZM2G434173 or GRMZM2G060800 or GRMZM2G155502 or GRMZM2G071021 or GRMZM2G095252 or GRMZM2G321767 or GRMZM2G118800 or GRMZM2G122172 or GRMZM2G130440 or GRMZM2G103546 or GRMZM2G111477 or GRMZM2G169458 or GRMZM2G097706 or GRMZM2G015989 or GRMZM2G058675 or GRMZM2G042253 or GRMZM2G074790 or GRMZM2G125268</p>
            <p>PARENT_FRAME: RXN66-3</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
          <speciesReference species="ACETALD" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
          <speciesReference species="ACET" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="EC_2_7_7_60" name="EC 2.7.7.60 (2.7.7.60-RXN)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM5G856881 or GRMZM2G172032</p>
            <p>PARENT_FRAME: 2.7.7.60-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="_2_C_METHYL_D_ERYTHRITOL_4_PHOSPHATE" stoichiometry="1"/>
          <speciesReference species="CTP" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="PPI" stoichiometry="1"/>
          <speciesReference species="_4_CYTIDINE_5_DIPHOSPHO_2_C" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9659" name="EC 1.3.1.9 (RXN-9659)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9659</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="_2_Octenoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Octanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9658" name="EC 1.3.1.9 (RXN-9658)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9658</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
          <speciesReference species="Hex_2_enoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Hexanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9655" name="EC 4.2.1.59 (RXN-9655)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G055667 or GRMZM2G024482</p>
            <p>PARENT_FRAME: RXN-9655</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="Beta_hydroxydecanoyl_ACPs" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="1"/>
          <speciesReference species="Trans_D2_decenoyl_ACPs" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_9657" name="EC 1.3.1.9 (RXN-9657)" reversible="false">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G070422 or GRMZM2G079256 or GRMZM2G048616 or GRMZM2G125052</p>
            <p>PARENT_FRAME: RXN-9657</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADH" stoichiometry="1"/>
          <speciesReference species="Crotonyl_ACPs" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="Butanoyl_ACPs" stoichiometry="1"/>
          <speciesReference species="NAD" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="SUCROSE_SYNTHASE_RXN" name="EC 2.4.1.13 (SUCROSE-SYNTHASE-RXN)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G318780 or GRMZM2G311182 or GRMZM2G089713 or GRMZM2G060659 or GRMZM2G045171 or GRMZM2G152908 or GRMZM2G011240</p>
            <p>PARENT_FRAME: SUCROSE-SYNTHASE-RXN</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="BETA_D_FRUCTOSE" stoichiometry="1"/>
          <speciesReference species="UDP_GLUCOSE" stoichiometry="1"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="UDP" stoichiometry="1"/>
          <speciesReference species="SUCROSE" stoichiometry="1"/>
          <speciesReference species="PROTON" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
      <reaction id="RXN_13398" name="EC 1.14.13.122 (RXN-13398)" reversible="true">
        <notes>
          <body xmlns="http://www.w3.org/1999/xhtml">
            <p>GENE_ASSOCIATION: GRMZM2G171390 or GRMZM2G038487 or GRMZM2G425647</p>
            <p>PARENT_FRAME: RXN-13398</p>
          </body>
        </notes>
        <listOfReactants>
          <speciesReference species="NADPH" stoichiometry="2"/>
          <speciesReference species="CHLOROPHYLLIDE_A" stoichiometry="1"/>
          <speciesReference species="oxygen" stoichiometry="2"/>
          <speciesReference species="PROTON" stoichiometry="2"/>
        </listOfReactants>
        <listOfProducts>
          <speciesReference species="WATER" stoichiometry="3"/>
          <speciesReference species="NADP" stoichiometry="2"/>
          <speciesReference species="CPD_7014" stoichiometry="1"/>
        </listOfProducts>
        <kineticLaw>
          <math xmlns="http://www.w3.org/1998/Math/MathML">
            <cn type="integer"> 0 </cn>
          </math>
        </kineticLaw>
      </reaction>
    </listOfReactions>
  </model>
</sbml>



==> anc/S16_Table.csv <==
bs_ACETATE__COA_LIGASE_RXN	4.862401468596251886e-01	3.534364164307546297e-01	2.767932022397048830e-01	2.696073043585293649e-01	2.216676109584028165e-01	1.626779095577657597e-01	2.032714733347114611e-01	2.004852061315843814e-01	1.939265569071647877e-01	2.007197377712830466e-01	2.078579506452551406e-01	2.164846908548702653e-01	2.087031987510425124e-01	2.297530498896458440e-01	2.353626612596007583e-01
bs_ACETOLACTREDUCTOISOM_RXN	1.547431916878178916e-02	8.039417907657197757e-03	5.528673145955859819e-03	4.968762381265157298e-03	4.478124016367183644e-03	1.895953672505460309e-03	3.279325194160130283e-03	2.454782834201245812e-03	1.804603468231076634e-03	1.627503966447538296e-03	1.788139270897495412e-03	1.527223631731289971e-03	2.257704174311895347e-03	1.796368381687818297e-03	1.917115824640800792e-03
bs_ACETOLACTSYN_RXN	1.547431916878178916e-02	8.039417907657197757e-03	5.528673145955859819e-03	4.968762381265157298e-03	4.478124016367183644e-03	1.895953672505460309e-03	3.279325194160130283e-03	2.454782834201245812e-03	1.804603468231076634e-03	1.627503966447538296e-03	1.788139270897495412e-03	1.527223631731289971e-03	2.257704174311895347e-03	1.796368381687818297e-03	1.917115824640800792e-03
bs_ACETOOHBUTREDUCTOISOM_RXN	1.190624390619378012e-02	5.872635603772831392e-03	3.778275567338543542e-03	3.380610648914354147e-03	3.219221816392192105e-03	1.419440629148831668e-03	2.408151453958220709e-03	1.789467923890903115e-03	1.112995633647715981e-03	1.031088541422427608e-03	1.207019086813063396e-03	8.656514821844281784e-04	1.563864443292737249e-03	1.167854664703201406e-03	1.266009862694672441e-03
bs_ACETOOHBUTSYN_RXN	1.190624390619378012e-02	5.872635603772831392e-03	3.778275567338543542e-03	3.380610648914354147e-03	3.219221816392192105e-03	1.419440629148831668e-03	2.408151453958220709e-03	1.789467923890903115e-03	1.112995633647715981e-03	1.031088541422427608e-03	1.207019086813063396e-03	8.656514821844281784e-04	1.563864443292737249e-03	1.167854664703201406e-03	1.266009862694672441e-03
bs_ACETYLGLUTKIN_RXN	1.861478593303409618e-02	8.636601106685746002e-03	6.686051239522947630e-03	5.565816616077845329e-03	4.678233643584594863e-03	3.860992281332916755e-03	3.278722904301055452e-03	2.479978978331908411e-03	2.524650953506262473e-03	2.774332303745880024e-03	2.756696559669065752e-03	2.807896022527168328e-03	3.737155297509817380e-03	3.200053018502217999e-03	3.671763101041455347e-03
bs_ACETYLORNDEACET_RXN	1.053687458930287375e-02	5.435473665643605033e-03	4.275404960307324122e-03	3.983395342958605777e-03	3.310608841082377397e-03	1.914874447883915289e-03	2.521302374407156325e-03	2.233627422292024448e-03	2.367404539804257319e-03	2.645459777009807802e-03	2.412986427287722776e-03	2.323250484693274026e-03	2.541830051634758232e-03	2.467565104163434945e-03	2.660687937202627258e-03
bs_ACETYLORNTRANSAM_RXN	1.861478593303409618e-02	8.636601106685746002e-03	6.686051239522947630e-03	5.565816616077845329e-03	4.678233643584594863e-03	3.860992281332916755e-03	3.278722904301055452e-03	2.479978978331908411e-03	2.524650953506262473e-03	2.774332303745880024e-03	2.756696559669065752e-03	2.807896022527168328e-03	3.737155297509817380e-03	3.200053018502217999e-03	3.671763101041455347e-03
bs_ACETYL_COA_ACETYLTRANSFER_RXN	2.001122511663352282e-02	8.686291100482466596e-03	2.964544771590998506e-03	1.988598506032279722e-03	1.378072004144111204e-03	3.762305549203990413e-04	5.356966837709889418e-04	3.581692500565780701e-04	-9.010633519942218850e-09	-7.442836424637197355e-09	2.197492207490682622e-04	1.236726232169643269e-04	1.036976105733912077e-03	3.742635157100677535e-04	7.444127120431084628e-04
bs_ACETYL_COA_CARBOXYLTRANSFER_RXN	7.557336644802588044e-01	4.824258791159223292e-01	3.241856226029676269e-01	3.562948152888915643e-01	2.706854381343593574e-01	1.929176311135808453e-01	2.357520525663254207e-01	2.262246962644428872e-01	2.109050259350148393e-01	2.149035715789326395e-01	2.198990077853867908e-01	2.236014841818174947e-01	2.404285420648544780e-01	2.344606485472797985e-01	2.381744546610432556e-01
bs_ACONITATEDEHYDR_RXN_mitochondrion	4.241044243478560571e-01	2.864525441246008053e-01	2.137614284492706240e-01	2.399713582865732053e-01	2.339611998477321708e-01	1.557601866228285614e-01	1.940385674908871871e-01	1.709940089547110631e-01	1.538288628665399338e-01	1.552436902472829894e-01	1.652940063612073351e-01	1.419067250310993011e-01	1.711476735268740723e-01	1.623917902079138886e-01	1.694647354042225218e-01
bs_ACONITATEHYDR_RXN_mitochondrion	4.241044243478560571e-01	2.864525441246008053e-01	2.137614284492706240e-01	2.399713582865732053e-01	2.339611998477321708e-01	1.557601866228285614e-01	1.940385674908871871e-01	1.709940089547110631e-01	1.538288628665399338e-01	1.552436902472829894e-01	1.652940063612073351e-01	1.419067250310993011e-01	1.711476735268740723e-01	1.623917902079138886e-01	1.694647354042225218e-01
bs_ACSERLY_RXN	1.925910908049409398e-02	1.801037720660928626e-02	1.650936555984993878e-02	1.152236864063207328e-02	1.011440391168014208e-02	7.239882630131519448e-03	8.414041567440046915e-03	7.666201063038080056e-03	5.899276370160039078e-03	6.084329966765592360e-03	6.446137342452745202e-03	6.000078685629965831e-03	7.683825886713683412e-03	6.426234004215681909e-03	6.911881532527005059e-03
bs_ACYLCOASYN_RXN_BUTYRIC_ACID_CO_A_ATP__BUTYRYL_COA_PPI_AMP_43_	4.144556677144526496e-02	2.438785830798055609e-02	2.069188381955593473e-02	2.503371969903031916e-02	1.156475481411256730e-02	4.852208023778873183e-03	5.215893446516241608e-03	3.788413337299759761e-03	3.054228844549390903e-03	2.632882363789030167e-03	2.804402807637101404e-03	1.925122133297079352e-03	4.550702962700992928e-03	2.121068936674396724e-03	2.232180844405355809e-03
bs_ACYLCOASYN_RXN_DODECANOATE_CO_A_ATP__LAUROYLCOA_CPD_PPI_AMP_45_	4.144556677144536905e-02	2.438785830798062201e-02	2.069188381955599024e-02	2.503371969903038854e-02	1.156475481411259852e-02	4.852208023778887061e-03	5.215893446516255486e-03	3.788413337299770169e-03	3.054228844549399143e-03	2.632882363789037540e-03	2.804402807637108776e-03	1.925122133297084773e-03	4.550702962701005071e-03	2.121068936674402796e-03	2.232180844405362314e-03
bs_ADENOSINE_KINASE_RXN	9.999571321263917012e-01	5.435202817696601629e-01	3.428264101274248188e-01	3.066464105944486374e-01	1.158730605897578259e-01	4.154899205261511352e-02	6.057403393688908649e-02	4.906009047073387613e-02	2.649571681038965718e-02	2.763378268001440846e-02	3.468499873135372918e-02	2.851894651988918714e-02	5.067882151471242436e-02	3.246867813581803819e-02	3.443091147522711615e-02
bs_ADENOSYLHOMOCYSTEINASE_RXN	3.183406933328506438e-01	1.639076905482461932e-01	1.350912807461781273e-01	1.168079657872484606e-01	6.188959168942640560e-02	4.154891634398386047e-02	3.877428575676751532e-02	2.856601348159419976e-02	2.649547683653998009e-02	2.763375792862492880e-02	3.468499173630616023e-02	2.851893708816099354e-02	5.067828532632001615e-02	3.246867467930725226e-02	3.443091032008462754e-02
bs_ADENYLOSUCCINATE_SYNTHASE_RXN	5.717951761560574608e-01	5.317098238928015697e+00	3.964756362805452294e+00	3.465000623999539009e+00	3.088604136901887287e+00	1.870916983386896604e+00	3.680082838030511727e+00	4.650924495455956986e+00	4.507166437480899290e+00	4.552639845463834156e+00	3.518502538282795467e+00	3.695835900027629073e+00	3.087857315977707628e+00	2.115565887279596158e+00	1.987066162297432159e+00
bs_ADENYL_KIN_RXN	1.283995880629990483e+00	8.850086783744777197e-01	7.135511090481688745e-01	7.166806538304795193e-01	5.730281973473519974e-01	3.905842993778184669e-01	4.847273141519587991e-01	4.488463698134439461e-01	4.358947304006737244e-01	4.376397506962351747e-01	4.513701185246112857e-01	4.288883824581858906e-01	4.655299566853919324e-01	4.525402744957900958e-01	4.564767205439320130e-01
bs_ADENYL_KIN_RXN_chloroplast	1.233150768223733351e+01	2.657405436902866214e+01	3.061369034639808362e+01	2.419034357240169797e+01	2.696389636026458803e+01	3.190614035072676202e+01	3.614260234521633208e+01	3.786746972915157983e+01	3.600817455849011850e+01	3.639286981560554324e+01	3.715591881919626616e+01	3.911643876542510156e+01	3.722690913337775243e+01	3.872430250451807154e+01	3.931729553861416093e+01
bs_ADPREDUCT_RXN	-3.742426006547465780e-03	-2.042876647140105285e-03	-1.342411132700141408e-03	-1.227051907201661286e-03	-1.195234790758718801e-03	-7.136646825199517187e-04	-9.927223674955681833e-04	-9.640478657039021132e-04	-8.492126039343948036e-04	-8.397318748184094727e-04	-8.620577343218640068e-04	-7.899268471138068751e-04	-8.802408717106664478e-04	-8.593253932232409456e-04	-8.880236106969125734e-04
bs_AICARSYN_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_AICARTRANSFORM_RXN	2.839425292457959174e-02	1.729077948692231068e-02	1.322496501806605385e-02	1.337197617721740638e-02	1.170481820426606291e-02	8.296448109385923600e-03	9.842246544194389879e-03	1.026468993591977963e-02	9.818172166461889422e-03	9.041626446509227685e-03	8.753464434732139907e-03	8.686815585723341865e-03	8.697790379482900347e-03	8.261791283050162402e-03	8.355793454139431170e-03
bs_AIRCARBOXY_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_AIRS_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_ALANINE_AMINOTRANSFERASE_RXN	-3.990069954650901640e-01	-3.177738152857783049e-01	-2.528045958880377198e-01	-1.592608557756152177e-01	-1.550926894801718248e-01	3.066628091550080426e-01	-2.769371455723236841e-01	3.391406587926567573e-01	4.253507791173107289e-01	4.959225056933853626e-01	4.296522678542364915e-01	5.537244033615383865e-01	4.644116323128343327e-01	4.776760275910093556e-01	3.452166843237322591e-01
bs_ALANINE__GLYOXYLATE_AMINOTRANSFERASE_RXN	3.223289416415007352e-02	4.875526424148685090e-02	4.918540893945262671e-02	5.459511024631577558e-02	5.216058599216935598e-02	4.667667854935778071e-02	5.527623045681357566e-02	5.427933803428836718e-02	5.863234681613928301e-02	6.222244732812768492e-02	5.904957266578133440e-02	6.440463653471577288e-02	6.082028294220368642e-02	6.500222201868301186e-02	6.989039689148165979e-02
bs_ALCOHOL_DEHYDROG_RXN	1.297811671110587484e-01	1.282282501180015410e-01	1.153461611925312852e-01	1.172886425778511682e-01	1.054288420234454071e-01	8.512526192959715687e-02	8.843382160628554534e-02	7.749246289742756089e-02	8.052892130048022734e-02	8.468771259187202194e-02	8.598386246307629377e-02	8.158634666566788596e-02	8.154375214977517550e-02	7.941287233098061338e-02	8.213469352637715881e-02
bs_ALDOSE1EPIM_RXN	1.182338966072811637e+00	9.222930885729118122e-01	7.676886400177495018e-01	7.162748482465922661e-01	6.893942179422993810e-01	4.445058848285107778e-01	5.839112884369680456e-01	5.736310461860723020e-01	5.000465919234208245e-01	4.715776597269571435e-01	4.911241393210886153e-01	4.289693222679771822e-01	6.308767997973995234e-01	4.934628887206111147e-01	5.345538942987748676e-01
bs_AMPSYN_RXN	5.717951761560574608e-01	5.317098238928015697e+00	3.964756362805452294e+00	3.465000623999539009e+00	3.088604136901887287e+00	1.870916983386896604e+00	3.680082838030511727e+00	4.650924495455956986e+00	4.507166437480899290e+00	4.552639845463834156e+00	3.518502538282795467e+00	3.695835900027629073e+00	3.087857315977707628e+00	2.115565887279596158e+00	1.987066162297432159e+00
bs_AMP_DEAMINASE_RXN	5.546566897427019915e-01	5.306542660770787734e+00	3.956594962534560889e+00	3.456733534551862608e+00	3.081462167529469998e+00	1.866247789776914301e+00	3.674106645111932856e+00	4.644860301752702370e+00	4.501547263131882914e+00	4.547370834107907100e+00	3.513429641192264086e+00	3.690845232234803763e+00	3.082727132796397207e+00	2.110712338195214866e+00	1.982218899705653570e+00
bs_AMP_DEPHOSPHORYLATION_RXN	6.816164387935410574e-01	3.796125912214139420e-01	2.077351293812467192e-01	1.898384448072001629e-01	5.398346890033142026e-02	7.570863125713142739e-08	2.179974818012157464e-02	2.049407698913967638e-02	2.399738496765058757e-07	2.475138947863496156e-08	6.995047568764337629e-09	9.431728192744336354e-09	5.361883924029261376e-07	3.456510784959030748e-09	1.155142489025615909e-09
bs_ANTHRANSYN_RXN	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_ARGINASE_RXN	5.158370514748529534e-02	3.490555836690611285e-02	2.003514359469383763e-02	2.153570957512698086e-02	2.046565538632025630e-02	7.187932914435700947e-03	1.617443653609413126e-02	1.516497599192413379e-02	9.314563403299778652e-03	7.953624870299238342e-03	7.392863601306895287e-03	5.536030583031511035e-03	7.315333938422157942e-03	6.060627581038967662e-03	6.959611134947907111e-03
bs_ARGSUCCINLYA_RXN	6.483880591006245531e-02	3.860061323830280000e-02	2.186057070364084282e-02	2.153570096216386384e-02	2.046564587401541666e-02	8.378562646813251386e-03	1.656704704480637530e-02	1.528842727234683979e-02	1.020643929196133476e-02	9.154221267285720179e-03	8.359112718601379929e-03	6.777816408673082230e-03	9.010991860256594571e-03	7.548593569566373375e-03	9.138339244037585810e-03
bs_ARGSUCCINSYN_RXN	6.483880591006245531e-02	3.860061323830280000e-02	2.186057070364084282e-02	2.153570096216386384e-02	2.046564587401541666e-02	8.378562646813251386e-03	1.656704704480637530e-02	1.528842727234683979e-02	1.020643929196133476e-02	9.154221267285720179e-03	8.359112718601379929e-03	6.777816408673082230e-03	9.010991860256594571e-03	7.548593569566373375e-03	9.138339244037585810e-03
bs_ASNSYNB_RXN	4.427248051916288056e-03	2.436315115282613412e-03	1.816217186950293532e-03	1.766788415887554902e-03	1.390808650592234271e-03	4.569785952619452867e-04	1.106135900891444404e-03	8.704265322944895094e-04	7.448070332795951164e-04	6.559045367814316007e-04	6.725912372242714207e-04	6.334668954533018495e-04	8.307963364072483772e-04	7.433557121595492281e-04	7.741844022498679898e-04
bs_ASPAMINOTRANS_RXN	9.140614558791483546e+00	-7.229932247680862289e+00	-5.500815014974016037e+00	-5.492352525489214266e+00	-4.344713131386345850e+00	3.626026837095953859e+00	4.317258394024703350e+00	4.157592206635439602e+00	3.833738791031568560e+00	4.505660113533175526e+00	6.173266654393451347e+00	4.931518201587834049e+00	6.054035211055876609e+00	5.990560760382470207e+00	5.858107486757019977e+00
bs_ASPARTATEKIN_RXN	6.261342381475924757e-02	3.537561148499070163e-02	2.951605937966181314e-02	3.316406193901062088e-02	2.517964711459878130e-02	7.795102187444644809e-03	1.220329955458618679e-02	6.503151634616466566e-03	4.155100708794485891e-03	4.447686634337048341e-03	6.262087062110082217e-03	4.006352549793692694e-03	1.001680601921912765e-02	4.844138891148009121e-03	5.016788610481604828e-03
bs_ASPARTATE_SEMIALDEHYDE_DEHYDROGENASE_RXN	6.261342381475924757e-02	3.537561148499070163e-02	2.951605937966181314e-02	3.316406193901062088e-02	2.517964711459878130e-02	7.795102187444644809e-03	1.220329955458618679e-02	6.503151634616466566e-03	4.155100708794485891e-03	4.447686634337048341e-03	6.262087062110082217e-03	4.006352549793692694e-03	1.001680601921912765e-02	4.844138891148009121e-03	5.016788610481604828e-03
bs_ASPCARBTRANS_RXN	2.251153302244839755e-02	1.347040265938900631e-02	1.012712949435127900e-02	1.020977345908345886e-02	9.125697663697465364e-03	7.254508998807252841e-03	7.732107251230751696e-03	8.400992465330398701e-03	8.397995634890395578e-03	7.545230181166162793e-03	7.361134688402173019e-03	7.392295585794804273e-03	7.135214396344041754e-03	6.816484397337697725e-03	7.017061724722098957e-03
bs_ATPPHOSPHORIBOSYLTRANS_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_AbstractFreeGalactoseSynthesis	1.182338966072811637e+00	9.222930885729118122e-01	7.676886400177495018e-01	7.162748482465922661e-01	6.893942179422993810e-01	4.445058848285107778e-01	5.839112884369680456e-01	5.736310461860723020e-01	5.000465919234208245e-01	4.715776597269571435e-01	4.911241393210886153e-01	4.289693222679771822e-01	6.308767997973995234e-01	4.934628887206111147e-01	5.345538942987748676e-01
bs_AminoAcidSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_ArabinoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_ArabinoxylanSynthesis_mod	2.381178375911569001e-02	1.731648378677581174e-02	1.216267847072815232e-02	2.838522159200449271e-03	-9.869821144365849610e-09	9.551167282882810222e-04	5.553902614758189768e-04	2.269889973522827543e-04	-3.724530759092349018e-09	-7.198721820119393569e-09	-9.058578782153535261e-09	-5.775038070321280083e-09	-8.782378186859572848e-11	-9.246041770952643519e-09	-8.451242452598640236e-09
bs_AscorbateProduction_mod_mitochondrion	1.425949913857743785e-02	6.740682549983612916e-03	1.003703264258216108e-03	9.063454619495849018e-03	1.161077591249092683e-02	1.934866066522819561e-02	2.272786642382980393e-02	2.646093977468738645e-02	3.285568983737204019e-02	3.909226363623567735e-02	2.551048807176792277e-02	5.498454153840832276e-02	7.778208382910242573e-03	2.359778291294400976e-02	6.822234215516659317e-02
bs_BIOTIN_CARBOXYL_RXN	4.186248789760704109e-02	3.174097186871650128e-02	3.989820882855703299e-02	5.010673881051676964e-02	3.204170851740260201e-02	1.624150915087115704e-02	1.672855792923187701e-02	1.383598139638578250e-02	9.548179066041344656e-03	7.747586617549978051e-03	7.987289893453472511e-03	6.801689623316604580e-03	9.171592643157307906e-03	7.310282259681816393e-03	6.490420890907694189e-03
bs_BRANCHED_CHAINAMINOTRANSFERILEU_RXN	-1.190624390619378012e-02	-5.872635603772831392e-03	-3.778275567338543542e-03	-3.380610648914354147e-03	-3.219221816392192105e-03	-1.419440629148831668e-03	-2.408151453958220709e-03	-1.789467923890903115e-03	-1.112995633647715981e-03	-1.031088541422427608e-03	-1.207019086813063396e-03	-8.656514821844281784e-04	-1.563864443292737249e-03	-1.167854664703201406e-03	-1.266009862694672441e-03
bs_BRANCHED_CHAINAMINOTRANSFERLEU_RXN	-5.254044633805314904e-03	-3.337636371370226399e-03	-2.656252727571407641e-03	-2.434876924137751013e-03	-2.316250568479698378e-03	-8.782554062973530612e-04	-1.884667465143739307e-03	-1.494735343990541204e-03	-1.310527322264096834e-03	-1.128080358979466217e-03	-1.012081262792665411e-03	-8.999332647206145742e-04	-1.180548017513512139e-03	-9.163477268025714420e-04	-8.659138751729935930e-04
bs_BRANCHED_CHAINAMINOTRANSFERVAL_RXN	-1.022027453497647426e-02	-4.701781536286970924e-03	-2.872420418384451311e-03	-2.533885457127405851e-03	-2.161873447887484832e-03	-1.017698266208107031e-03	-1.394657729016390759e-03	-9.600474902107044997e-04	-4.940761459669797996e-04	-4.994236074680721881e-04	-7.760580081048298927e-04	-6.272903670106753969e-04	-1.077156156798382775e-03	-8.800206548852467468e-04	-1.051201949467806982e-03
bs_CAFFEOYL_COA_O_METHYLTRANSFERASE_RXN	2.128543322248463779e-02	1.495192458175138329e-02	1.634238824740526577e-02	1.411049886258707031e-02	7.543936988304804532e-03	4.840557301009371614e-03	4.912531581266611595e-03	3.401134676158992180e-03	2.570664467037478418e-03	2.407026894476670294e-03	2.571255418638026310e-03	1.967400508988424550e-03	4.158209958533122183e-03	1.891597678105454454e-03	2.061184339607351548e-03
bs_CARBOXYCYCLOHEXADIENYL_DEHYDRATASE_RXN	4.239972896290703647e-02	2.667968269833984399e-02	2.471697747103946199e-02	2.813163681017579257e-02	2.217258263526578760e-02	9.388355274652204763e-03	1.251460190799910666e-02	9.893475487130010473e-03	8.338101120948054196e-03	8.169929747979471149e-03	8.697289463707760099e-03	7.088827206128372853e-03	1.153914384960758564e-02	7.980344065045654953e-03	7.739878335664264995e-03
bs_CARBPSYN_RXN	2.770293641650577871e-02	1.264312630373393316e-02	1.128404097532522202e-02	1.082653450818608053e-02	1.119426107824698577e-02	1.020720006930603968e-02	5.690270376828859659e-03	4.362845376075920149e-03	4.175292847151082509e-03	3.214981365757991604e-03	3.263855586053043302e-03	2.814184074590412362e-03	3.822789166953927727e-03	3.145716297909776932e-03	3.289192243960874749e-03
bs_CATAL_RXN_peroxisome	2.794818339141830546e-02	3.790023348270783743e-03	2.864545878370753501e-02	2.509846597460879680e-02	4.359037403688634238e-02	4.553270415750376027e-02	6.258866760554555875e-02	7.386204914729620208e-02	8.916850086396403696e-02	1.098159979804949754e-01	1.260844312748019835e-01	1.270016293833005350e-01	1.339228526820122056e-01	1.403856255559404187e-01	1.439576886696456448e-01
bs_CDPDIGLYSYN_RXN	2.069281427727257677e-02	1.514894672502895522e-02	9.625409989407314459e-03	1.283196368916763794e-02	1.002223268783222591e-02	7.841079023882438492e-03	1.024466005879377979e-02	9.773231846690608529e-03	9.550761336469463028e-03	9.423572422834505108e-03	9.450524744589053686e-03	9.249741759793561960e-03	7.952747354627384344e-03	9.091561116751672306e-03	9.187270664239481979e-03
bs_CDPKIN_RXN	2.430370156539293502e-01	1.355682458858998851e-01	9.022249911067185824e-02	9.313240456374716203e-02	8.956672240917448735e-02	5.118990935835308204e-02	7.107660068952195709e-02	6.974247487315882177e-02	6.413690333779735464e-02	6.172250836107054384e-02	6.232138486377240827e-02	5.949670701719143168e-02	6.449136162373027281e-02	6.261475706078499515e-02	6.399583793206140014e-02
bs_CDPREDUCT_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_CELLULOSE_SYNTHASE_mod	2.215006221315309401e-02	2.069716772860271184e-02	1.695594965954940261e-02	1.287607465471541680e-02	8.949472378974039632e-03	5.973280721439715342e-03	5.776437960362715285e-03	4.468129671804664353e-03	4.943241190236781317e-03	5.281528755076346678e-03	5.503284880729237584e-03	5.884405721615745127e-03	5.956580547421467045e-03	5.554432238795564691e-03	5.860409863741129419e-03
bs_CHORISMATEMUT_RXN	6.915020631280197061e-02	4.369673588318289531e-02	3.832962018446645081e-02	4.360291309203129934e-02	3.313788329560924534e-02	1.101078798907224182e-02	1.686146656609730302e-02	1.257338934155322746e-02	9.605643991610466129e-03	9.448490594224957795e-03	1.017613503287058754e-02	8.242721879262610366e-03	1.448963078115516820e-02	9.221399316290524936e-03	9.018437115678739832e-03
bs_CHORISMATE_SYNTHASE_RXN	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs_CITSYN_RXN_mitochondrion	9.458022439058653141e-01	5.143771575406648200e-01	3.325805665279074619e-01	3.839795685549873272e-01	3.204807890451273900e-01	2.064013831469168614e-01	2.483360244734959255e-01	2.184634205164563692e-01	1.876691294976000346e-01	1.850907940743859725e-01	1.935021801930617014e-01	1.677405325300551919e-01	2.273570774330924693e-01	1.866925837478008721e-01	1.932355836705718921e-01
bs_CMPKI_RXN	1.282418330542648144e-01	8.344472877149865242e-02	5.985909448256426096e-02	7.314696284835119078e-02	6.791292939047050004e-02	3.973101735228876802e-02	5.078553355776539019e-02	4.672890872325226319e-02	4.712534998731063296e-02	4.728712310636980221e-02	4.387063130684964313e-02	4.104910269715720400e-02	4.975246805308975589e-02	4.574984612693634711e-02	4.740739577964853818e-02
bs_CO2	2.214316274057053224e+00	1.729897062313619394e+00	1.880257978746477932e+00	2.278317703609678890e+00	2.442753704880117116e+00	5.143108890662619004e+00	8.653465582212817253e+00	7.583135557362499668e+00	5.922011465037775757e+00	5.555135982211425016e+00	5.252886103458162204e+00	4.950389703916632911e+00	4.631705204836300105e+00	4.184264876125113553e+00	4.044114906558553102e+00
bs_CO2_chloroplast	2.214316274057053224e+00	1.729897062313619394e+00	1.880257978746477932e+00	2.278317703609678890e+00	2.442753704880117116e+00	5.143108890662619004e+00	8.653465582212817253e+00	7.583135557362499668e+00	5.922011465037775757e+00	5.555135982211425016e+00	5.252886103458162204e+00	4.950389703916632911e+00	4.631705204836300105e+00	4.184264876125113553e+00	4.044114906558553102e+00
bs_CO2_conductivity	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00	1.030000000000000027e+00
bs_CTPSYN_RXN	1.125576651122387091e-02	6.735201329694487545e-03	5.063564747175008061e-03	5.104886729541670450e-03	4.562848831848992891e-03	3.627254499403506725e-03	3.866053625615454778e-03	4.200496232665175064e-03	4.198997817445047735e-03	3.772615090583196322e-03	3.680567344201181486e-03	3.696147792897318436e-03	3.567607198172060342e-03	3.408242198669155041e-03	3.508530862361079403e-03
bs_CYSPH_RXN	4.332077209028038778e-02	2.406350233780357381e-02	2.074366848533259339e-02	2.414475170670166149e-02	1.619311360892886770e-02	4.025768113255762289e-03	5.789781456271608090e-03	1.841060703814980954e-03	-3.347039878617556138e-09	-3.850674504777459887e-09	1.483800775628520575e-03	-1.978614457682139080e-09	5.140781530438772416e-03	7.014264274367422157e-09	1.494423535975611840e-05
bs_CYSTATHIONINE_BETA_LYASE_RXN	4.332077209028038778e-02	2.406350233780357381e-02	2.074366848533259339e-02	2.414475170670166149e-02	1.619311360892886770e-02	4.025768113255762289e-03	5.789781456271608090e-03	1.841060703814980954e-03	-3.347039878617556138e-09	-3.850674504777459887e-09	1.483800775628520575e-03	-1.978614457682139080e-09	5.140781530438772416e-03	7.014264274367422157e-09	1.494423535975611840e-05
bs_CalloseSynthesis_mod	3.470350137534554576e-03	1.739577855118798868e-03	1.169798038858105424e-03	8.551156364224134004e-04	6.081537779305288627e-04	3.348854838407241486e-04	4.400900222640978152e-04	4.175681671727939429e-04	4.260370173014256870e-04	4.362115092632253281e-04	4.147973286652249249e-04	5.367382271617768394e-04	6.487203233411197034e-04	6.225884703060710883e-04	5.806734210468894944e-04
bs_CarbohydratesSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_ChloroplasticATPase_mod_chloroplast	9.118424970247222205e+00	1.793671009646814340e+01	2.078908595391796510e+01	1.656485363906733710e+01	1.921785691181165134e+01	2.341292727862989409e+01	2.820534037083460532e+01	3.099446111025311268e+01	3.159701973037328671e+01	3.249868426187504866e+01	3.378775927362782738e+01	3.360820555366127138e+01	3.313493780779443654e+01	3.328517713064569961e+01	3.366169405825098693e+01
bs_CombinedBiomassReaction	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_ComplexIII_mod_mitochondrion	2.140653675566521752e+00	1.241366261200330889e+00	8.752216178306766459e-01	7.172808234313042819e-01	6.072422644086525878e-01	4.133169654029908435e-01	4.905924757083641174e-01	4.591209325824182064e-01	4.341749627678727630e-01	4.508201028698621271e-01	4.681879939624611908e-01	4.258147141242799583e-01	5.172796098871169646e-01	4.484205961221563452e-01	4.657208863080724570e-01
bs_ComplexII_mod_mitochondrion	3.116251030240170250e-01	1.355270344082845635e-01	9.259620585916501778e-02	7.010301842373961589e-02	6.494661842743980340e-02	5.737456298233187951e-02	6.832731055126714526e-02	6.747461978434744767e-02	7.261705924707075044e-02	7.631313265907191390e-02	7.226238287083167067e-02	7.784782305911783218e-02	7.608943720008098932e-02	7.876041620401669219e-02	8.475813251081351640e-02
bs_ComplexIV_mod_mitochondrion	1.077456587352549677e+00	6.240534718751572507e-01	4.381126605474674474e-01	3.631721390254000759e-01	3.094265201605717608e-01	2.163328130341095334e-01	2.566601710660969538e-01	2.427909361785527687e-01	2.335153263026223946e-01	2.449561832530489092e-01	2.468492410171145568e-01	2.403996278313441370e-01	2.625289091350135884e-01	2.360091895175501775e-01	2.669716142316195251e-01
bs_ComplexI_mod_mitochondrion	1.806517039520056489e+00	1.092368824132657457e+00	7.724982824771603473e-01	6.369680315484812505e-01	5.331699483175154075e-01	3.486878934218517467e-01	4.145330579058661979e-01	3.832453203327403357e-01	3.531599078859116170e-01	3.669617400296240062e-01	3.885644764032273324e-01	3.405745954793673036e-01	4.340549582906919057e-01	3.628436955208019787e-01	3.739456920725368061e-01
bs_ComplexV_mod_mitochondrion	6.699503069918837816e+00	3.943718076277527462e+00	2.781110081140405921e+00	2.289894658673580885e+00	1.933118310515653304e+00	1.304450229145269535e+00	1.549047606240436581e+00	1.446876252124948303e+00	1.361133595941875774e+00	1.416984034870046649e+00	1.471468948510403996e+00	1.342385249913321532e+00	1.618484636417096612e+00	1.396364641547344743e+00	1.475517590149638458e+00
bs_CyclicElectronFlowPSI_mod_chloroplast	1.821702921907301942e+01	4.804526629045671626e+01	6.060417050688707974e+01	4.650489567286015813e+01	5.391557996997582336e+01	6.935267030189207560e+01	8.247511707519937829e+01	8.917637542891613123e+01	9.190299272453631829e+01	9.508542190556616447e+01	9.489720398326839756e+01	1.003775263316972257e+02	9.626400173825041406e+01	9.501391329590559565e+01	9.706666887590583315e+01
bs_CytochromeBF6Complex_mod_chloroplast	2.734866800360119399e+01	5.786741232191124595e+01	6.870925739477094396e+01	5.415295704877717498e+01	6.281352611755246329e+01	7.774772041743376860e+01	9.330416655701387185e+01	1.020458677335626447e+02	1.043607102790497834e+02	1.075254039128971755e+02	1.104705062995544012e+02	1.118783217357753728e+02	1.094028554642704876e+02	1.093367177368084953e+02	1.108995090945542472e+02
bs_DADPKIN_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DAHPSYN_RXN	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs_DCDPKIN_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DGDPKIN_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DIACYLGLYKIN_RXN	1.412029717509006022e-01	9.408413829126356653e-02	6.201588258479104332e-02	5.434542375691073929e-02	4.035219089896383005e-02	4.255081190673395963e-02	3.886520701796051386e-02	3.856321920300412320e-02	3.566747716318789674e-02	3.226736772497831862e-02	3.186975711597680311e-02	3.136390736500187931e-02	3.569875163814383717e-02	3.186511874742132405e-02	3.236553071698858308e-02
bs_DIAMINOPIMDECARB_RXN	7.386404164462756841e-03	5.439482430570052526e-03	4.419817682707303380e-03	4.920434161983789668e-03	4.728020164766054412e-03	1.405033920828622097e-03	2.735045958045724968e-03	2.166249995439307238e-03	1.611135881821523222e-03	1.427314886970094216e-03	1.478696672302369855e-03	1.165659506857981463e-03	1.722606229631141799e-03	1.316734737215454008e-03	1.204013858792557122e-03
bs_DIAMINOPIMEPIM_RXN	7.386404164462756841e-03	5.439482430570052526e-03	4.419817682707303380e-03	4.920434161983789668e-03	4.728020164766054412e-03	1.405033920828622097e-03	2.735045958045724968e-03	2.166249995439307238e-03	1.611135881821523222e-03	1.427314886970094216e-03	1.478696672302369855e-03	1.165659506857981463e-03	1.722606229631141799e-03	1.316734737215454008e-03	1.204013858792557122e-03
bs_DIHYDRODIPICSYN_RXN	7.386404164462756841e-03	5.439482430570051659e-03	4.419817682707303380e-03	4.920434161983789668e-03	4.728020164766054412e-03	1.405033920828622097e-03	2.735045958045724968e-03	2.166249995439307238e-03	1.611135881821523438e-03	1.427314886970094216e-03	1.478696672302369855e-03	1.165659506857981463e-03	1.722606229631141799e-03	1.316734737215454008e-03	1.204013858792557122e-03
bs_DIHYDROFOLATEREDUCT_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DIHYDROOROT_RXN	2.251153302244839755e-02	1.347040265938900631e-02	1.012712949435127900e-02	1.020977345908345886e-02	9.125697663697465364e-03	7.254508998807252841e-03	7.732107251230751696e-03	8.400992465330398701e-03	8.397995634890395578e-03	7.545230181166162793e-03	7.361134688402173019e-03	7.392295585794804273e-03	7.135214396344041754e-03	6.816484397337697725e-03	7.017061724722098957e-03
bs_DIHYDROPICRED_RXN_DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE_NADP__2_3_DIHYDRODIPICOLINATE_NADPH_PROTON_80_	1.332232944731779169e-03	1.247944807262102830e-03	1.068971400237841290e-03	1.227138233515806748e-03	1.283926148994442989e-03	3.520408602065828551e-04	7.659940553376396203e-04	6.191758018624680471e-04	4.144570771245369742e-04	3.530829064708465776e-04	3.292823436354133876e-04	2.317531815566614304e-04	3.820768428872296503e-04	2.449333909960245328e-04	2.037021684541261591e-04
bs_DIHYDROPICRED_RXN_DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE_NAD__2_3_DIHYDRODIPICOLINATE_NADH_PROTON_78_	6.054171219730977022e-03	4.191537623307949913e-03	3.350846282469462090e-03	3.693295928467983137e-03	3.444094015771611422e-03	1.052993060622039187e-03	1.969051902708085239e-03	1.547074193576839299e-03	1.196678804696986410e-03	1.074231980499247693e-03	1.149414328666956576e-03	9.339063253013200330e-04	1.340529386743912095e-03	1.071801346219429475e-03	1.000311690338430990e-03
bs_DIHYDROXYISOVALDEHYDRAT_RXN	1.547431916878178916e-02	8.039417907657197757e-03	5.528673145955859819e-03	4.968762381265157298e-03	4.478124016367183644e-03	1.895953672505460309e-03	3.279325194160130283e-03	2.454782834201245812e-03	1.804603468231076634e-03	1.627503966447538296e-03	1.788139270897495412e-03	1.527223631731289971e-03	2.257704174311895347e-03	1.796368381687818297e-03	1.917115824640800792e-03
bs_DIHYDROXYMETVALDEHYDRAT_RXN	1.190624390619378012e-02	5.872635603772831392e-03	3.778275567338543542e-03	3.380610648914354147e-03	3.219221816392192105e-03	1.419440629148831668e-03	2.408151453958220709e-03	1.789467923890903115e-03	1.112995633647715981e-03	1.031088541422427608e-03	1.207019086813063396e-03	8.656514821844281784e-04	1.563864443292737249e-03	1.167854664703201406e-03	1.266009862694672441e-03
bs_DIPHOSPHOMEVALONTE_DECARBOXYLASE_RXN	2.001122511663352282e-02	8.686291100482466596e-03	2.964544771590998506e-03	1.988598506032279722e-03	1.378072004144111204e-03	3.762305549203990413e-04	5.356966837709889418e-04	3.581692500565780701e-04	-9.010633519942218850e-09	-7.442836424637197355e-09	2.197492207490682622e-04	1.236726232169643269e-04	1.036976105733912077e-03	3.742635157100677535e-04	7.444127120431084628e-04
bs_DNAPolymerase_mod	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DSERDEAM_RXN	2.838789954571942609e+00	1.675314239516292325e+00	1.183954842618047953e+00	1.005411982262246040e+00	7.009507242916559466e-01	5.609725815171755503e-01	4.933869401937719390e-01	4.088270267806607405e-01	3.331543953091914978e-01	3.104571670457224042e-01	3.288603583652163764e-01	2.168428424236494567e-01	4.137559379441207996e-01	1.853986007631959199e-01	2.718322847840721201e-01
bs_DTDPKIN_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DTMPKI_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DUDPKIN_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DUTP_PYROP_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_DXPREDISOM_RXN	4.090343486280757779e-02	5.743582801271532312e-02	4.713636498996939816e-02	5.986400815696319572e-02	5.703059177608262031e-02	2.789934010031490733e-02	3.940350078262390421e-02	3.123498660974332111e-02	2.791737929375061322e-02	2.819665045369486311e-02	3.297385174524917334e-02	2.427729440743404965e-02	3.424497840529489023e-02	2.990187716325452827e-02	2.831529302626531810e-02
bs_DXS_RXN	4.090343486280757779e-02	5.743582801271532312e-02	4.713636498996939816e-02	5.986400815696319572e-02	5.703059177608262031e-02	2.789934010031490733e-02	3.940350078262390421e-02	3.123498660974332111e-02	2.791737929375061322e-02	2.819665045369486311e-02	3.297385174524917334e-02	2.427729440743404965e-02	3.424497840529489023e-02	2.990187716325452827e-02	2.831529302626531810e-02
bs_EC_1_14_13_36	7.951952812925513342e-03	4.832340961186922662e-03	4.002669216869144536e-03	2.960158656345864437e-03	1.011133667692462081e-03	9.311061324132376138e-04	5.684507928632476790e-04	3.362040525280139973e-04	1.980553291935043653e-04	2.147943913985045394e-04	2.484891806666910926e-04	1.859448618353956725e-04	6.742380024180620254e-04	2.155886080215415452e-04	2.440567979458904972e-04
bs_EC_1_18_1_2_chloroplast	2.661133460194214262e+00	2.791955743055068329e+00	-1.137052014876501760e+00	1.904658546212504522e+00	2.300082039513292820e+00	-3.206623288344267131e+00	-3.499726677974799305e+00	-4.152264734885230624e+00	-4.022471441870889564e+00	-3.777378408367380480e+00	3.928062622199993914e+00	-3.198527064317074675e+00	3.616285758201664979e+00	4.000933385848254531e+00	3.978168281400892070e+00
bs_EC_1_1_1_34	2.001122511663352282e-02	8.686291100482466596e-03	2.964544771590998506e-03	1.988598506032279722e-03	1.378072004144111204e-03	3.762305549203990413e-04	5.356966837709889418e-04	3.581692500565780701e-04	-9.010633519942218850e-09	-7.442836424637197355e-09	2.197492207490682622e-04	1.236726232169643269e-04	1.036976105733912077e-03	3.742635157100677535e-04	7.444127120431084628e-04
bs_EC_1_1_1_39	2.196984754791386080e-02	1.223085312953937735e-02	1.009453774974504101e-02	8.106712478137418840e-03	6.881011161356149174e-03	8.452738141838167518e-03	9.156058399086780888e-03	8.360615831372790116e-03	8.190001923960899682e-03	6.896608722010238307e-03	6.202346947521736494e-03	5.467020856863078274e-03	5.349378701359304954e-03	4.374103241870906829e-03	4.208446039438017323e-03
bs_EC_1_1_1_8	3.857047687499281369e-02	2.058488980417433334e-02	1.433868924856098424e-02	1.946631339567140087e-02	3.455075262770906756e-03	3.682210238726477819e-03	1.938869537796263868e-03	9.777374548764036950e-04	7.383507443740961384e-04	4.625536008350618128e-04	4.656027859447753174e-04	3.649806706223348370e-04	1.446963442976346038e-03	3.760152502794527588e-04	3.159501694400433311e-04
bs_EC_1_2_1_13_chloroplast	1.868792781516437129e+00	5.789482462662467466e-01	8.568586448305237635e-01	1.307496187862972725e+00	2.803776551752119151e+00	3.796465821240071037e+00	7.510416117258680302e+00	9.210027375420777318e+00	1.141200856454931944e+01	1.216247045504402813e+01	1.454153570065155243e+01	1.093723607836352585e+01	1.343593434642522766e+01	1.215320194070033821e+01	1.202311858019831625e+01
bs_EC_1_2_1_9	1.360833218935944666e+00	3.557471926979116628e+00	4.581161787081006409e+00	4.418514387623497797e+00	4.331039947392929079e+00	2.589499527349829133e+00	2.355748072670534210e+00	1.550888580564491415e+00	9.163025801474674603e-01	1.130007859964961892e+00	1.146808072469823525e+00	1.117765011876075132e+00	1.272742724834167172e+00	9.403266533423214613e-01	7.107579000880511755e-01
bs_EC_1_5_1_20	1.026524110024422398e-01	6.366287534829298544e-02	5.503380029213473384e-02	6.558810330590070237e-02	5.298474701880773879e-02	2.125987565182902578e-02	2.881557031108566633e-02	1.886632069315341900e-02	1.453991740860035263e-02	1.484133636054388652e-02	1.857754929636971572e-02	1.398987659799336147e-02	2.697086322895814181e-02	1.796926755459962027e-02	1.887282727772158705e-02
bs_EC_1_8_4_9	2.244811485547833912e-02	3.113428914608499035e-02	4.379816018423257629e-02	3.446382507670025380e-02	3.917268949350768970e-02	5.627358287238235640e-02	6.338186461600435473e-02	6.219592439506578530e-02	7.555111558081065160e-02	7.426290196499665819e-02	6.591902778285302356e-02	6.917971915374244996e-02	5.764143885333101319e-02	6.459069599853266286e-02	6.140852646136855247e-02
bs_EC_1_8_5_1	1.699760488525156876e-01	1.180222163269676605e-01	8.522464796957085476e-02	8.466797384643443003e-02	7.072207696739443716e-02	5.327006819689687755e-02	7.122112700288339704e-02	7.829225266193325095e-02	7.304914483266314318e-02	7.450669168652987451e-02	7.400596223988077649e-02	8.706611262573688004e-02	8.696800382951215547e-02	9.227148530406141524e-02	9.353049783465391953e-02
bs_EC_1_8_5_1_chloroplast	8.880214776565985568e-01	2.443480211678226155e+00	4.117873886737716260e-02	2.568503341018692598e+00	2.081065341973157956e+00	1.161046565627208982e-01	1.414133336405658081e+00	1.134033982533906082e+00	1.799520869611520186e-07	1.230626503750643585e-07	3.187823126654881101e+00	6.677393657135152184e-08	2.809530743436810418e+00	2.743621753293538301e+00	2.370816086237061526e+00
bs_EC_2_1_1_103	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962355472e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_EC_2_3_1_133	7.951952812925513342e-03	4.832340961186923529e-03	4.002669216869144536e-03	2.960158656345864437e-03	1.011133667692462081e-03	9.311061324132376138e-04	5.684507928632476790e-04	3.362040525280139973e-04	1.980553291935043653e-04	2.147943913985045123e-04	2.484891806666910926e-04	1.859448618353956725e-04	6.742380024180620254e-04	2.155886080215415181e-04	2.440567979458904972e-04
bs_EC_2_3_1_180	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_EC_2_3_3_8	5.216978195580092015e-01	2.279246134160640425e-01	1.188191380786368517e-01	1.440082102684141496e-01	8.651958919739520526e-02	5.064119652408829303e-02	5.429745698260870362e-02	4.746941156174532689e-02	3.384026663106009386e-02	2.984710382710299009e-02	2.820817383185438010e-02	2.583380749895590120e-02	5.620940390621838312e-02	2.430079353988698690e-02	2.377084826634935991e-02
bs_EC_2_4_1_123	6.069851852265118151e-09	1.345747341994085966e+00	1.616904041200539988e+00	1.445696586006992801e+00	1.553856144902587388e+00	1.518718549636232762e+00	1.645601624879358127e+00	1.519409760364873963e+00	1.601254956043147271e+00	1.711617587100394910e+00	1.618593033151717542e+00	1.912660142447641265e+00	1.617817067113448859e+00	1.719840853436658490e+00	1.740100902748490608e+00
bs_EC_2_4_1_46	8.398581657336166850e-03	5.178542627824253911e-03	3.722221510165905998e-03	3.118110024612822957e-03	2.652018526392974258e-03	1.927793216758985455e-03	1.857542441942420380e-03	2.103078958347604378e-03	2.225197249743815844e-03	2.362225976507256048e-03	2.666180427903473704e-03	2.760977595653236333e-03	3.411110259764218566e-03	3.003066783225040361e-03	3.014042801428267263e-03
bs_EC_2_4_1_82	6.069851852265118151e-09	1.345747341994085966e+00	1.616904041200539988e+00	1.445696586006992801e+00	1.553856144902587388e+00	1.518718549636232762e+00	1.645601624879358127e+00	1.519409760364873963e+00	1.601254956043147271e+00	1.711617587100394910e+00	1.618593033151717542e+00	1.912660142447641265e+00	1.617817067113448859e+00	1.719840853436658490e+00	1.740100902748490608e+00
bs_EC_2_5_1_19	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs_EC_2_7_1_148	4.090343486280757779e-02	5.743582801271532312e-02	4.713636498996939816e-02	5.986400815696319572e-02	5.703059177608262031e-02	2.789934010031490733e-02	3.940350078262390421e-02	3.123498660974332111e-02	2.791737929375061322e-02	2.819665045369486311e-02	3.297385174524917334e-02	2.427729440743404965e-02	3.424497840529489023e-02	2.990187716325452827e-02	2.831529302626531810e-02
bs_EC_2_7_1_150	9.037008448091655988e-02	5.894676809267649503e-02	4.804037465625605324e-02	3.857483163285453653e-02	3.298033638342511703e-02	4.954253881948124383e-02	3.449403627936140776e-02	4.024688123389633804e-02	4.158868522452209560e-02	4.626034314173013001e-02	4.476064313292857366e-02	5.062164132533421984e-02	5.595317487399477374e-02	5.960972566716430526e-02	5.145535726053826475e-02
bs_EC_2_7_1_159	1.223908428714570867e-01	6.664944089035508556e-02	6.922010630788799634e-02	5.528026766935451031e-02	4.212217022983946041e-02	4.548380727383743299e-02	4.543355111931875884e-02	4.921236527127465649e-02	5.909297884979642507e-02	6.269624174647268899e-02	5.694712492982568347e-02	6.795583579273677122e-02	6.667092732761141505e-02	7.169421716837498515e-02	7.013353798929551630e-02
bs_EC_2_7_1_90	2.251583058582848018e+00	3.006925084413177185e+00	2.980220897606668196e+00	2.700981407190924610e+00	2.723867861571356297e+00	2.206157874290626708e+00	2.637893383107619449e+00	2.718368155558576582e+00	2.804304249717872288e+00	2.909813804380941615e+00	2.842968816978373336e+00	3.030386174794116094e+00	2.992912515148809849e+00	2.887445335661593226e+00	2.984836099029293699e+00
bs_EC_2_7_4_22	7.168704878849188611e-02	4.871042769758846674e-02	4.139261984123491361e-02	4.337224586403460452e-02	2.164310354827256658e-02	1.923599915585129383e-02	1.151682397582023606e-02	8.401012414526013578e-03	8.398003912142085192e-03	7.545247589567332172e-03	7.361163312726635814e-03	7.392322303584352751e-03	9.154136475758904712e-03	6.816628901993005384e-03	7.757685676547475435e-03
bs_EC_2_7_7_13	1.213808448726633182e+00	9.341723899075017323e-01	7.707885615960800019e-01	7.267005665468792008e-01	7.021796064167789009e-01	4.647919537579551230e-01	6.076337326904063252e-01	6.009471709621375668e-01	5.335253204298107121e-01	5.112379469946166655e-01	5.171682212745043472e-01	4.844791408659614440e-01	6.392563341621011475e-01	5.175783750238208691e-01	6.033478550056866618e-01
bs_EC_2_7_7_60	4.090343486280757779e-02	5.743582801271532312e-02	4.713636498996939816e-02	5.986400815696319572e-02	5.703059177608262031e-02	2.789934010031490733e-02	3.940350078262390421e-02	3.123498660974332111e-02	2.791737929375061322e-02	2.819665045369486311e-02	3.297385174524917334e-02	2.427729440743404965e-02	3.424497840529489023e-02	2.990187716325452827e-02	2.831529302626531810e-02
bs_EC_2_7_8_11	1.369270230547512020e-02	1.190977259555660826e-02	8.173049149388491100e-03	8.085272925277706135e-03	9.158908962456203603e-03	7.841098276905718312e-03	1.024467983920983663e-02	9.773251660934784493e-03	9.550781152866148066e-03	9.423592240977848519e-03	9.450544521677310683e-03	9.249761581909536623e-03	7.952766799813847098e-03	9.091580922069268308e-03	9.187290484655673967e-03
bs_EC_3_1_3_25	2.426298665454790573e-02	2.784833693593628465e-02	3.668538596038454364e-02	3.175005327052259074e-02	4.416379584655478335e-02	4.756055254148873479e-02	6.726660280345332643e-02	8.544676883153713709e-02	8.050290782504793130e-02	7.375959929655211134e-02	6.696581667088169487e-02	7.054291955456885865e-02	6.301112096632124904e-02	6.840408693574079324e-02	5.873624276883090967e-02
bs_EC_3_5_2_9	8.807422505396284018e-02	1.066450574132674911e-01	1.110796572289365208e-01	1.001430361049156365e-01	1.024360200404851456e-01	9.047013238540460578e-02	1.076984502213543249e-01	1.061194982060323921e-01	1.033474115197419302e-01	1.017827589687276268e-01	9.941289894991812981e-02	1.131942680805760604e-01	1.176298555305463761e-01	1.216071433047213601e-01	1.161395159844600122e-01
bs_EC_4_2_1_59	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_EC_5_1_1_18	2.838789954571942609e+00	1.675314239516292325e+00	1.183954842618047953e+00	1.005411982262246040e+00	7.009507242916559466e-01	5.609725815171755503e-01	4.933869401937719390e-01	4.088270267806607405e-01	3.331543953091914978e-01	3.104571670457224042e-01	3.288603583652163764e-01	2.168428424236494567e-01	4.137559379441207996e-01	1.853986007631959199e-01	2.718322847840721201e-01
bs_EC_5_1_3_15	2.339398081736924762e-01	1.397003285335778611e-01	8.024147756139402010e-02	7.608630314613175349e-02	5.856147734810145111e-02	5.842572043387025266e-02	4.968859896985461377e-02	2.961317625774564227e-02	3.173231727704630550e-02	5.096446201743296683e-02	3.282184248806645915e-02	5.043058232878090685e-02	3.123632080647959289e-02	1.922290944098287505e-02	2.807076572534296724e-02
bs_EC_5_1_3_15_chloroplast	-5.532775192495361857e-03	-3.549159388521847154e-03	-3.882981216894788347e-03	-3.789646266808977069e-03	-5.492233934333654727e-03	-8.703011375909076516e-03	-1.016723361230893394e-02	-1.248132441070180960e-02	-1.392088275520263901e-02	-1.361453521182132143e-02	-1.210577039059806612e-02	-1.337816066032549746e-02	-1.048483536658111406e-02	-1.184791007914855719e-02	-1.039046039927555252e-02
bs_EC_6_2_1_12	2.275888508479478531e-02	1.430684420921897113e-02	1.297315949288298589e-02	1.208297316049201063e-02	7.398891950290792559e-03	5.623001548643696314e-03	5.378146522434004359e-03	4.540712721848616171e-03	4.079524406082094337e-03	3.911175771230818166e-03	3.941539204674646135e-03	3.344755901550167890e-03	5.653783219305020223e-03	3.652023412826298655e-03	3.582721839314296532e-03
bs_EC_6_2_1_34	9.111610486401819017e-03	4.171857230708784711e-03	9.834188662102129417e-04	6.220785002801939613e-03	8.236947386929861087e-03	9.068511385945809294e-05	2.410976100631298438e-03	1.357359945437842420e-03	9.383763249033009752e-04	9.962165666263943144e-04	1.413924537692924687e-03	9.973045402806453817e-04	2.169022793391627620e-03	1.582843384549399495e-03	1.507246617373085443e-03
bs_EC_6_3_4_16	5.964740251600508802e-02	3.942788959395787662e-02	2.070365922266689807e-02	2.091893991306124218e-02	1.839708245946590146e-02	5.425871576314464546e-03	1.860888391920826820e-02	1.932657436160131748e-02	1.442914207970064956e-02	1.348447008269389354e-02	1.245639182095050965e-02	1.135592791987747457e-02	1.232341708964670816e-02	1.121936166899429460e-02	1.286620872479881002e-02
bs_ETHANOLAMINE_KINASE_RXN	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962355472e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_F16ALDOLASE_RXN	8.530113946393969027e-01	6.815891135786289468e-01	5.167290685120776716e-01	6.656434020866585088e-01	4.632178996157743089e-01	4.577315509886781264e-01	3.639694130777725856e-01	-1.726780209583725634e-01	-3.603496283922254517e-01	-3.977151023052806766e-01	-3.764192822766629920e-01	-3.371594413594455331e-01	-3.785321712529347016e-01	-2.675684804533761674e-01	-2.906228400211750551e-01
bs_F16ALDOLASE_RXN_chloroplast	-2.763973946649479485e-01	-2.811530126830176154e-02	-9.555096903532535324e-02	-3.789650014108471212e-03	-3.099688461643559378e-01	-8.814444013383144760e-01	-1.612547098688690062e+00	-2.686714622090389248e+00	-3.795765080696438698e+00	-4.190465057770530244e+00	-4.176806062333719538e+00	-3.892261867167575051e+00	-3.843988009945095818e+00	-3.424271347363519347e+00	-3.447577583722856609e+00
bs_F16BDEPHOS_RXN	1.430803219840056428e+00	2.347864690173261160e+00	2.484456452924977743e+00	2.054839569767060059e+00	2.278524739128966026e+00	1.767147876390020578e+00	2.293387877141231712e+00	2.911397127819253416e+00	3.187099129937224440e+00	3.329889427263578394e+00	3.241492321430921031e+00	3.392998850442103365e+00	3.397037076741787232e+00	3.181649092374037480e+00	3.303351622177881808e+00
bs_F16BDEPHOS_RXN_chloroplast	2.763973946649479485e-01	2.811530126830181012e-02	9.555096903532535324e-02	3.789650014108471212e-03	3.099688461643559378e-01	8.814444013383144760e-01	1.612547098688690062e+00	2.686714622090389248e+00	3.795765080696438698e+00	4.190465057770530244e+00	4.176806062333719538e+00	3.892261867167575051e+00	3.843988009945095818e+00	3.424271347363519347e+00	3.447577583722856609e+00
bs_FARNESYLTRANSTRANSFERASE_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574886886e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598720929e-03	7.898288964949975663e-03	6.979342570779273162e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757199981e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_FERREDOXIN__NITRITE_REDUCTASE_RXN	2.063486263422660838e-01	1.228562462911015202e-01	7.357332961846482777e-02	6.017613588860027535e-02	8.804463213229717089e-02	6.085978393231156885e-02	9.760741888485456597e-02	7.355065270002719702e-02	8.688222834760564450e-02	9.112982484246545667e-02	1.055917294881517504e-01	9.442042606518807890e-02	9.129403941363842256e-02	1.107180367579728153e-01	1.251713590324292080e-01
bs_FGAMSYN_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_FPPSYN_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574886886e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598720929e-03	7.898288964949975663e-03	6.979342570779273162e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757199981e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_FRUCTOKINASE_RXN	7.920023880715326703e-01	5.486380065860466670e-01	4.590720514116728990e-01	4.738575750253525842e-01	3.657881939615084121e-01	4.493453340589568801e-01	3.946501633179285706e-01	1.485312138697944540e-01	1.058403597712529731e-01	1.051781296147395184e-01	1.026361831012547743e-01	1.042954160411129899e-01	8.971295251652523783e-02	1.162353393043344951e-01	1.206522734087042831e-01
bs_FUMHYDR_RXN_mitochondrion	9.707706181125850264e-01	5.504696289233990569e+00	4.089340268862584615e+00	3.566849116844509560e+00	3.183142098867045799e+00	1.943924618014851946e+00	3.772709302877823578e+00	4.742088534977992431e+00	4.598387931654817073e+00	4.645652429571350162e+00	3.606485168560631394e+00	3.787853835081223863e+00	3.180092959434396960e+00	2.208691381450493374e+00	2.087979695776993161e+00
bs_FattyAcidSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GABATRANSAM_RXN	2.117092532944636618e-02	9.579419682082085732e-03	9.502194604653284304e-03	9.360318660348598135e-03	8.023354711943056494e-03	6.216192935206051214e-03	7.973242790096028709e-03	8.669023632077532335e-03	9.249834917094513359e-03	8.846744684144914467e-03	8.160950644317568198e-03	8.196118016093817751e-03	9.519885659514870299e-03	8.263212152105370648e-03	9.026761534891892397e-03
bs_GALACTOKIN_RXN	1.182338972142663591e+00	2.268040430566997667e+00	2.384592681218289378e+00	2.161971434253584956e+00	2.243250362844886769e+00	1.963224434464743373e+00	2.229512913316326284e+00	2.093040806550946265e+00	2.101301547966568428e+00	2.183195246827351887e+00	2.109717172472806102e+00	2.341629464715618614e+00	2.248693866910848271e+00	2.213303742157269660e+00	2.274654797047265475e+00
bs_GALACTURIDYLYLTRANS_RXN	5.679964973692943619e-01	6.316652575508645562e-01	6.343595163574444751e-01	8.169605336006749985e-01	7.212940988366582928e-01	3.113699350745017247e-01	5.381065025329779816e-01	2.621138213316659415e-01	9.126444320465322557e-02	4.387116081977805032e-02	7.520854147832591041e-02	4.775552550844023442e-02	1.914003161412770326e-01	1.207488650718563511e-01	1.802456612982364648e-01
bs_GAPOXNPHOSPHN_RXN	1.080481100103341952e+01	-5.706288939501966695e+00	-3.382616550850582104e+00	-2.992269239804580039e+00	-2.384076768613272890e+00	2.066855594236402638e+00	2.382708406581003135e+00	2.220325696263729665e+00	1.822379507642742258e+00	1.919529907312438333e+00	1.855477772632167399e+00	1.952503558905177794e+00	2.271500514862781817e+00	2.076937176092961579e+00	2.180977676454702863e+00
bs_GART_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_GCVMULTI_RXN_mitochondrion	2.178098815191855386e-01	1.579513506914876908e-01	1.690512588534898442e-01	1.754937285574441341e-01	1.254591574887957695e-01	1.220092335544735451e-01	1.142387873948046279e-01	1.314758472260011413e-01	1.309514602532383387e-01	1.504791821309715560e-01	1.509572437084940877e-01	1.552922257804790485e-01	1.792270454289842108e-01	1.473557524315084466e-01	1.471483685887742809e-01
bs_GDPKIN_RXN	1.793116965387367090e+00	6.255962953518071856e+00	4.739266078016007633e+00	4.195579025368758153e+00	3.794151357359756283e+00	2.338622526961735115e+00	4.290589901979037890e+00	5.255108114785056017e+00	5.044041543124221150e+00	5.066810675674215503e+00	4.038489269167179430e+00	4.183221261839374705e+00	3.729801016466270269e+00	2.635693179108862694e+00	2.593034524554783005e+00
bs_GDPREDUCT_RXN	-3.742426006547465780e-03	-2.042876647140105285e-03	-1.342411132700141408e-03	-1.227051907201661286e-03	-1.195234790758718801e-03	-7.136646825199517187e-04	-9.927223674955681833e-04	-9.640478657039021132e-04	-8.492126039343948036e-04	-8.397318748184094727e-04	-8.620577343218640068e-04	-7.899268471138068751e-04	-8.802408717106664478e-04	-8.593253932232409456e-04	-8.880236106969125734e-04
bs_GLU6PDEHYDROG_RXN	2.215838589542506731e-01	1.248868792927236709e-01	8.344839265345910251e-02	8.046613646380929019e-02	6.327281811747759166e-02	4.383592440044516841e-02	5.535205991705416384e-02	4.742846344002490944e-02	3.869041235725183964e-02	3.654935928783875632e-02	3.731045648703200379e-02	3.169268047267132654e-02	4.038821794947537042e-02	2.962968389539624367e-02	3.126010096202416766e-02
bs_GLUC1PADENYLTRANS_RXN_chloroplast	5.532775192495361857e-03	3.549159388521847154e-03	3.882981216894788347e-03	3.789646266808977069e-03	5.492233934333654727e-03	8.703011375909076516e-03	1.016723361230893394e-02	1.248132441070180960e-02	1.392088275520263901e-02	1.361453521182132143e-02	1.210577039059806612e-02	1.337816066032549746e-02	1.048483536658111406e-02	1.184791007914855719e-02	1.039046039927555252e-02
bs_GLUC1PURIDYLTRANS_RXN	-1.023473839474334790e+00	-6.099357877008494411e-01	-3.780652872215114479e-01	-2.389519927175763614e-01	-2.145015729559798523e-01	-3.776802744190499994e-01	-2.491896420902040277e-01	-2.494387947874936728e-01	-2.548386666063017780e-01	-2.573333009024775797e-01	-2.485652904127593488e-01	-2.478637272977842754e-01	-2.596736406525268492e-01	-2.573097043446498366e-01	-2.494536441493606649e-01
bs_GLURS_RXN	1.218293199588821873e-01	1.322442382263955829e-01	1.002018195231207942e-01	1.237052133259909648e-01	1.168173275604534461e-01	5.655114131047061371e-02	7.987839493278978131e-02	6.318631171959980530e-02	5.583474056623417836e-02	5.639328602171687910e-02	6.638720193199648678e-02	4.880193406130202416e-02	7.056390902205761373e-02	6.055228135792918576e-02	5.811941147661685986e-02
bs_GLUTAMATESYN_RXN	9.062425061438023760e-03	1.145548252152994891e-02	1.029552158705185523e-02	8.636397145332347369e-03	9.094193011798677034e-03	8.227334461697967394e-03	8.314413089599180171e-03	8.459545633032986012e-03	6.345393593954672291e-03	6.837587349938984913e-03	8.368268982759621832e-03	7.365547889896985161e-03	9.571365994139893751e-03	9.905514120109015427e-03	7.589843403463906145e-03
bs_GLUTAMATE_DEHYDROGENASE_RXN	4.891222793700409355e-01	5.134996527104753739e-01	2.736585630454747009e-01	1.387165088443228500e-01	4.183422109925286070e-01	5.109970417478850724e-01	4.901418804491398662e-01	6.022498617465487092e-01	7.437499053584232245e-01	8.869998587985853389e-01	9.047493248186371240e-01	1.029749841191550885e+00	6.420112323567921386e-01	1.229468957381063321e+00	7.595073065067611262e-01
bs_GLUTAMATE_N_ACETYLTRANSFERASE_RXN	8.077911343731224159e-03	3.201127441042141402e-03	2.410646279215622641e-03	1.582421273119240203e-03	1.367624802502217466e-03	1.946117833449001466e-03	7.574205298938991270e-04	2.463515560398841803e-04	1.572464137020047740e-04	1.288725267360717609e-04	3.437101323813431387e-04	4.846455378338945189e-04	1.195325245875059365e-03	7.324879143387829456e-04	1.011075163838828089e-03
bs_GLUTAMATE_SYNTHASE_FERREDOXIN_RXN	1.187173823467570207e-08	1.520783141213744954e-07	9.013570061157148705e-02	1.565760840067112594e-08	3.920266883780944909e-07	2.964635326729289755e+00	6.340604053971554244e+00	8.416957347110152199e+00	9.261553113920449221e+00	9.709512505921608749e+00	8.081468577460773517e+00	9.147496182399894593e+00	6.278224298565963757e+00	6.547632474217957466e+00	6.217494533892491404e+00
bs_GLUTAMATE_SYNTHASE_NADH_RXN	4.222584780240689284e+00	5.462275370488277382e+00	5.741245670567358239e+00	5.818356686995277194e+00	5.874471716304400459e+00	1.263143557123147520e+00	6.688057883477001031e-01	7.748833141254115842e-08	3.814010648013024018e-08	5.202297211337307007e-08	2.160075277615995523e-07	3.550723931050586223e-08	2.619049117087616575e-07	1.365050886912263903e-07	2.442688892314631310e-07
bs_GLUTAMIDOTRANS_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_GLUTAMINESYN_RXN	4.346688126188639423e+00	5.538618667671201479e+00	5.891614638650593427e+00	5.876307595774481918e+00	5.928948466995498379e+00	4.271722168556717492e+00	7.052352767631218988e+00	8.460515121709072162e+00	9.301996296041719958e+00	9.746971163642419000e+00	8.119858566716816384e+00	9.184431635041084618e+00	6.318022462546005080e+00	6.585840200575093561e+00	6.257200209532486568e+00
bs_GLUTATHIONE_PEROXIDASE_RXN	1.248204232233505462e-01	8.957009473849861236e-02	7.549618363382512576e-02	6.837309628680987572e-02	6.697900759637409607e-02	6.198227718457877122e-02	9.810733784060975127e-02	9.696077615367575120e-02	1.091307599950404050e-01	1.081140516059498208e-01	1.078160749578955940e-01	1.034935224344946947e-01	8.342839679553863685e-02	1.093699561643675378e-01	1.044365405854032064e-01
bs_GLUTATHIONE_REDUCT_NADPH_RXN	3.172445869313446076e-01	2.387266002115512598e-01	2.045189917876285568e-01	1.875048952099445665e-01	1.768737740572762229e-01	1.715259282538580121e-01	2.327103294594974892e-01	2.374489532106747736e-01	2.577310204085141998e-01	2.568836452574763674e-01	2.477410649806293941e-01	2.597393542139739830e-01	2.280378394783818263e-01	2.662321374669616159e-01	2.593755648814256576e-01
bs_GLUTATHIONE_REDUCT_NADPH_RXN_chloroplast	8.880214776565985568e-01	2.443480211678226155e+00	4.117873886737716260e-02	2.568503341018692598e+00	2.081065341973157956e+00	1.161046565627208982e-01	1.414133336405658081e+00	1.134033982533906082e+00	1.799520869611520186e-07	1.230626503750643585e-07	3.187823126654881101e+00	6.677393657135152184e-08	2.809530743436810418e+00	2.743621753293538301e+00	2.370816086237061526e+00
bs_GLUTATHIONE_SYN_RXN	5.796262214273038144e-02	1.017347609708482148e-01	1.066228747939521049e-01	9.284345145824156320e-02	8.862466762351747795e-02	7.623129464611747008e-02	8.587081124212023187e-02	8.695491056249680939e-02	8.362300594543681242e-02	8.236823086786146386e-02	7.995197391380114149e-02	8.766348960585680639e-02	9.217692953096986996e-02	9.177908924371611099e-02	8.863794163461714837e-02
bs_GLUTCYSLIG_RXN	5.796262214273038144e-02	1.017347609708482148e-01	1.066228747939521049e-01	9.284345145824156320e-02	8.862466762351747795e-02	7.623129464611747008e-02	8.587081124212023187e-02	8.695491056249680939e-02	8.362300594543681242e-02	8.236823086786146386e-02	7.995197391380114149e-02	8.766348960585680639e-02	9.217692953096986996e-02	9.177908924371611099e-02	8.863794163461714837e-02
bs_GLUTDECARBOX_RXN	2.470453243418852321e-02	1.132449768009155186e-02	1.105013761605837426e-02	1.089058269449815278e-02	9.585748441821072621e-03	7.490476272082207711e-03	1.022015270641352634e-02	1.142078271540620735e-02	1.209832414419533854e-02	1.181415151953883400e-02	1.097210882820098821e-02	1.150892493826091191e-02	1.256388001861608213e-02	1.141596419816573969e-02	1.202287338646465358e-02
bs_GLUTDEHYD_RXN	3.368687405824361686e-02	2.482393158516188469e-02	2.040157120081710282e-02	2.133261154209913427e-02	2.103378031373516824e-02	2.028911836774560315e-02	1.987640804170746900e-02	2.268287244534133301e-02	1.612307483456161886e-02	1.789775131935797056e-02	2.005959103676867653e-02	2.693507577037219589e-02	2.562485373361340218e-02	2.858816486727701681e-02	2.425240747827819496e-02
bs_GLUTKIN_RXN	5.843288305383904230e-02	2.370457192211045117e-02	9.314911481357646822e-03	8.714032723669841093e-03	9.390524733786206196e-03	3.659032110649568063e-03	9.107091238868504288e-03	1.062998735531612941e-02	1.004800061650144849e-02	9.526864460006086513e-03	7.393109408927790206e-03	7.900314495454642885e-03	8.112269167002464018e-03	7.875357345904337655e-03	5.882985742526766065e-03
bs_GLUTRNAREDUCT_RXN	1.218293199588821873e-01	1.322442382263955829e-01	1.002018195231207942e-01	1.237052133259909648e-01	1.168173275604534461e-01	5.655114131047061371e-02	7.987839493278978131e-02	6.318631171959980530e-02	5.583474056623417836e-02	5.639328602171687910e-02	6.638720193199648678e-02	4.880193406130202416e-02	7.056390902205761373e-02	6.055228135792918576e-02	5.811941147661685986e-02
bs_GLUTSEMIALDEHYDROG_RXN	5.843288305383904230e-02	2.370457192211045117e-02	9.314911481357646822e-03	8.714032723669841093e-03	9.390524733786206196e-03	3.659032110649568063e-03	9.107091238868504288e-03	1.062998735531612941e-02	1.004800061650144849e-02	9.526864460006086513e-03	7.393109408927790206e-03	7.900314495454642885e-03	8.112269167002464018e-03	7.875357345904337655e-03	5.882985742526766065e-03
bs_GLY3KIN_RXN_chloroplast	5.340131140713159572e-03	5.825720053000069121e-03	4.131579455014129480e-03	2.587927026931678524e-03	3.079392529258857033e-03	3.108131932958134447e-03	3.093475971015941309e-03	3.235279585632093793e-03	3.248033011393390568e-03	3.676596482089491014e-03	3.697835619453851072e-03	4.473771588001745035e-03	4.066451100460951630e-03	4.606220268353521975e-03	5.420686956302394124e-03
bs_GLYC3PDEHYDROGBIOSYN_RXN_GLYCEROL_3P_NADP__DIHYDROXY_ACETONE_PHOSPHATE_NADPH_PROTON_59_	2.036479866483825721e-08	2.731833817676381383e-03	1.077612880824387748e-03	2.909751896785799224e-05	1.143610748129251196e-02	7.422312424666665034e-03	1.134748122247034030e-02	1.183776189054008658e-02	1.189346981692067373e-02	1.229587415178661804e-02	1.261850051696399543e-02	1.284990065149544530e-02	1.149324520921135573e-02	1.344878402292289631e-02	1.396792145887559670e-02
bs_GLYCERATE_DEHYDROGENASE_RXN_peroxisome	5.339740468474751117e-03	7.580054951193467005e-03	8.105246611766181095e-03	9.358423913033882269e-03	1.037135113085813597e-02	9.752252590333541915e-03	1.149520487114183941e-02	1.316408727138561156e-02	1.352580700149444426e-02	1.419479117209607524e-02	1.363111645089248522e-02	1.475879029775722245e-02	1.260184215909558071e-02	1.308522548131341862e-02	1.295617906479613543e-02
bs_GLYCINE_AMINOTRANSFERASE_RXN_peroxisome	5.055662631436185633e-02	0.000000000000000000e+00	4.918567095564888719e-02	4.083850803618371134e-02	7.680939694291455400e-02	8.131315572467397168e-02	1.136821303399492694e-01	1.345600110232067770e-01	1.648111947264336574e-01	2.054372047888938790e-01	2.385377460987115339e-01	2.392444684688438405e-01	2.552438632049288114e-01	2.676860256305674257e-01	2.749591982744951646e-01
bs_GLYCOGENSYN_RXN_mod_chloroplast	5.532775192495361857e-03	3.549159388521847154e-03	3.882981216894788347e-03	3.789646266808977069e-03	5.492233934333654727e-03	8.703011375909076516e-03	1.016723361230893394e-02	1.248132441070180960e-02	1.392088275520263901e-02	1.361453521182132143e-02	1.210577039059806612e-02	1.337816066032549746e-02	1.048483536658111406e-02	1.184791007914855719e-02	1.039046039927555252e-02
bs_GLYOHMETRANS_RXN	1.573006229560173219e-01	9.646693414174370429e-02	7.972830593722729509e-02	9.039690484938732451e-02	7.501049767753571740e-02	3.752449744254521963e-02	4.738264647401347479e-02	3.849605096011833594e-02	3.360529781388144760e-02	3.226792486303061563e-02	3.555420615382624827e-02	3.085891461663421015e-02	4.368410887650312630e-02	3.390686862818723807e-02	3.513370606726791412e-02
bs_GLYOHMETRANS_RXN_mitochondrion	-2.178098815191855386e-01	-1.579513506914876908e-01	-1.690512588534898442e-01	-1.754937285574441341e-01	-1.254591574887957695e-01	-1.220092335544735451e-01	-1.142387873948046279e-01	-1.314758472260011413e-01	-1.309514602532383387e-01	-1.504791821309715560e-01	-1.509572437084940877e-01	-1.552922257804790485e-01	-1.792270454289842108e-01	-1.473557524315084466e-01	-1.471483685887742809e-01
bs_GLYRIBONUCSYN_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_GMP_SYN_GLUT_RXN	1.125576651122403224e-02	6.735201329694536117e-03	5.063564747174439072e-03	5.104886729541312229e-03	4.562848831848933043e-03	3.627254499403594762e-03	3.866053625615363271e-03	4.200496232665464763e-03	4.198997817444589768e-03	3.772615090582559245e-03	3.680567344200622905e-03	3.696147792897765127e-03	3.567607198172130598e-03	3.408242198668747815e-03	3.508530862360913737e-03
bs_GPH_RXN_chloroplast	2.590353330623887396e-02	2.918078281157935206e-03	9.448169184301469237e-03	3.306120919154862866e-10	2.661758533093814758e-02	3.617846476010897622e-02	4.323052803342451733e-02	8.874233230864611577e-02	1.747431184983710140e-01	2.103971300721970417e-01	2.473213641154614617e-01	2.185938691464779926e-01	2.403789835056680257e-01	2.435425113494210370e-01	2.533998092920336509e-01
bs_GPPSYN_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574886886e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598720929e-03	7.898288964949975663e-03	6.979342570779273162e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757199981e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_GSAAMINOTRANS_RXN	1.218293199588821873e-01	1.322442382263955829e-01	1.002018195231207942e-01	1.237052133259909648e-01	1.168173275604534461e-01	5.655114131047061371e-02	7.987839493278978131e-02	6.318631171959980530e-02	5.583474056623417836e-02	5.639328602171687910e-02	6.638720193199648678e-02	4.880193406130202416e-02	7.056390902205761373e-02	6.055228135792918576e-02	5.811941147661685986e-02
bs_GUANPRIBOSYLTRAN_RXN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GUANYL_KIN_RXN	1.125576651122403224e-02	6.735201329694536117e-03	5.063564747174439072e-03	5.104886729541312229e-03	4.562848831848933043e-03	3.627254499403594762e-03	3.866053625615363271e-03	4.200496232665464763e-03	4.198997817444589768e-03	3.772615090582559245e-03	3.680567344200622905e-03	3.696147792897765127e-03	3.567607198172130598e-03	3.408242198668747815e-03	3.508530862360913737e-03
bs_GalactoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GalacturonateTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GammaGlutamyltransferase_mod	8.807422505396284018e-02	1.066450574132674911e-01	1.110796572289365208e-01	1.001430361049156365e-01	1.024360200404851456e-01	9.047013238540460578e-02	1.076984502213543249e-01	1.061194982060323921e-01	1.033474115197419302e-01	1.017827589687276268e-01	9.941289894991812981e-02	1.131942680805760604e-01	1.176298555305463761e-01	1.216071433047213601e-01	1.161395159844600122e-01
bs_GenericATPase_mod	6.335727234868100371e-08	3.505285474838110815e+00	1.480430559673637170e+01	1.456858049813123124e+01	2.090892470251896640e+01	2.907857311353732754e+01	3.006919748622566502e+01	2.835820761976170701e+01	2.780797752861298733e+01	2.290375187060116247e+01	2.374088077948362141e+01	1.844357668816526896e+01	1.555819995270577927e+01	2.001211932173994157e+01	1.714557464908676820e+01
bs_GenericNADOxidase_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GenericNADPOxidase_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GlucomannanSynthase_mod	1.720998351524405737e-02	5.138618784606256880e-03	2.096218314072307611e-03	1.362263680791002407e-03	1.174612561988697774e-03	9.374082642161836888e-04	9.945778296084576298e-04	8.551850013778793157e-04	6.230386690178269437e-04	5.680236314238812454e-04	5.335938816477960684e-04	5.252770595759364072e-04	6.013259817913511190e-04	5.177033902657988441e-04	5.716185517452979700e-04
bs_GlucoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GlucuronateTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_GlucuronoxylanSynthesis_mod	-8.543291191652458194e-09	-6.013028381112542298e-09	-6.795658613963480049e-09	-8.191145997850216065e-09	-9.809539767962790667e-09	-6.760119518084879548e-09	-7.546597991154764728e-09	-6.626376631803084685e-09	-7.911754841513077695e-09	-8.047353175377289183e-09	-9.001611417681055419e-09	-7.555658530253333793e-09	-7.561601410227144107e-09	-9.128287210580814277e-09	-8.837343510916987746e-09
bs_Glycerol3POAcyltransferase_mod	3.295371934837378058e-02	2.167714863790468072e-02	1.427099518238237295e-02	1.701559493081488891e-02	1.402785090602789823e-02	1.110453228075777843e-02	1.328636064816165856e-02	1.281550925146318631e-02	1.263183046778171975e-02	1.275843766022990468e-02	1.308411318920017774e-02	1.321489123204157637e-02	1.294021835076143365e-02	1.382480917404574870e-02	1.428388153732879778e-02
bs_HISTAMINOTRANS_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_HISTCYCLOHYD_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_HISTIDPHOS_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_HISTPRATPHYD_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_HOMOCYSMETB12_RXN	1.026524110024422398e-01	6.366287534829298544e-02	5.503380029213473384e-02	6.558810330590070237e-02	5.298474701880773879e-02	2.125987565182902578e-02	2.881557031108566633e-02	1.886632069315341900e-02	1.453991740860035263e-02	1.484133636054388652e-02	1.857754929636971572e-02	1.398987659799336147e-02	2.697086322895814181e-02	1.796926755459962027e-02	1.887282727772158705e-02
bs_HOMOSERDEHYDROG_RXN_HOMO_SER_NADP__L_ASPARTATE_SEMIALDEHYDE_NADPH_PROTON_53_	2.554988546632344648e-02	1.444386575759431038e-02	1.203852190322810337e-02	1.324602472619353447e-02	9.748477714294450161e-03	3.002491860481765629e-03	4.539365979275017914e-03	2.114510564326988352e-03	1.213498796509434935e-03	1.426990808234576214e-03	2.225357083761709664e-03	1.317164447147639019e-03	3.854867005036843874e-03	1.639582809996029339e-03	1.665523036354617584e-03
bs_HOMOSERDEHYDROG_RXN_HOMO_SER_NAD__L_ASPARTATE_SEMIALDEHYDE_NADH_PROTON_51_	2.967713418397303904e-02	1.549226329682634046e-02	1.305771979372640640e-02	1.499760305083329588e-02	1.070314923553827673e-02	3.387576406134256649e-03	4.928887617265442604e-03	2.222391074850170543e-03	1.330466030463527951e-03	1.593380939132378127e-03	2.558033306046002698e-03	1.523528595788071994e-03	4.439332784551140894e-03	1.887821343936525991e-03	2.147251715334429906e-03
bs_HOMOSERKIN_RXN	5.522701965029648552e-02	2.993612905442065084e-02	2.509624169695450976e-02	2.824362777702682861e-02	2.045162694983272689e-02	6.390068266616023146e-03	9.468253596540460518e-03	4.336901639177158894e-03	2.543964826972962886e-03	3.020371747366954341e-03	4.783390389807712362e-03	2.840693042935711014e-03	8.294199789587985636e-03	3.527404153932555114e-03	3.812774751689047056e-03
bs_HYDROXYMETHYLGLUTARYL_COA_SYNTHASE_RXN	2.001122511663352282e-02	8.686291100482466596e-03	2.964544771590998506e-03	1.988598506032279722e-03	1.378072004144111204e-03	3.762305549203990413e-04	5.356966837709889418e-04	3.581692500565780701e-04	-9.010633519942218850e-09	-7.442836424637197355e-09	2.197492207490682622e-04	1.236726232169643269e-04	1.036976105733912077e-03	3.742635157100677535e-04	7.444127120431084628e-04
bs_HemicelluloseSink	4.190401712821440423e-13	-3.617113489897976519e-13	2.032753226926604308e-13	-4.042499503911119261e-13	0.000000000000000000e+00	3.469782724650594892e-13	0.000000000000000000e+00	-9.557537125683547992e-15	-2.756476379605073011e-13	1.108333249041889118e-13	-2.726091962564978380e-13	-4.358220516625725243e-13	0.000000000000000000e+00	9.819094309219456199e-14	0.000000000000000000e+00
bs_HomogalacturonanSynthesis_mod	2.728073766491075081e-02	1.288463717635952507e-02	7.175655711626978232e-03	4.347912212417264118e-03	2.410546895666591631e-03	1.937611969605151484e-03	1.550878697945728881e-03	8.628098353857816807e-04	5.889668638022142310e-04	6.527507481301000891e-04	7.542375321313055407e-04	6.103502834684487559e-04	1.676317366300659160e-03	7.396243030370674770e-04	8.075071073226888817e-04
bs_IGPSYN_RXN	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_IMIDPHOSDEHYD_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_IMPCYCLOHYDROLASE_RXN	2.839425292457959174e-02	1.729077948692231068e-02	1.322496501806605385e-02	1.337197617721740638e-02	1.170481820426606291e-02	8.296448109385923600e-03	9.842246544194389879e-03	1.026468993591977963e-02	9.818172166461889422e-03	9.041626446509227685e-03	8.753464434732139907e-03	8.686815585723341865e-03	8.697790379482900347e-03	8.261791283050162402e-03	8.355793454139431170e-03
bs_IMP_DEHYDROG_RXN	1.125576651122403224e-02	6.735201329694536117e-03	5.063564747174439072e-03	5.104886729541312229e-03	4.562848831848933043e-03	3.627254499403594762e-03	3.866053625615363271e-03	4.200496232665464763e-03	4.198997817444589768e-03	3.772615090582559245e-03	3.680567344200622905e-03	3.696147792897765127e-03	3.567607198172130598e-03	3.408242198668747815e-03	3.508530862360913737e-03
bs_INORGPYROPHOSPHAT_RXN_chloroplast	1.233704045742982913e+01	2.657760352841718543e+01	3.061757332761498063e+01	2.419413321866850808e+01	2.696938859419892154e+01	3.191484336210266903e+01	3.615276957882864650e+01	3.787995105356228009e+01	3.602209544124531959e+01	3.640648435081736523e+01	3.716802458958686373e+01	3.912981692608542517e+01	3.723739396874432828e+01	3.873615041459721908e+01	3.932768599901343975e+01
bs_IPPISOM_RXN	-2.567470330443851270e-02	-1.516463880854670467e-02	-9.771471830879023893e-03	-7.309914522267053211e-03	-5.757674288031099791e-03	-6.895468673722102496e-03	-5.695993919149287821e-03	-5.563977934082852198e-03	-5.095526085151106180e-03	-4.957618015177511599e-03	-4.611216056487397671e-03	-4.702925034929977474e-03	-5.613055487749344860e-03	-4.818952131407735866e-03	-5.277021336353254072e-03
bs_ISOCITDEH_RXN	1.413466201225875574e-02	9.186165905269563781e-03	5.253439094056608361e-03	5.251034154173032757e-03	3.348276318281685152e-03	3.438326790452040857e-03	2.392907052972141537e-03	1.873809432839595697e-03	1.108572628979264231e-03	1.099247278380906679e-03	1.330479597972654112e-03	1.430946120653296813e-03	1.674324271274675938e-03	1.580487581106643485e-03	1.207571573914639719e-03
bs_ISOCITRATE_DEHYDROGENASE_NAD__RXN_mitochondrion	1.388457641388673169e-01	1.604874064423282842e-01	1.327359001528624627e-01	1.801252181762333926e-01	1.784523431967509066e-01	1.056451863146931763e-01	1.363694379592917394e-01	1.148408697885104912e-01	9.408795076393106083e-02	9.192200136481028239e-02	1.049139604716181895e-01	7.607114989988110476e-02	1.086530710056835269e-01	9.580908868146019441e-02	9.836677181118201607e-02
bs_ISOCIT_CLEAV_RXN	2.711239981967300539e-01	1.167789717770029573e-01	7.577208920235156686e-02	5.459510595616680340e-02	5.216058033269958816e-02	4.667667351768336331e-02	5.527622247862333527e-02	5.427932973336097727e-02	5.863233947362961329e-02	6.222244160409181463e-02	5.904956629161648568e-02	6.440462901056490108e-02	6.082027824991587811e-02	6.500221394534703989e-02	6.989039201912589094e-02
bs_ISPH2_RXN_DELTA3_ISOPENTENYL_PP_NADP_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADPH_PROTON_74_	1.042171755960800134e-08	1.445250394052526380e-02	1.400795502688857892e-02	2.144507390227321647e-02	2.123322645600831185e-02	6.954758359799406535e-03	1.348589196437570761e-02	9.636171293919384290e-03	8.317303277046370069e-03	8.529408816204965202e-03	1.093632767152663381e-02	6.791815875985277896e-03	1.074220581045844981e-02	9.269580678917250030e-03	8.170242280001802429e-03
bs_ISPH2_RXN_DELTA3_ISOPENTENYL_PP_NAD_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADH_PROTON_72_	5.614179122833121425e-08	1.128815548534390853e-02	1.083171069181169954e-02	1.564586806667405891e-02	1.543752508698651923e-02	6.980220402984569847e-03	1.023681553250018091e-02	8.136548416791112431e-03	7.525207360773862944e-03	7.660462869597775559e-03	9.127907775735582749e-03	6.682311738856041260e-03	9.069228479329893844e-03	8.244309183188391552e-03	7.603102975333156724e-03
bs_LigninSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_LinolenoylLipase_mod	3.769647548704443095e-03	5.089332911781083157e-03	4.684110091794938847e-03	5.370110612652214538e-03	6.338983953559498147e-03	3.856071646180945101e-03	5.233593736165726394e-03	4.975968633879155646e-03	3.100586203652846550e-03	3.175910868874158924e-03	3.262988356889755248e-03	3.477476133585352593e-03	3.841246545646948181e-03	3.690913335818996836e-03	3.165728755100254924e-03
bs_LinoleoylLipase_mod	1.949045341816943791e-02	9.214843190029135128e-03	6.427237833234400455e-03	6.073277180477277409e-03	2.331391196311002542e-03	-8.641842549750815973e-09	-9.802403890304321962e-09	-9.837490382868465650e-09	-9.401135097825774944e-09	-9.580266861670661767e-09	-9.596107768728504757e-09	-9.743969037606126561e-09	5.892971294574825139e-04	-9.769410370362206125e-09	-9.628716827620110348e-09
bs_MALATE_DEHYDROGENASE_NADP__RXN_chloroplast	2.712892225419129277e-02	3.179073266115220453e-02	2.929162458979643266e-02	2.330351368216835445e-02	2.581496705530019961e-02	3.550462639076409216e-02	4.121104484783542216e-02	5.227402087451502033e-02	4.734021375335854820e-02	4.382877751092056212e-02	3.870833073848843620e-02	4.053048188350436704e-02	3.480475486739560698e-02	3.694937498072072696e-02	3.089318238296599739e-02
bs_MALATE_DEH_RXN	-9.195849743129121734e+00	6.808620982107280284e+00	4.113925202662399805e+00	4.466940891695582394e+00	3.985357025579727264e+00	-3.723100368344708144e+00	-4.054730710406287741e+00	-3.844392905494663726e+00	-2.882878875827902032e+00	-3.305365988859994442e+00	-3.251736091769362513e+00	-3.435343678165773351e+00	-3.645144929077097640e+00	-3.497905424332895752e+00	-2.971648523840352052e+00
bs_MALATE_DEH_RXN_mitochondrion	4.882625775630400899e-01	2.521293445069868189e-01	1.323565779021455557e-01	-1.072478135132582111e-01	-9.442263106607774736e-02	-8.857532278679818016e-02	-8.724212728795638361e-02	-8.330932453380793246e-02	-6.143502825810358281e-02	-6.280677707598501802e-02	-6.304961572096086375e-02	-6.046358184134004859e-02	-8.388751450861735293e-02	-6.935596740047143827e-02	-6.764989910321432542e-02
bs_MALATE_DEH_RXN_peroxisome	5.339740468474751117e-03	7.580054951193467005e-03	8.105246611766181095e-03	9.358423913033882269e-03	1.037135113085813597e-02	9.752252590333541915e-03	1.149520487114183941e-02	1.316408727138561156e-02	1.352580700149444426e-02	1.419479117209607524e-02	1.363111645089248522e-02	1.475879029775722245e-02	1.260184215909558071e-02	1.308522548131341862e-02	1.295617906479613543e-02
bs_MALIC_NADP_RXN	1.613897762973779890e-02	1.190290147343872097e-02	7.911160720469932392e-03	7.154787834300176813e-03	5.464186701189391489e-03	3.864392189894334979e-03	4.240349125156052217e-03	4.784986628445645970e-03	4.316912017360109016e-03	4.991368259553571711e-03	4.768905682770993755e-03	5.598993578663905880e-03	5.581406928844222584e-03	5.982186522236860107e-03	5.497386321271473773e-03
bs_MALIC_NADP_RXN_chloroplast	1.228097212330125504e-01	2.622634475505567497e-01	2.064381023164199025e+00	1.994644496351329233e+00	2.610574821267285017e+00	7.154698392537822471e+00	1.246548717648697213e+01	1.454860011371442852e+01	1.548182040012565430e+01	1.598367776398498030e+01	1.384000453584492796e+01	1.417629369133804040e+01	1.266398408652776908e+01	1.093283968312634258e+01	1.044665956741745205e+01
bs_MALONYL_COA_ACP_TRANSACYL_RXN	7.750388435431998513e-01	4.998631483284934340e-01	3.525985626877154444e-01	3.946550625535082957e-01	2.937411439311002903e-01	2.020519686806219184e-01	2.445560248029718109e-01	2.321301651565054747e-01	2.133121952185242365e-01	2.152386618197912327e-01	2.203630660994140567e-01	2.226082378019429153e-01	2.412922228766943289e-01	2.336097339344112289e-01	2.370166928066488876e-01
bs_MALSYN_RXN	2.388911040325799595e-01	6.802370753551610638e-02	2.658668026289893668e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_MANNPISOM_RXN	1.213808448726633182e+00	9.341723899075017323e-01	7.707885615960800019e-01	7.267005665468792008e-01	7.021796064167789009e-01	4.647919537579551230e-01	6.076337326904063252e-01	6.009471709621375668e-01	5.335253204298107121e-01	5.112379469946166655e-01	5.171682212745043472e-01	4.844791408659614440e-01	6.392563341621011475e-01	5.175783750238208691e-01	6.033478550056866618e-01
bs_MDHFerredoxinReduction_chloroplast	4.831325801595779623e+00	4.093636915687428157e+00	8.789470488490833233e+00	2.886379451617680836e+00	4.157207873635710982e+00	8.284292997042372875e+00	6.210248176604634018e+00	7.189317585149875178e+00	6.905301759541149664e+00	6.180991241100032951e+00	1.639900962625965457e-06	5.218463236273347405e+00	9.632966140936774502e-02	6.412765945011654756e-01	8.345771799844656780e-01
bs_METHENYLTHFCYCLOHYDRO_RXN	5.090578594702761805e-02	3.076118214631060749e-02	2.335209451239242048e-02	2.358174963628498211e-02	2.083051586796925980e-02	1.555095710819624256e-02	1.757435379543223486e-02	1.866568240126101688e-02	1.821616780134670613e-02	1.658685662766831714e-02	1.611459912313467288e-02	1.607911117152703920e-02	1.583300477583431468e-02	1.507827568036437978e-02	1.537285517884941569e-02
bs_METHIONINE_S_METHYLTRANSFERASE_RXN	2.590090544206887779e-01	1.243083175377567712e-01	1.008011489393759730e-01	7.536461418804941970e-02	2.509795827954753450e-02	2.431480880541059611e-02	1.574849690195345708e-02	1.154075349225575781e-02	1.195555608089974957e-02	1.279241771740653559e-02	1.759124321556496465e-02	1.452905851155317229e-02	2.884820362780065456e-02	1.449941413897190556e-02	1.557302727772279585e-02
bs_METHYLENETHFDEHYDROG_NADP_RXN	5.090578594702761805e-02	3.076118214631060749e-02	2.335209451239242048e-02	2.358174963628498211e-02	2.083051586796925980e-02	1.555095710819624256e-02	1.757435379543223486e-02	1.866568240126101688e-02	1.821616780134670613e-02	1.658685662766831714e-02	1.611459912313467288e-02	1.607911117152703920e-02	1.583300477583431468e-02	1.507827568036437978e-02	1.537285517884941569e-02
bs_MEVALONATE_KINASE_RXN	2.001122511663352282e-02	8.686291100482466596e-03	2.964544771590998506e-03	1.988598506032279722e-03	1.378072004144111204e-03	3.762305549203990413e-04	5.356966837709889418e-04	3.581692500565780701e-04	-9.010633519942218850e-09	-7.442836424637197355e-09	2.197492207490682622e-04	1.236726232169643269e-04	1.036976105733912077e-03	3.742635157100677535e-04	7.444127120431084628e-04
bs_MMUM_RXN	2.590090544206887779e-01	1.243083175377567712e-01	1.008011489393759730e-01	7.536461418804941970e-02	2.509795827954753450e-02	2.431480880541059611e-02	1.574849690195345708e-02	1.154075349225575781e-02	1.195555608089974957e-02	1.279241771740653559e-02	1.759124321556496465e-02	1.452905851155317229e-02	2.884820362780065456e-02	1.449941413897190556e-02	1.557302727772279585e-02
bs_MYO_INOSITOL_1_KINASE_RXN	1.057028434907278727e-02	1.593856434037967812e-02	2.851233681099607162e-02	2.366478034524498522e-02	3.500488688409851556e-02	3.971945426458290546e-02	5.702192296424338919e-02	7.567351717060226413e-02	7.095212667218182834e-02	6.433600705557426802e-02	5.751527214920432868e-02	6.129315797265932897e-02	5.505835416650733949e-02	5.931250601367144687e-02	4.954895228417518366e-02
bs_MYO_INOSITOL_1_PHOSPHATE_SYNTHASE_RXN_alpha	6.843615864301142750e-03	5.958426090438771229e-03	4.091749072506701591e-03	4.044675805218837968e-03	4.580947867195846526e-03	3.925958117509050459e-03	5.122972365900987403e-03	4.882914299501252275e-03	4.771743851893694641e-03	4.714405209622347763e-03	4.723009547644907956e-03	4.631117612680051357e-03	3.967307182106226578e-03	4.539286076883223761e-03	4.590240097535109101e-03
bs_MYO_INOSITOL_1_PHOSPHATE_SYNTHASE_RXN_beta	6.849086441173975713e-03	5.951346505117836166e-03	4.081300076881773028e-03	4.040597120058769288e-03	4.577961095260421262e-03	3.915140159396782345e-03	5.121707473308948107e-03	4.890337361433628495e-03	4.779037300972412659e-03	4.709187031355502491e-03	4.727534974032459106e-03	4.618643969229483531e-03	3.985459617707684706e-03	4.552294845186118273e-03	4.597050387120621244e-03
bs_MannoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_MehlerReaction_chloroplast	6.607368756908977403e+00	8.980597339043880467e+00	8.871827966225588114e+00	8.023386133655067809e+00	8.319338557582028670e+00	8.516502310167812340e+00	9.038514849415950181e+00	9.457385550217688674e+00	6.905302119445323683e+00	6.180991487225333536e+00	6.375647893210723893e+00	5.218463369821220610e+00	5.715391148282987999e+00	6.128520101088243521e+00	5.576209352458588953e+00
bs_NITRATE_REDUCTASE_NADH_RXN	2.063486263422660838e-01	1.228562462911015202e-01	7.357332961846482777e-02	6.017613588860027535e-02	8.804463213229717089e-02	6.085978393231156885e-02	9.760741888485456597e-02	7.355065270002719702e-02	8.688222834760564450e-02	9.112982484246545667e-02	1.055917294881517504e-01	9.442042606518807890e-02	9.129403941363842256e-02	1.107180367579728153e-01	1.251713590324292080e-01
bs_N_ACETYLGLUTPREDUCT_RXN	1.861478593303409618e-02	8.636601106685746002e-03	6.686051239522947630e-03	5.565816616077845329e-03	4.678233643584594863e-03	3.860992281332916755e-03	3.278722904301055452e-03	2.479978978331908411e-03	2.524650953506262473e-03	2.774332303745880024e-03	2.756696559669065752e-03	2.807896022527168328e-03	3.737155297509817380e-03	3.200053018502217999e-03	3.671763101041455347e-03
bs_N_ACETYLTRANSFER_RXN	1.053687458930287375e-02	5.435473665643604166e-03	4.275404960307324122e-03	3.983395342958605777e-03	3.310608841082377397e-03	1.914874447883915289e-03	2.521302374407156325e-03	2.233627422292024448e-03	2.367404539804257753e-03	2.645459777009808236e-03	2.412986427287722776e-03	2.323250484693274026e-03	2.541830051634758232e-03	2.467565104163434945e-03	2.660687937202627258e-03
bs_NitrogenousBiomassSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_NucleicAcidSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_O2_conductivity	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01	4.841000000000000303e-01
bs_OHMETHYLBILANESYN_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_ORNCARBAMTRANSFER_RXN	6.483880591006245531e-02	3.860061323830280000e-02	2.186057070364084282e-02	2.153570096216386384e-02	2.046564587401541666e-02	8.378562646813251386e-03	1.656704704480637530e-02	1.528842727234683979e-02	1.020643929196133476e-02	9.154221267285720179e-03	8.359112718601379929e-03	6.777816408673082230e-03	9.010991860256594571e-03	7.548593569566373375e-03	9.138339244037585810e-03
bs_ORNITHINE_GLU_AMINOTRANSFORASE_RXN	5.359685170456937077e-03	4.941546235289058855e-03	4.860624130575944175e-03	5.565825229040964085e-03	4.678243155889436240e-03	2.670362548955367617e-03	2.886112395588812714e-03	2.356527697909204574e-03	1.632775064844706366e-03	1.573735906759398187e-03	1.790447442374581543e-03	1.566110196885596917e-03	2.041497375675380751e-03	1.712087029974812720e-03	1.493034991951777734e-03
bs_OROPRIBTRANS_RXN	2.251153302244839755e-02	1.347040265938900631e-02	1.012712949435127900e-02	1.020977345908345886e-02	9.125697663697465364e-03	7.254508998807252841e-03	7.732107251230751696e-03	8.400992465330398701e-03	8.397995634890395578e-03	7.545230181166162793e-03	7.361134688402173019e-03	7.392295585794804273e-03	7.135214396344041754e-03	6.816484397337697725e-03	7.017061724722098957e-03
bs_OROTPDECARB_RXN	2.251153302244839755e-02	1.347040265938900631e-02	1.012712949435127900e-02	1.020977345908345886e-02	9.125697663697465364e-03	7.254508998807252841e-03	7.732107251230751696e-03	8.400992465330398701e-03	8.397995634890395578e-03	7.545230181166162793e-03	7.361134688402173019e-03	7.392295585794804273e-03	7.135214396344041754e-03	6.816484397337697725e-03	7.017061724722098957e-03
bs_OXALATE_OXIDASE_RXN	3.833556989893673328e-01	2.819850243369868004e-01	2.198074835165676755e-01	2.093052689485763451e-01	1.781687345348834106e-01	1.410914180645201355e-01	1.814462989641861257e-01	1.832340007062789877e-01	1.815192024117790737e-01	1.874570221274519666e-01	1.931943981427410306e-01	2.030845588259807266e-01	1.889781930786219033e-01	2.140039994636754039e-01	2.183089792825607667e-01
bs_OXALOACETASE_RXN_MOD	3.833556989893673328e-01	2.819850243369868004e-01	2.198074835165676755e-01	2.093052689485763451e-01	1.781687345348834106e-01	1.410914180645201355e-01	1.814462989641861257e-01	1.832340007062789877e-01	1.815192024117790737e-01	1.874570221274519666e-01	1.931943981427410306e-01	2.030845588259807266e-01	1.889781930786219033e-01	2.140039994636754039e-01	2.183089792825607667e-01
bs_OrganicAcidsSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_PEPCARBOXYKIN_RXN	1.929311730877364128e-01	7.759255796603036248e-08	8.547986236635707318e-08	1.264980185140565248e-08	1.066898909937083140e+00	2.115513675348796419e+00	3.593873842630330717e+00	3.543111225306107226e+00	4.475876453008268641e+00	5.083581049936570118e+00	6.836923982482558948e+00	4.887721996476026121e+00	5.352491937646099096e+00	5.512965537175798403e+00	6.084841732806021142e+00
bs_PEPCARBOX_RXN	5.891530849852751883e-01	7.618302448307016084e-01	1.709288609833200967e+00	1.595881176960976200e+00	1.948251197116837474e+00	2.623766507872128173e+00	3.823788992731639524e+00	3.706559191963259003e+00	3.955614038092888585e+00	4.318428401052933019e+00	4.362008654370974625e+00	3.822774030338132789e+00	3.409817949489734268e+00	3.489926107697691737e+00	3.671743386997520009e+00
bs_PEPDEPHOS_RXN	1.173314510846726222e+00	2.735980403593657684e+01	3.445882468376740349e+01	3.339487259619906467e+01	3.944306771222152719e+01	3.998058317204613843e+01	4.766847551882471379e+01	4.810179077491364552e+01	4.934278173542839596e+01	4.555391106290707626e+01	4.534586682169227601e+01	3.980999646659017088e+01	3.333445261943764848e+01	3.745768779373754853e+01	3.467477752677584135e+01
bs_PGLUCISOM_RXN	5.506862778267840319e-03	8.862102735736341816e-03	-7.288215168946865843e-03	-8.420430437736294710e-03	-9.289301864636551401e-03	1.067465587402830450e-02	-1.078516842050849557e-02	-2.270562454371290173e-02	-1.173713238117795113e-02	9.705915698238712364e-03	-9.216148972997996805e-03	1.411925788688009158e-02	-1.313735676070346484e-02	-1.495906929959948430e-02	-7.786385623801820796e-03
bs_PGLUCISOM_RXN_chloroplast	-5.532775192495361857e-03	-3.549159388521847154e-03	-3.882981216894788347e-03	-3.789646266808977069e-03	-5.492233934333654727e-03	-8.703011375909076516e-03	-1.016723361230893394e-02	-1.248132441070180960e-02	-1.392088275520263901e-02	-1.361453521182132143e-02	-1.210577039059806612e-02	-1.337816066032549746e-02	-1.048483536658111406e-02	-1.184791007914855719e-02	-1.039046039927555252e-02
bs_PGLYCDEHYDROG_RXN	2.833065046168186996e+00	1.905726422480005233e+00	1.438521670878299963e+00	1.273733901341959518e+00	8.370106734223368150e-01	6.649962472531909530e-01	5.937426478649293626e-01	4.606145997874202536e-01	3.625959038007419699e-01	3.487470081448951764e-01	3.985361158439466589e-01	3.162329225196711113e-01	5.703670889620624518e-01	3.612048793074038033e-01	3.862441054042289879e-01
bs_PGPPHOSPHA_RXN	5.616777891417694749e-03	1.639574983946031402e-03	1.145306947002999688e-03	2.479815983824369425e-03	8.633318380355195108e-04	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_PHENYLALANINE_AMMONIA_LYASE_RXN	3.725202316783021717e-02	2.376594409930529381e-02	2.229362817276017705e-02	2.649393971318929342e-02	2.115750899014053402e-02	8.692031698686051092e-03	1.156475261860541968e-02	8.626799238389423752e-03	7.192454539635865542e-03	6.884830449536873641e-03	7.429740799672215380e-03	5.937571227148445881e-03	1.063253996639364554e-02	6.695287259438069405e-03	6.663039200402952854e-03
bs_PHOSGLYPHOS_RXN	-1.080481100103341952e+01	5.706288939501966695e+00	3.382616550850582104e+00	2.992269239804580039e+00	2.384076768613272890e+00	-2.066855594236402638e+00	-2.382708406581003135e+00	-2.220325696263729665e+00	-1.822379507642742258e+00	-1.919529907312438333e+00	-1.855477772632167399e+00	-1.952503558905177794e+00	-2.271500514862781817e+00	-2.076937176092961579e+00	-2.180977676454702863e+00
bs_PHOSGLYPHOS_RXN_chloroplast	1.868792781516437129e+00	5.789482462662467466e-01	8.568586448305238745e-01	1.307496187862972725e+00	2.803776551752119151e+00	3.796465821240071037e+00	7.510416117258680302e+00	9.210027375420777318e+00	1.141200856454931944e+01	1.216247045504402813e+01	1.454153570065155243e+01	1.093723607836352585e+01	1.343593434642522766e+01	1.215320194070033821e+01	1.202311858019831625e+01
bs_PHOSMANMUT_RXN	1.213808448726633182e+00	9.341723899075017323e-01	7.707885615960800019e-01	7.267005665468792008e-01	7.021796064167789009e-01	4.647919537579551230e-01	6.076337326904063252e-01	6.009471709621375668e-01	5.335253204298107121e-01	5.112379469946166655e-01	5.171682212745043472e-01	4.844791408659614440e-01	6.392563341621011475e-01	5.175783750238208691e-01	6.033478550056866618e-01
bs_PHOSPHAGLYPSYN_RXN	5.616777891417694749e-03	1.639574983946031402e-03	1.145306947002999688e-03	2.479815983824369425e-03	8.633318380355195108e-04	-9.617364635548002231e-09	-9.887895054361931220e-09	-9.906046694939060355e-09	-9.906486951167873189e-09	-9.907608226189973475e-09	-9.886291404391247329e-09	-9.909923797296677403e-09	-9.698573731854020095e-09	-9.900843399235410649e-09	-9.909013158791589528e-09
bs_PHOSPHASERDECARB_RXN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	2.090290380461401823e-03	1.712633463526404189e-04	3.600815802196801873e-04	8.736856416757075449e-05	1.951776230970520552e-04	1.376971390464557931e-04	4.045325346015064371e-04	4.015679606110820251e-04	6.283795713403549999e-04	8.867098947769712228e-04	1.109169602179909363e-03	1.413979547969308487e-03
bs_PHOSPHASERSYN_RXN	1.383334080379764429e-03	1.599599145526315117e-03	3.070538930158237803e-04	2.266874780065564112e-03	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_PHOSPHATIDATE_PHOSPHATASE_RXN	1.534638768220018268e-01	1.006123402041392972e-01	6.666146777776611743e-02	5.852905499855799026e-02	4.435780911715950237e-02	4.581426516360929957e-02	4.190690760732839609e-02	4.160549660777669578e-02	3.874854629450015520e-02	3.560223296237371299e-02	3.550334556058792890e-02	3.532905683724989199e-02	4.068622263427788821e-02	3.659836680471540565e-02	3.746214159007790062e-02
bs_PHOSPHOGLUCMUT_RXN	1.591470336843629152e+00	1.241601045251713886e+00	1.012424803578956034e+00	1.055912526318251388e+00	9.357956717926381174e-01	6.890502094935517796e-01	7.872961446231819815e-01	5.115526161191595866e-01	3.461031098109549897e-01	3.012044617222556786e-01	3.237738318910852731e-01	2.956192528062245306e-01	4.510739567938039096e-01	3.780585694165061739e-01	4.296993054475971019e-01
bs_PHOSPHOGLUCMUT_RXN_chloroplast	-5.532775192495361857e-03	-3.549159388521847154e-03	-3.882981216894788347e-03	-3.789646266808977069e-03	-5.492233934333654727e-03	-8.703011375909076516e-03	-1.016723361230893394e-02	-1.248132441070180960e-02	-1.392088275520263901e-02	-1.361453521182132143e-02	-1.210577039059806612e-02	-1.337816066032549746e-02	-1.048483536658111406e-02	-1.184791007914855719e-02	-1.039046039927555252e-02
bs_PHOSPHOMEVALONATE_KINASE_RXN	2.001122511663352282e-02	8.686291100482466596e-03	2.964544771590998506e-03	1.988598506032279722e-03	1.378072004144111204e-03	3.762305549203990413e-04	5.356966837709889418e-04	3.581692500565780701e-04	0.000000000000000000e+00	0.000000000000000000e+00	2.197492207490682622e-04	1.236726232169643269e-04	1.036976105733912077e-03	3.742635157100677535e-04	7.444127120431084628e-04
bs_PHOSPHORIBULOKINASE_RXN_chloroplast	8.125938584173577617e-01	7.369842563933989843e-02	2.750039634552916556e-01	1.124189848293480877e-08	9.134298366900668320e-01	2.618224169887216402e+00	4.807139595229143580e+00	8.022699893039062502e+00	1.134553259382370882e+01	1.253055156767612388e+01	1.249410087582936590e+01	1.163665111952174946e+01	1.150050952373554480e+01	1.023727031185311276e+01	1.031156136997074313e+01
bs_PORPHOBILSYNTH_RXN	6.091465997944109367e-02	6.612211911319779145e-02	5.010090976156039710e-02	6.185260666299548238e-02	5.840866378022672306e-02	2.827557065523530686e-02	3.993919746639489066e-02	3.159315585979990265e-02	2.791737028311708918e-02	2.819664301085843955e-02	3.319360096599824339e-02	2.440096703065101208e-02	3.528195451102880686e-02	3.027614067896459288e-02	2.905970573830842993e-02
bs_PRAISOM_RXN	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_PREPHENATE_TRANSAMINE_RXN	6.915020631280197061e-02	4.369673588318289531e-02	3.832962018446645081e-02	4.360291309203129934e-02	3.313788329560924534e-02	1.101078798907224182e-02	1.686146656609730302e-02	1.257338934155322746e-02	9.605643991610466129e-03	9.448490594224957795e-03	1.017613503287058754e-02	8.242721879262610366e-03	1.448963078115516820e-02	9.221399316290524936e-03	9.018437115678739832e-03
bs_PRIBFAICARPISOM_RXN	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_PROTOPORGENOXI_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_PRPPAMIDOTRANS_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_PRPPSYN_RXN	6.039919960508136065e-02	3.633782365364611466e-02	2.671036608346987265e-02	2.651140856358079334e-02	2.367140766113145361e-02	1.779727011949568810e-02	2.010000505641452648e-02	2.146389385866058139e-02	2.077964696380656812e-02	1.920488372079986669e-02	1.872392988848179535e-02	1.872912146061303171e-02	1.843774391975272833e-02	1.759652237509013936e-02	1.797611094898747541e-02
bs_PRTRANS_RXN	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_PSERTRANSAM_RXN	2.833065046168186996e+00	1.905726422480005233e+00	1.438521670878299963e+00	1.273733901341959518e+00	8.370106734223368150e-01	6.649962472531909530e-01	5.937426478649293626e-01	4.606145997874202536e-01	3.625959038007419699e-01	3.487470081448951764e-01	3.985361158439466589e-01	3.162329225196711113e-01	5.703670889620624518e-01	3.612048793074038033e-01	3.862441054042289879e-01
bs_PYRROLINECARBDEHYDROG_RXN	6.146013876672211385e-02	2.702292602879192984e-02	1.300271920619139494e-02	1.315563019811068213e-02	1.319775450510958861e-02	6.012399984302621916e-03	1.149307766137301103e-02	1.252194601147801553e-02	1.138772350852742914e-02	1.082769675634308836e-02	8.876295859122374995e-03	9.173681132999314189e-03	9.765282080533111558e-03	9.251484183532710653e-03	7.057402119480707392e-03
bs_PYRROLINECARBREDUCT_RXN_PRO_NADP__L_DELTA1_PYRROLINE_5_CARBOXYLATE_NADPH_PROTON_56_	1.037222344338347733e-07	2.475722858260652526e+00	3.720158935641012299e+00	3.443767620060285584e+00	3.470281277672460085e+00	2.038747209495326729e+00	1.631561525478467001e+00	8.826899493467147417e-01	2.678243621095162674e-01	4.709621646289877117e-01	4.564454238321626889e-01	4.548027625601516188e-01	5.469801402368829057e-01	2.090604916487542875e-01	6.455646899375396162e-07
bs_PYRROLINECARBREDUCT_RXN_PRO_NAD__L_DELTA1_PYRROLINE_5_CARBOXYLATE_NADH_PROTON_54_	4.834084353632023934e+00	6.077803789216176938e-07	5.323193501998917976e-07	2.472983124121523602e-01	1.263693221615904701e-06	1.137637769266134136e+00	2.002176122069485142e+00	2.619109346305447783e+00	4.376160142093607597e+00	4.272932453134552055e+00	4.651835035203845337e+00	4.369769826247340561e+00	4.186683544518518652e+00	5.062347436277538471e+00	5.697704241784919077e+00
bs_PYRUVATEORTHOPHOSPHATE_DIKINASE_RXN_chloroplast	1.233150768223733351e+01	2.657405436902866214e+01	3.061369034639808362e+01	2.419034357240169797e+01	2.696389636026458803e+01	3.190614035072676202e+01	3.614260234521633208e+01	3.786746972915157983e+01	3.600817455849011850e+01	3.639286981560554324e+01	3.715591881919626616e+01	3.911643876542510156e+01	3.722690913337775243e+01	3.872430250451807154e+01	3.931729553861416093e+01
bs_PhotosystemII_mod_chloroplast	4.565819392264086396e+00	4.911073015727262181e+00	4.052543443941932999e+00	3.824030687958507535e+00	4.448973073788316412e+00	4.197525057770852719e+00	5.414524740907246780e+00	6.434746152323254975e+00	6.228858777256728096e+00	6.219991003665504614e+00	7.786651158142998241e+00	5.750397702039070857e+00	6.569426863010038531e+00	7.161402220451448031e+00	6.916420109324207033e+00
bs_PhotosystemI_mod_chloroplast	4.808996725029340524e+01	1.067542273047786097e+02	1.285466868233162927e+02	1.002825279638992697e+02	1.173077136775228979e+02	1.469789385246997426e+02	1.775698182646118255e+02	1.946343499169075812e+02	2.018161184386542288e+02	2.088698163385690236e+02	2.145653647058980766e+02	2.185381801017295231e+02	2.130903197802579996e+02	2.125449153725287488e+02	2.162228088366498753e+02
bs_ProteinSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RIB5PISOM_RXN	-1.403419593784229202e-01	-8.227863466351120758e-02	-5.951900552530594440e-02	-6.000717520342736810e-02	-4.886480284283922088e-02	-3.089585521327043588e-02	-3.831306261898996535e-02	-3.524261731876990322e-02	-3.080627647964324228e-02	-2.900854813892930761e-02	-2.918126068740455395e-02	-2.668121852075162892e-02	-3.145269190468726050e-02	-2.552079155218977755e-02	-2.627800524860126816e-02
bs_RIB5PISOM_RXN_chloroplast	2.708646194724525502e-01	2.456614187977996383e-02	9.166798781843055188e-02	3.747299494311602923e-09	3.044766122300222588e-01	8.727413899624054672e-01	1.602379865076381193e+00	2.674233297679687205e+00	3.781844197941236274e+00	4.176850522558708256e+00	4.164700291943121968e+00	3.878883706507249673e+00	3.833503174578514638e+00	3.412423437284370920e+00	3.437187123323581339e+00
bs_RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast	7.866903251111188045e-01	7.078034735818196366e-02	2.655557942709901864e-01	1.091128639101932279e-08	8.868122513591287781e-01	2.582045705127107293e+00	4.763909067195719160e+00	7.933957560730416247e+00	1.117078947532533739e+01	1.232015443760392692e+01	1.224677951171390333e+01	1.141805725037526997e+01	1.126013054022987703e+01	9.993727800503691583e+00	1.005816156067870892e+01
bs_RIBULP3EPIM_RXN	8.124189957582776678e-02	4.260824462921247724e-02	2.392938712815315117e-02	2.045896126038192556e-02	1.440801527463836731e-02	1.294006918717473600e-02	1.703899729806419155e-02	1.218584612125500968e-02	7.884135877608600823e-03	7.540811148909447835e-03	8.129195799627448107e-03	5.011461951919699356e-03	8.935526044788108177e-03	4.108892343206468727e-03	4.982095713422896900e-03
bs_RIBULP3EPIM_RXN_chloroplast	-5.417292389449051004e-01	-4.913228375955992766e-02	-1.833359756368611038e-01	-7.494598988623205845e-09	-6.089532244600445177e-01	-1.745482779924810934e+00	-3.204759730152762387e+00	-5.348466595359374409e+00	-7.563688395882472548e+00	-8.353701045117416513e+00	-8.329400583886243936e+00	-7.757767413014499347e+00	-7.667006349157029277e+00	-6.824846874568741839e+00	-6.874374246647162678e+00
bs_RNAPolymerase_mod	7.513340504676377374e-03	4.692324682554377922e-03	3.721153614474866003e-03	3.877834822340014802e-03	3.367614041090271054e-03	2.913589816883561945e-03	2.873331258119884643e-03	3.236448366961281083e-03	3.349785213510645017e-03	2.932883215764797366e-03	2.818509609879326153e-03	2.906220945783505923e-03	2.687366326461383594e-03	2.548916805445913553e-03	2.620507251664161517e-03
bs_RXN0_1132	2.284099561511449827e-01	1.212369326628892352e-01	7.516332117195609341e-02	7.017417334356219893e-02	5.428113803994536607e-02	3.465308329845569885e-02	4.267726930803340119e-02	3.627036094488424872e-02	3.147189118001208347e-02	3.143332578533611366e-02	3.253757590788972087e-02	2.818146578112733225e-02	3.214192173458998991e-02	3.065717383891427769e-02	3.063226938189196266e-02
bs_RXN0_1132_mitochondrion	9.458022439058653141e-01	5.143771575406648200e-01	3.325805665279074619e-01	3.839795685549873272e-01	3.204807890451273900e-01	2.064013831469168614e-01	2.483360244734959255e-01	2.184634205164563692e-01	1.876691294976000346e-01	1.850907940743860003e-01	1.935021801930617014e-01	1.677405325300551919e-01	2.273570774330924693e-01	1.866925837478008721e-01	1.932355836705718921e-01
bs_RXN0_1133	2.284099561511449827e-01	1.212369326628892352e-01	7.516332117195609341e-02	7.017417334356219893e-02	5.428113803994536607e-02	3.465308329845569885e-02	4.267726930803340119e-02	3.627036094488424872e-02	3.147189118001208347e-02	3.143332578533611366e-02	3.253757590788972087e-02	2.818146578112733225e-02	3.214192173458998991e-02	3.065717383891427769e-02	3.063226938189196266e-02
bs_RXN0_1133_mitochondrion	9.458022439058653141e-01	5.143771575406648200e-01	3.325805665279074619e-01	3.839795685549873272e-01	3.204807890451273900e-01	2.064013831469168614e-01	2.483360244734959255e-01	2.184634205164563692e-01	1.876691294976000346e-01	1.850907940743860003e-01	1.935021801930617014e-01	1.677405325300551919e-01	2.273570774330924693e-01	1.866925837478008721e-01	1.932355836705718921e-01
bs_RXN0_1134	2.284099561511449827e-01	1.212369326628892352e-01	7.516332117195609341e-02	7.017417334356219893e-02	5.428113803994536607e-02	3.465308329845569885e-02	4.267726930803340119e-02	3.627036094488424872e-02	3.147189118001208347e-02	3.143332578533611366e-02	3.253757590788972087e-02	2.818146578112733225e-02	3.214192173458998991e-02	3.065717383891427769e-02	3.063226938189196266e-02
bs_RXN0_1134_mitochondrion	9.458022439058653141e-01	5.143771575406648200e-01	3.325805665279074619e-01	3.839795685549873272e-01	3.204807890451273900e-01	2.064013831469168614e-01	2.483360244734959255e-01	2.184634205164563692e-01	1.876691294976000346e-01	1.850907940743860003e-01	1.935021801930617014e-01	1.677405325300551919e-01	2.273570774330924693e-01	1.866925837478008721e-01	1.932355836705718921e-01
bs_RXN0_1461	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_RXN0_2381	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_RXN0_2382	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_RXN0_302	4.090343486280757779e-02	5.743582801271532312e-02	4.713636498996939816e-02	5.986400815696319572e-02	5.703059177608262031e-02	2.789934010031490733e-02	3.940350078262390421e-02	3.123498660974332111e-02	2.791737929375061322e-02	2.819665045369486311e-02	3.297385174524917334e-02	2.427729440743404965e-02	3.424497840529489023e-02	2.990187716325452827e-02	2.831529302626531810e-02
bs_RXN0_366	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN0_5055	4.186248789760704109e-02	3.174097186871650128e-02	3.989820882855703299e-02	5.010673881051676964e-02	3.204170851740260201e-02	1.624150915087115704e-02	1.672855792923187701e-02	1.383598139638578250e-02	9.548179066041344656e-03	7.747586617549978051e-03	7.987289893453472511e-03	6.801689623316604580e-03	9.171592643157307906e-03	7.310282259681816393e-03	6.490420890907694189e-03
bs_RXN0_5114	2.833065046168186996e+00	1.905726422480005011e+00	1.438521670878299963e+00	1.273733901341959518e+00	8.370106734223368150e-01	6.649962472531909530e-01	5.937426478649293626e-01	4.606145997874202536e-01	3.625959038007419699e-01	3.487470081448951764e-01	3.985361158439466589e-01	3.162329225196711113e-01	5.703670889620624518e-01	3.612048793074038033e-01	3.862441054042289879e-01
bs_RXN0_5224	1.414452173779646937e+00	1.288640222119074474e+00	2.084656482240050845e+00	2.013109265568570727e+00	2.262172604846846458e+00	2.843132848205886187e+00	4.081959873604025901e+00	3.950982715000163292e+00	4.180242535941095738e+00	4.544294540615173794e+00	4.593158807635869145e+00	4.055991388217858429e+00	3.663240873364699723e+00	3.734842754802563114e+00	3.919697454793432012e+00
bs_RXN0_6491_mod_mitochondrion	2.251153302244839755e-02	1.347040265938900631e-02	1.012712949435127900e-02	1.020977345908345886e-02	9.125697663697465364e-03	7.254508998807252841e-03	7.732107251230751696e-03	8.400992465330398701e-03	8.397995634890395578e-03	7.545230181166162793e-03	7.361134688402173019e-03	7.392295585794804273e-03	7.135214396344041754e-03	6.816484397337697725e-03	7.017061724722098957e-03
bs_RXN0_882	4.090343486280757779e-02	5.743582801271532312e-02	4.713636498996939816e-02	5.986400815696319572e-02	5.703059177608262031e-02	2.789934010031490733e-02	3.940350078262390421e-02	3.123498660974332111e-02	2.791737929375061322e-02	2.819665045369486311e-02	3.297385174524917334e-02	2.427729440743404965e-02	3.424497840529489023e-02	2.990187716325452827e-02	2.831529302626531810e-02
bs_RXN0_884_CPD_4211_NADP_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADPH_PROTON_61_	8.403221448790942558e-03	8.072973124726557856e-03	6.600372184550265010e-03	6.932129885414524233e-03	6.619040536682679714e-03	5.494799390520684230e-03	5.005178288154575605e-03	4.876441412415988969e-03	4.859807592675948959e-03	4.868028085886618936e-03	5.054716713923427217e-03	4.753406493561567435e-03	5.337679695769881501e-03	5.091170711198721339e-03	4.878875004381516382e-03
bs_RXN0_884_CPD_4211_NAD_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADH_PROTON_59_	3.250014685050783836e-02	2.362219546211959120e-02	1.569632708671885729e-02	1.584093630260139871e-02	1.374079969640509997e-02	8.469561947010244979e-03	1.067561499759343314e-02	8.585825486616837157e-03	7.215061063254430383e-03	7.138750682005502550e-03	7.854899584063530435e-03	6.049760299031163926e-03	9.095864419736664208e-03	7.296816589950163613e-03	7.663072766548846039e-03
bs_RXN1F_10	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_RXN1F_20	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_RXN1F_66	-3.032247741408739591e-03	-3.538892046306450073e-03	-3.370298946089366442e-03	-3.245619446646504005e-03	-2.754597874624464121e-03	-1.256250519793099827e-03	-1.335167766335107302e-03	-1.099587118589248841e-03	6.896025475073106360e-04	5.977449950366422625e-04	6.770052779830256504e-04	4.824267241504026659e-04	8.054316386010477004e-04	5.710253057152978734e-04	5.311166516011656992e-04
bs_RXN1F_72	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_RXN3O_1380	4.680433393182429659e-03	3.207523199509965724e-03	2.165600902860695658e-03	1.598415622312121705e-03	1.099597399714602897e-03	-2.764691837898588414e-09	2.462769607336038084e-04	3.472371663935899503e-09	1.541433181244164656e-09	-2.008521272697259870e-09	3.042945467185881766e-08	-7.202552804381467937e-09	2.351136152264789842e-04	-6.805195617332913653e-09	-7.894877875140839992e-09
bs_RXN4FS_2	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962356339e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_RXN4FS_3	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962355472e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_RXN4FS_4	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962354605e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_RXN66_1	1.297811671110587484e-01	1.282282501180015410e-01	1.153461611925312852e-01	1.172886425778511682e-01	1.054288420234454071e-01	8.512526192959715687e-02	8.843382160628554534e-02	7.749246289742756089e-02	8.052892130048022734e-02	8.468771259187202194e-02	8.598386246307629377e-02	8.158634666566788596e-02	8.154375214977517550e-02	7.941287233098061338e-02	8.213469352637715881e-02
bs_RXN66_3	7.308846420046084813e-02	4.800554122151491632e-02	3.620094820297993510e-02	4.479627142636233295e-02	3.007386367075687988e-02	1.243173441523017994e-02	1.088983042867811522e-02	7.351376939975255362e-03	4.140673585421427577e-03	4.532925900055679441e-03	5.804428732773635538e-03	5.076802858566260672e-03	9.499349734072163112e-03	6.855251317591304523e-03	7.481112507310355014e-03
bs_RXNQT_4141	1.425949913857743785e-02	6.740682549983612916e-03	1.003703264258216108e-03	9.063454619495849018e-03	1.161077591249092683e-02	1.934866066522819561e-02	2.272786642382980393e-02	2.646093977468738645e-02	3.285568983737204019e-02	3.909226363623567735e-02	2.551048807176792277e-02	5.498454153840832276e-02	7.778208382910242573e-03	2.359778291294400976e-02	6.822234215516659317e-02
bs_RXNQT_4142	1.425949913857743785e-02	6.740682549983612916e-03	1.003703264258216108e-03	9.063454619495849018e-03	1.161077591249092683e-02	1.934866066522819561e-02	2.272786642382980393e-02	2.646093977468738645e-02	3.285568983737204019e-02	3.909226363623567735e-02	2.551048807176792277e-02	5.498454153840832276e-02	7.778208382910242573e-03	2.359778291294400976e-02	6.822234215516659317e-02
bs_RXN_1063	6.106244853223745384e-03	4.071561108064816227e-03	3.351238883622470639e-03	2.385079526315851597e-03	5.561897029599308356e-04	3.413213913431732065e-04	4.238381369410169062e-04	2.704200244465466778e-04	1.885662275165296607e-04	2.095959866004965867e-04	1.810211498741398054e-04	1.319433084096124714e-04	6.829632393088889758e-04	1.291907838051622418e-04	1.373522719985760694e-04
bs_RXN_10938	9.037008448091655988e-02	5.894676809267649503e-02	4.804037465625605324e-02	3.857483163285453653e-02	3.298033638342511703e-02	4.954253881948124383e-02	3.449403627936140776e-02	4.024688123389633804e-02	4.158868522452209560e-02	4.626034314173013001e-02	4.476064313292857366e-02	5.062164132533421984e-02	5.595317487399477374e-02	5.960972566716430526e-02	5.145535726053826475e-02
bs_RXN_1101	6.854979458943760359e-03	4.642162286845124934e-03	4.967821059144697689e-03	6.162655847800282624e-03	5.376624614905868398e-03	3.760789283817221086e-03	4.241244936707508351e-03	3.868304616792588718e-03	3.683413747695085932e-03	3.481586988433808816e-03	3.444560843341264167e-03	2.972866177879376383e-03	4.305307214468896172e-03	3.220846196783215890e-03	3.094608243422515646e-03
bs_RXN_1102	6.854979458943760359e-03	4.642162286845124934e-03	4.967821059144697689e-03	6.162655847800282624e-03	5.376624614905868398e-03	3.760789283817221086e-03	4.241244936707508351e-03	3.868304616792588718e-03	3.683413747695085932e-03	3.481586988433808816e-03	3.444560843341264167e-03	2.972866177879376383e-03	4.305307214468896172e-03	3.220846196783215890e-03	3.094608243422515646e-03
bs_RXN_1103	1.449313808303543186e-02	9.459099890086322682e-03	9.320468679877189425e-03	1.441096655269728105e-02	1.375861703984974233e-02	3.069030150042354778e-03	6.186606096171415325e-03	4.086086516540806714e-03	3.112930133553770771e-03	2.973654678306055475e-03	3.488201594997568811e-03	2.592815325598278424e-03	4.978756747088625319e-03	3.043263846611770750e-03	3.080317361088655888e-03
bs_RXN_1104	9.111610486401819017e-03	4.171857230708784711e-03	9.834188662102129417e-04	6.220785002801939613e-03	8.236947386929861087e-03	9.068511385945809294e-05	2.410976100631298438e-03	1.357359945437842420e-03	9.383763249033009752e-04	9.962165666263943144e-04	1.413924537692924687e-03	9.973045402806453817e-04	2.169022793391627620e-03	1.582843384549399495e-03	1.507246617373085443e-03
bs_RXN_1106	9.292936552486578961e-03	5.723679097094928198e-03	6.427956951205860900e-03	7.784986349055974045e-03	7.096636333830690438e-03	4.484291564683532197e-03	4.608733977352891600e-03	3.594413670583220758e-03	3.509027908754362192e-03	3.403253148482981733e-03	3.834289317547871952e-03	2.964714957718680641e-03	4.601791016079406944e-03	3.474450900947360140e-03	3.568440840850657311e-03
bs_RXN_1125	5.037552406064915028e-03	2.897292433485975944e-03	3.486419629095041835e-03	4.295951248271499823e-03	3.828291415982790040e-03	2.246037789392309539e-03	2.305503746430358908e-03	1.609935988935916936e-03	1.489406106431085709e-03	1.476300344308551123e-03	1.913970198586622705e-03	1.318733358979114981e-03	2.351645977539249064e-03	1.742136948960049028e-03	1.784086890601625048e-03
bs_RXN_1126	5.381527596633612839e-03	5.287242659377537103e-03	8.337049813666978434e-03	8.190181549895340571e-03	5.521669652919880371e-03	2.978345036182896820e-03	3.775629995540116454e-03	2.728726571102964293e-03	2.174553808650469579e-03	1.977438111679660944e-03	2.074277057304643908e-03	1.595510785317633042e-03	2.809733953696998132e-03	1.460420462062371255e-03	1.573070743715570445e-03
bs_RXN_1142	5.037552406064915028e-03	2.897292433485975944e-03	3.486419629095041835e-03	4.295951248271499823e-03	3.828291415982790040e-03	2.246037789392309539e-03	2.305503746430358908e-03	1.609935988935916936e-03	1.489406106431085709e-03	1.476300344308551123e-03	1.913970198586622705e-03	1.318733358979114981e-03	2.351645977539249064e-03	1.742136948960049028e-03	1.784086890601625048e-03
bs_RXN_1143	5.037552406064915028e-03	2.897292433485975944e-03	3.486419629095041835e-03	4.295951248271499823e-03	3.828291415982790040e-03	2.246037789392309539e-03	2.305503746430358908e-03	1.609935988935916936e-03	1.489406106431085709e-03	1.476300344308551123e-03	1.913970198586622705e-03	1.318733358979114981e-03	2.351645977539249064e-03	1.742136948960049028e-03	1.784086890601625048e-03
bs_RXN_11501	6.069851852265098298e-09	1.345747341994085966e+00	1.616904041200539988e+00	1.445696586006992801e+00	1.553856144902587388e+00	1.518718549636232762e+00	1.645601624879358127e+00	1.519409760364873963e+00	1.601254956043147271e+00	1.711617587100395133e+00	1.618593033151717542e+00	1.912660142447641265e+00	1.617817067113448859e+00	1.719840853436658712e+00	1.740100902748490608e+00
bs_RXN_11654	4.255384146421664800e-03	2.826386663608952254e-03	2.941537322110819065e-03	3.489035100784473355e-03	3.268344917847899964e-03	2.238253775291223525e-03	2.303230230922532693e-03	1.984477681647303822e-03	2.019621802323276049e-03	1.926952804174430611e-03	1.920319118961249030e-03	1.645981598739565442e-03	2.250145038540157880e-03	1.732313951987311113e-03	1.784353950249032263e-03
bs_RXN_12195	1.185376086062120138e-01	5.416639376154133712e-02	3.170581576080773456e-02	2.121249362259763210e-02	2.284902780946269571e-02	1.217255668858426183e-02	2.128378949925213703e-02	2.397761401561045863e-02	1.786076595442112266e-02	1.527511712951916054e-02	1.931281129124462828e-02	1.923753116714803021e-02	1.561913444235119193e-02	1.772423632707189819e-02	1.747646576310977334e-02
bs_RXN_12196	4.056733902226015154e+00	2.070410515920827255e+00	8.588724115245349733e-01	9.603774232183303061e-01	7.894615204913824069e-01	6.550103608007583345e-02	3.710702156494352644e-01	2.795481808674106228e-01	1.229132460691084932e-05	3.807940552610757799e-07	1.298616563246101390e-06	2.073292985260395273e-07	1.280166395553050053e-06	6.811516828549118309e-07	8.145846640526307729e-07
bs_RXN_12199	4.917551576604348856e-02	3.524002503819945870e-02	3.126549034688363288e-02	3.316247240495114740e-02	1.251740588457509948e-02	1.198149015704404186e-02	3.784716724589483935e-03	1.994919561364392232e-08	8.277251688593114269e-09	1.740840117006775645e-08	2.862432446312021654e-08	2.671778954884401808e-08	2.018922079414863825e-03	1.445046553075193632e-07	7.406239518253764781e-04
bs_RXN_12200	6.375612464673459379e-02	1.051069770500643805e-02	2.779760295287028813e-03	2.728957132927851158e-09	7.702020751042316305e-09	2.994620004590328472e-03	4.669638534958574759e-08	4.801176795533085469e-03	8.803165594927527329e-03	8.696021678809699382e-03	4.808554422367225870e-04	6.320000393030628973e-03	6.111170846068103568e-03	5.028525393937047748e-03	7.824685835742851286e-03
bs_RXN_1223	9.728641463149767781e-04	1.000402956303539891e-03	6.058044749086413184e-04	6.145329437712085266e-04	4.935024672677851667e-04	3.396818166152541936e-04	4.683212746311042119e-05	1.968497513973251168e-05	1.828119405410892824e-06	1.760709857420477113e-06	2.008641932960669815e-06	2.105739695814071203e-06	1.327892892704485967e-04	2.298821075940339366e-06	2.421818260169958436e-06
bs_RXN_1224	9.728641463149767781e-04	1.000402956303539891e-03	6.058044749086413184e-04	6.145329437712085266e-04	4.935024672677851667e-04	3.396818166152541936e-04	4.683212746311042119e-05	1.968497513973251168e-05	1.828119405410892824e-06	1.760709857420477113e-06	2.008641932960669815e-06	2.105739695814071203e-06	1.327892892704485967e-04	2.298821075940339366e-06	2.421818260169958436e-06
bs_RXN_1225	2.788511712099099767e-03	2.508728865338648827e-03	2.620152019186565689e-03	2.677539894122111033e-03	2.652026178499500807e-03	1.927802894305483778e-03	1.857552341203647095e-03	2.103088878389050217e-03	2.225207172633442577e-03	2.362235902487925393e-03	2.666190343052906100e-03	2.760987526983818031e-03	3.411120117195349036e-03	3.003076710754465188e-03	3.014052733740476067e-03
bs_RXN_13158	5.254044633805314904e-03	3.337636371370226399e-03	2.656252727571407641e-03	2.434876924137751013e-03	2.316250568479698378e-03	8.782554062973530612e-04	1.884667465143739307e-03	1.494735343990541204e-03	1.310527322264096834e-03	1.128080358979466217e-03	1.012081262792665411e-03	8.999332647206145742e-04	1.180548017513512139e-03	9.163477268025714420e-04	8.659138751729935930e-04
bs_RXN_13163	-5.254044633805314904e-03	-3.337636371370226399e-03	-2.656252727571407641e-03	-2.434876924137751013e-03	-2.316250568479698378e-03	-8.782554062973530612e-04	-1.884667465143739307e-03	-1.494735343990541204e-03	-1.310527322264096834e-03	-1.128080358979466217e-03	-1.012081262792665411e-03	-8.999332647206145742e-04	-1.180548017513512139e-03	-9.163477268025714420e-04	-8.659138751729935930e-04
bs_RXN_13191	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_RXN_13398	3.032238580803203309e-03	3.786257629568912098e-03	3.685658787906973249e-03	3.963468015562217686e-03	4.573586917373209659e-03	4.670604347427653562e-03	5.710030436247640930e-03	5.825437297675781743e-03	5.606882625010464055e-03	6.087198125195779352e-03	6.299986016645502292e-03	5.614982175721212887e-03	5.830520552661313909e-03	5.979394794415782144e-03	5.841406995801895312e-03
bs_RXN_13462	7.386404164462756841e-03	5.439482430570051659e-03	4.419817682707303380e-03	4.920434161983789668e-03	4.728020164766054412e-03	1.405033920828622097e-03	2.735045958045724968e-03	2.166249995439307238e-03	1.611135881821523438e-03	1.427314886970094216e-03	1.478696672302369855e-03	1.165659506857981463e-03	1.722606229631141799e-03	1.316734737215454008e-03	1.204013858792557122e-03
bs_RXN_1382	-1.383342340559813068e-03	-1.599607931506229208e-03	-3.070618597331037391e-04	-1.765843996041622350e-04	1.712714590121376462e-04	3.600912158783242147e-04	8.737845668857206652e-05	1.951875312945334736e-04	1.377070489561894862e-04	4.045424451366235017e-04	4.015778514079341392e-04	6.283894835325324040e-04	8.867196413897029646e-04	1.109179506654105673e-03	1.413989459372340775e-03
bs_RXN_1461	3.828348279317012048e-02	2.250091055102359031e-02	1.162547509054862038e-02	8.759372163356161575e-03	7.500447270536734004e-03	4.162463724990991647e-03	5.675529185618360430e-03	5.209537601902560107e-03	4.590979632510162542e-03	4.214686866844241826e-03	4.558468306830240450e-03	3.598373932071595015e-03	4.455126286714503926e-03	3.808091634947520770e-03	4.320448842898388410e-03
bs_RXN_1685	3.828348279317012048e-02	2.250091055102359031e-02	1.162547509054862038e-02	8.759372163356161575e-03	7.500447270536734004e-03	4.162463724990991647e-03	5.675529185618360430e-03	5.209537601902560107e-03	4.590979632510162542e-03	4.214686866844241826e-03	4.558468306830240450e-03	3.598373932071595015e-03	4.455126286714503926e-03	3.808091634947520770e-03	4.320448842898388410e-03
bs_RXN_1781	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_1841	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_1841_1_KESTOTRIOSE_WATER__BETA_D_FRUCTOSE_SUCROSE_45_	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_1882	1.196598465211389239e+00	9.290337711228954243e-01	7.686923432820076396e-01	7.253383028660882470e-01	7.010049938547903148e-01	4.638545454937389456e-01	6.066391548607978912e-01	6.000919859607596329e-01	5.329022817607929063e-01	5.106699233631928347e-01	5.166346273928565935e-01	4.839538638063854981e-01	6.386550081803097356e-01	5.170606716335550690e-01	6.027762364539414053e-01
bs_RXN_1884	1.425949913857743785e-02	6.740682549983612916e-03	1.003703264258216108e-03	9.063454619495849018e-03	1.161077591249092683e-02	1.934866066522819561e-02	2.272786642382980393e-02	2.646093977468738645e-02	3.285568983737204019e-02	3.909226363623567735e-02	2.551048807176792277e-02	5.498454153840832276e-02	7.778208382910242573e-03	2.359778291294400976e-02	6.822234215516659317e-02
bs_RXN_2121	6.106244853223745384e-03	4.071561108064816227e-03	3.351238883622470639e-03	2.385079526315851597e-03	5.561897029599308356e-04	3.413213913431732065e-04	4.238381369410169062e-04	2.704200244465466778e-04	1.885662275165296607e-04	2.095959866004965867e-04	1.810211498741398054e-04	1.319433084096124714e-04	6.829632393088889758e-04	1.291907838051622418e-04	1.373522719985760694e-04
bs_RXN_2122	6.106244853223745384e-03	4.071561108064816227e-03	3.351238883622470639e-03	2.385079526315851597e-03	5.561897029599308356e-04	3.413213913431732065e-04	4.238381369410169062e-04	2.704200244465466778e-04	1.885662275165296607e-04	2.095959866004965867e-04	1.810211498741398054e-04	1.319433084096124714e-04	6.829632393088889758e-04	1.291907838051622418e-04	1.373522719985760694e-04
bs_RXN_2581	7.951952812925513342e-03	4.832340961186923529e-03	4.002669216869144536e-03	2.960158656345864437e-03	1.011133667692462081e-03	9.311061324132376138e-04	5.684507928632476790e-04	3.362040525280139973e-04	1.980553291935043653e-04	2.147943913985045123e-04	2.484891806666910926e-04	1.859448618353956725e-04	6.742380024180620254e-04	2.155886080215415181e-04	2.440567979458904972e-04
bs_RXN_2601	7.951952812925513342e-03	4.832340961186922662e-03	4.002669216869144536e-03	2.960158656345864437e-03	1.011133667692462081e-03	9.311061324132376138e-04	5.684507928632476790e-04	3.362040525280139973e-04	1.980553291935043653e-04	2.147943913985045394e-04	2.484891806666910926e-04	1.859448618353956725e-04	6.742380024180620254e-04	2.155886080215415452e-04	2.440567979458904972e-04
bs_RXN_2621	7.951952812925513342e-03	4.832340961186923529e-03	4.002669216869144536e-03	2.960158656345864437e-03	1.011133667692462081e-03	9.311061324132376138e-04	5.684507928632476790e-04	3.362040525280139973e-04	1.980553291935043653e-04	2.147943913985045123e-04	2.484891806666910926e-04	1.859448618353956725e-04	6.742380024180620254e-04	2.155886080215415181e-04	2.440567979458904972e-04
bs_RXN_2622	7.951952812925513342e-03	4.832340961186922662e-03	4.002669216869144536e-03	2.960158656345864437e-03	1.011133667692462081e-03	9.311061324132376138e-04	5.684507928632476790e-04	3.362040525280139973e-04	1.980553291935043653e-04	2.147943913985045394e-04	2.484891806666910926e-04	1.859448618353956725e-04	6.742380024180620254e-04	2.155886080215415452e-04	2.440567979458904972e-04
bs_RXN_2944	2.600900363820696226e-02	1.809831880993343495e-02	1.545666365977760998e-02	1.646923141077859601e-02	2.112014843922632376e-02	1.540384368252431524e-02	2.363473372789133900e-02	2.466016741442055363e-02	2.555462493963153031e-02	2.472718367998082839e-02	2.318507305042893582e-02	1.740851410922644379e-02	1.584355953138319797e-02	1.593545407380961287e-02	1.613291647093294257e-02
bs_RXN_2981	2.600900363820696226e-02	1.809831880993343495e-02	1.545666365977760998e-02	1.646923141077859601e-02	2.112014843922632376e-02	1.540384368252431524e-02	2.363473372789133900e-02	2.466016741442055363e-02	2.555462493963153031e-02	2.472718367998082839e-02	2.318507305042893582e-02	1.740851410922644379e-02	1.584355953138319797e-02	1.593545407380961287e-02	1.613291647093294257e-02
bs_RXN_3521	1.766562452682081119e-01	1.259017777985571573e-01	9.322381116085555475e-02	9.235990857345889593e-02	7.813216586479375392e-02	6.388457536740624332e-02	7.978052853818817791e-02	8.698566690691358905e-02	8.244755991984145660e-02	8.397955147614762084e-02	8.376054324473511392e-02	9.948294972722307450e-02	1.002923336939265386e-01	1.060904396507917208e-01	1.080267475850930914e-01
bs_RXN_3521_chloroplast	3.303684378454488701e+00	4.490298669521940234e+00	4.435913983112794057e+00	4.011693066827533904e+00	4.159669278791014335e+00	4.258251155083906170e+00	4.519257424707975090e+00	4.728692775108844337e+00	3.452651059722661842e+00	3.090495743612666768e+00	3.187823946605361947e+00	2.609231684910610305e+00	2.857695574141493999e+00	3.064260050544121761e+00	2.788104676229294476e+00
bs_RXN_3522	6.680196415692427753e-03	7.879561471589508967e-03	7.999163191284693053e-03	7.691934727024452891e-03	7.410088897399314152e-03	1.061450717050936923e-02	8.559401535304782607e-03	8.693414244980341571e-03	9.398415087178301278e-03	9.472859789617763676e-03	9.754581004854337434e-03	1.241683710148619446e-02	1.332432986441438143e-02	1.381895434673029860e-02	1.449624975043917879e-02
bs_RXN_3523	1.699760488525156876e-01	1.180222163269676605e-01	8.522464796957085476e-02	8.466797384643443003e-02	7.072207696739443716e-02	5.327006819689687755e-02	7.122112700288339704e-02	7.829225266193325095e-02	7.304914483266314318e-02	7.450669168652987451e-02	7.400596223988077649e-02	8.706611262573688004e-02	8.696800382951215547e-02	9.227148530406141524e-02	9.353049783465391953e-02
bs_RXN_3523_chloroplast	8.880214776565990009e-01	2.443480211678226155e+00	4.117873886737762057e-02	2.568503341018693042e+00	2.081065341973158400e+00	1.161046565627196353e-01	1.414133336405658303e+00	1.134033982533906082e+00	1.799520867732736258e-07	1.230626503145216727e-07	3.187823126654881101e+00	6.677393640912921438e-08	2.809530743436810418e+00	2.743621753293538745e+00	2.370816086237061526e+00
bs_RXN_5641	4.272801608009879105e-03	1.948864260254161776e-03	6.246210676336194168e-04	6.275726728673810227e-04	6.888257655227760347e-04	6.358870076227751515e-04	1.049947563273783378e-03	7.243259399907041448e-04	7.163367132068419263e-04	5.663361058940979270e-04	5.638215233667537383e-04	5.736766533664283034e-04	5.568518057096850851e-04	6.187029463389928999e-04	6.661567940285453848e-04
bs_RXN_5642	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962355472e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_RXN_5682	2.675047734989494108e-02	1.701705318484305132e-02	1.361264271342698534e-02	1.547127628185550850e-02	1.096530066034345600e-02	1.622432714420036625e-03	4.346864658098197227e-03	2.679913854423217421e-03	1.267542870662413234e-03	1.278560846245487079e-03	1.478845569162826794e-03	1.153894673134236212e-03	2.950486931547581255e-03	1.241055251244870634e-03	1.278558780014474186e-03
bs_RXN_6161	7.308846420046086201e-02	4.800554122151494407e-02	3.620094820297993510e-02	4.479627142636233295e-02	3.007386367075689029e-02	1.243173441523017647e-02	1.088983042867811175e-02	7.351376939975257097e-03	4.140673585421434516e-03	4.532925900055678574e-03	5.804428732773641610e-03	5.076802858566259805e-03	9.499349734072159643e-03	6.855251317591311462e-03	7.481112507310359351e-03
bs_RXN_6182	1.388970395598805530e+00	1.118443201178720869e+00	9.397170520356039614e-01	9.845409195302567973e-01	8.801536938478775607e-01	6.308609946671634994e-01	7.381601024730447547e-01	4.822660631638153172e-01	3.141900283145251938e-01	2.497402813620445972e-01	2.907874481622041984e-01	2.441559267968351488e-01	4.203254550919325316e-01	3.581044655335876015e-01	4.013587484676174322e-01
bs_RXN_6902	3.533607104742159631e-03	1.745077998009465694e-03	1.547943011405090823e-03	1.530264034149555292e-03	1.562393729878015910e-03	1.274283336876156497e-03	2.246909916317498066e-03	2.751759083328675880e-03	2.848489227100825614e-03	2.967406835393920396e-03	2.811158183883420009e-03	3.312806922167094159e-03	3.043994359101211827e-03	3.152752046060368612e-03	2.996111851572760311e-03
bs_RXN_743	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_7609	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_7658	-9.160605536138402698e-09	2.473655832624616991e-04	3.153598418176070781e-04	7.178485689157138982e-04	1.818989042748745321e-03	3.414353827634553518e-03	4.374862669912533628e-03	4.725850179086533119e-03	6.296485172517774474e-03	6.684943120232421723e-03	6.976991294628528267e-03	6.097408899871615932e-03	6.635952191262361501e-03	6.550420100131080017e-03	6.372523647403060577e-03
bs_RXN_7659	0.000000000000000000e+00	2.473655832624616991e-04	3.153598418176070781e-04	7.178485689157138982e-04	1.818989042748745321e-03	3.414353827634553518e-03	4.374862669912533628e-03	4.725850179086533119e-03	6.296485172517774474e-03	6.684943120232421723e-03	6.976991294628528267e-03	6.097408899871615932e-03	6.635952191262361501e-03	6.550420100131080017e-03	6.372523647403060577e-03
bs_RXN_7660	-9.160605536138402698e-09	2.473655832624616991e-04	3.153598418176070781e-04	7.178485689157138982e-04	1.818989042748745321e-03	3.414353827634553518e-03	4.374862669912533628e-03	4.725850179086533119e-03	6.296485172517774474e-03	6.684943120232421723e-03	6.976991294628528267e-03	6.097408899871615932e-03	6.635952191262361501e-03	6.550420100131080017e-03	6.372523647403060577e-03
bs_RXN_7663	1.522867415546580970e-02	1.628316419503698584e-02	1.220986759857249290e-02	1.474530309683315561e-02	1.278317690230793523e-02	3.654538836174272762e-03	5.609936696686188169e-03	3.172438785863442978e-03	6.828573982614981460e-04	3.642176324821874592e-04	1.321408946871033231e-03	2.832857791137273446e-06	2.184536436494838915e-03	1.018615069610067769e-03	8.924027871740461458e-04
bs_RXN_7664	1.522867415546580970e-02	1.628316419503698584e-02	1.220986759857249290e-02	1.474530309683315561e-02	1.278317690230793523e-02	3.654538836174272762e-03	5.609936696686188169e-03	3.172438785863442978e-03	6.828573982614981460e-04	3.642176324821874592e-04	1.321408946871033231e-03	2.832857791137273446e-06	2.184536436494838915e-03	1.018615069610067769e-03	8.924027871740461458e-04
bs_RXN_7665	1.522867415546580970e-02	1.628316419503698584e-02	1.220986759857249290e-02	1.474530309683315561e-02	1.278317690230793523e-02	3.654538836174272762e-03	5.609936696686188169e-03	3.172438785863442978e-03	6.828573982614981460e-04	3.642176324821874592e-04	1.321408946871033231e-03	2.832857791137273446e-06	2.184536436494838915e-03	1.018615069610067769e-03	8.924027871740461458e-04
bs_RXN_7666	1.522867415546580970e-02	1.628316419503698584e-02	1.220986759857249290e-02	1.474530309683315561e-02	1.278317690230793523e-02	3.654538836174272762e-03	5.609936696686188169e-03	3.172438785863442978e-03	6.828573982614981460e-04	3.642176324821874592e-04	1.321408946871033231e-03	2.832857791137273446e-06	2.184536436494838915e-03	1.018615069610067769e-03	8.924027871740461458e-04
bs_RXN_7674	3.032238580803203309e-03	3.786257629568912098e-03	3.685658787906973249e-03	3.963468015562217686e-03	4.573586917373209659e-03	4.670604347427653562e-03	5.710030436247640930e-03	5.825437297675781743e-03	5.606882625010464055e-03	6.087198125195779352e-03	6.299986016645502292e-03	5.614982175721212887e-03	5.830520552661313909e-03	5.979394794415782144e-03	5.841406995801895312e-03
bs_RXN_7710_mod_chloroplast	5.227748668779917673e-03	3.450847924163230693e-03	3.158146195140256948e-03	3.789654824920757076e-03	5.492242874041841118e-03	6.407652055317485627e-03	6.878133261370578642e-03	8.563348174166362028e-03	7.475364552999977374e-03	6.110971301504462654e-03	5.523500982021002474e-03	5.976351416755021524e-03	5.463167016447231274e-03	5.476008133451241468e-03	4.988949915145490972e-03
bs_RXN_7737	7.386404164462756841e-03	5.439482430570052526e-03	4.419817682707303380e-03	4.920434161983789668e-03	4.728020164766054412e-03	1.405033920828622097e-03	2.735045958045724968e-03	2.166249995439307238e-03	1.611135881821523222e-03	1.427314886970094216e-03	1.478696672302369855e-03	1.165659506857981463e-03	1.722606229631141799e-03	1.316734737215454008e-03	1.204013858792557122e-03
bs_RXN_7903	6.232005569949473217e-02	4.005287625955450403e-02	2.873357260544482511e-02	3.084405262681148147e-02	2.325440638728787368e-02	1.530190770914217034e-02	1.894377301909995481e-02	1.806187843343639784e-02	1.592096407884763254e-02	1.614392568285934193e-02	1.652810384600359242e-02	1.682429231660235655e-02	1.883042892998833262e-02	1.764489459848905470e-02	1.758694471116637251e-02
bs_RXN_8001	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_RXN_821_mod	4.831752027896684787e+00	2.474100273912423820e+00	3.718986651554620604e+00	3.689941704717838000e+00	3.469411527981115739e+00	3.176067984086158535e+00	3.633237521574868012e+00	3.501334726610414894e+00	4.643691452030305200e+00	4.743621714153118063e+00	5.107973198043827878e+00	4.824279845248151233e+00	4.733275200293257434e+00	5.271071967733946373e+00	5.697386268734610404e+00
bs_RXN_8287	6.069851852265096644e-09	1.345747341994085966e+00	1.616904041200539988e+00	1.445696586006992801e+00	1.553856144902587388e+00	1.518718549636232762e+00	1.645601624879358127e+00	1.519409760364873963e+00	1.601254956043147271e+00	1.711617587100395133e+00	1.618593033151717542e+00	1.912660142447641265e+00	1.617817067113448859e+00	1.719840853436658712e+00	1.740100902748490608e+00
bs_RXN_8389_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_8730	1.223908428714570867e-01	6.664944089035508556e-02	6.922010630788799634e-02	5.528026766935451031e-02	4.212217022983946041e-02	4.548380727383743299e-02	4.543355111931875884e-02	4.921236527127465649e-02	5.909297884979642507e-02	6.269624174647268899e-02	5.694712492982568347e-02	6.795583579273677122e-02	6.667092732761141505e-02	7.169421716837498515e-02	7.013353798929551630e-02
bs_RXN_9514	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9516	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9518	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9520	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9523	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9524	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9527	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9528	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9531	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9532	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9533	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9535	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9536	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9537	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9539	1.047769625048308312e-01	6.756504344448245603e-02	4.777049223337251349e-02	5.348170173542106387e-02	3.986571786977657211e-02	2.765134999845818287e-02	3.333849564968267148e-02	3.169523769882228587e-02	2.920833585936264548e-02	2.949116713702981327e-02	3.018695638554348346e-02	3.050251754927547909e-02	3.293726210306315016e-02	3.200715715250953414e-02	3.242918674721494837e-02
bs_RXN_9540	1.047769625048308312e-01	6.756504344448245603e-02	4.777049223337251349e-02	5.348170173542106387e-02	3.986571786977657211e-02	2.765134999845818287e-02	3.333849564968267148e-02	3.169523769882228587e-02	2.920833585936264548e-02	2.949116713702981327e-02	3.018695638554348346e-02	3.050251754927547909e-02	3.293726210306315016e-02	3.200715715250953414e-02	3.242918674721494837e-02
bs_RXN_9548	1.837359144555380033e-03	1.158670613707490525e-03	9.568131924720869224e-04	1.185589324649291088e-03	4.127151760378592249e-04	2.977825661025078233e-04	1.673679286790341440e-04	1.321353356362966092e-04	7.388990667020057092e-05	6.906255441457960444e-05	4.949913403246984401e-05	6.125864360317142404e-05	2.088710565811428333e-04	7.593614090578272796e-05	7.362361028006486933e-05
bs_RXN_9549	7.665828312406937524e-03	4.676347933315776195e-03	3.809111253073230782e-03	4.436464853145401753e-03	2.170745400422935661e-03	9.471274424557260020e-04	9.409940537420236452e-04	6.857146782864063450e-04	5.816514060630912242e-04	5.197412395259870402e-04	5.252402163072472391e-04	4.020753570283752362e-04	9.577437657322364567e-04	4.615172390689469234e-04	4.847368884397119785e-04
bs_RXN_9550	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_9588	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_RXN_961_chloroplast	2.590353330623887396e-02	2.918078281157935206e-03	9.448169184301469237e-03	3.306120919154862866e-10	2.661758533093814758e-02	3.617846476010897622e-02	4.323052803342451733e-02	8.874233230864611577e-02	1.747431184983710140e-01	2.103971300721970417e-01	2.473213641154614617e-01	2.185938691464779926e-01	2.403789835056680257e-01	2.435425113494210370e-01	2.533998092920336509e-01
bs_RXN_9623	7.665837815712699642e-03	4.676356901832268154e-03	3.809119966126068603e-03	4.436472848002958984e-03	2.170755048094029100e-03	9.471353891526390319e-04	9.410037920877154481e-04	6.857243625803022312e-04	5.816610835309227656e-04	5.197508925345370847e-04	5.252499230038709102e-04	4.020849570623015695e-04	9.577531384589795145e-04	4.615268575044560858e-04	4.847464903168699339e-04
bs_RXN_9627	4.144556677144536905e-02	2.438785830798062201e-02	2.069188381955599024e-02	2.503371969903038854e-02	1.156475481411259852e-02	4.852208023778887061e-03	5.215893446516255486e-03	3.788413337299770169e-03	3.054228844549399143e-03	2.632882363789037540e-03	2.804402807637108776e-03	1.925122133297084773e-03	4.550702962701005071e-03	2.121068936674402796e-03	2.232180844405362314e-03
bs_RXN_9632	2.255730883466601153e-02	1.430370265614542939e-02	1.148526874380922241e-02	1.174649154590001743e-02	8.986002720661731558e-03	7.107171583830077834e-03	7.924585692585488575e-03	7.930512504323181111e-03	7.141009782531943136e-03	7.412496376691381401e-03	7.523231579426225765e-03	7.794936003191149307e-03	8.307911831317462206e-03	8.161196872550397288e-03	7.648182745302063885e-03
bs_RXN_9633	6.415741484405010353e-02	4.121154687326199911e-02	2.969038579791690932e-02	3.202964195146076887e-02	2.366712156332573258e-02	1.559969027524467887e-02	1.911114094777898939e-02	1.819401376907269288e-02	1.599485398551783386e-02	1.621298823727392382e-02	1.657760298003605956e-02	1.688555096020552884e-02	1.903929998656947453e-02	1.772083073939484041e-02	1.766056832144643693e-02
bs_RXN_9634	6.415741484405010353e-02	4.121154687326199911e-02	2.969038579791690932e-02	3.202964195146076887e-02	2.366712156332573258e-02	1.559969027524467887e-02	1.911114094777898939e-02	1.819401376907269288e-02	1.599485398551783386e-02	1.621298823727392382e-02	1.657760298003605956e-02	1.688555096020552884e-02	1.903929998656947453e-02	1.772083073939484041e-02	1.766056832144643693e-02
bs_RXN_9635	6.415741484405010353e-02	4.121154687326199911e-02	2.969038579791690932e-02	3.202964195146076887e-02	2.366712156332573258e-02	1.559969027524467887e-02	1.911114094777898939e-02	1.819401376907269288e-02	1.599485398551783386e-02	1.621298823727392382e-02	1.657760298003605956e-02	1.688555096020552884e-02	1.903929998656947453e-02	1.772083073939484041e-02	1.766056832144643693e-02
bs_RXN_9644	2.326010096687387840e-02	1.430417610181021829e-02	1.111134792502934017e-02	1.144338779312949195e-02	8.670375149870500689e-03	3.856063004338395814e-03	5.233583933761836934e-03	4.975958796388773447e-03	3.100576802517748722e-03	3.175901288607297420e-03	3.262978760781986166e-03	3.477466389616315143e-03	4.430543675104430153e-03	3.690903566408626751e-03	3.165719126383427159e-03
bs_RXN_9655	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9657	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9658	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9659	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9660	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9661	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9662	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs_RXN_9663	1.047769625048308312e-01	6.756504344448245603e-02	4.777049223337251349e-02	5.348170173542106387e-02	3.986571786977657211e-02	2.765134999845818287e-02	3.333849564968267148e-02	3.169523769882228587e-02	2.920833585936264548e-02	2.949116713702981327e-02	3.018695638554348346e-02	3.050251754927547909e-02	3.293726210306315016e-02	3.200715715250953414e-02	3.242918674721494837e-02
bs_RXN_9667	3.769647548704443095e-03	5.089332911781083157e-03	4.684110091794938847e-03	5.370110612652214538e-03	6.338983953559498147e-03	3.856071646180945101e-03	5.233593736165726394e-03	4.975968633879155646e-03	3.100586203652846550e-03	3.175910868874158924e-03	3.262988356889755248e-03	3.477476133585352593e-03	3.841246545646948181e-03	3.690913335818996836e-03	3.165728755100254924e-03
bs_RXN_9669	2.326010096687387840e-02	1.430417610181021829e-02	1.111134792502934017e-02	1.144338779312949195e-02	8.670375149870500689e-03	3.856063004338395814e-03	5.233583933761836934e-03	4.975958796388773447e-03	3.100576802517749156e-03	3.175901288607297420e-03	3.262978760781986166e-03	3.477466389616315143e-03	4.430543675104431020e-03	3.690903566408626751e-03	3.165719126383427159e-03
bs_RXN_9670	2.326010096687387840e-02	1.430417610181021829e-02	1.111134792502934017e-02	1.144338779312949195e-02	8.670375149870500689e-03	3.856063004338395814e-03	5.233583933761836934e-03	4.975958796388773447e-03	3.100576802517748722e-03	3.175901288607297420e-03	3.262978760781986166e-03	3.477466389616315143e-03	4.430543675104430153e-03	3.690903566408626751e-03	3.165719126383427159e-03
bs_RXN_969_peroxisome	5.589636678283661092e-02	7.580046696541567486e-03	5.729091756741507002e-02	5.019693194921759360e-02	8.718074807377268476e-02	9.106540831500752053e-02	1.251773352110911175e-01	1.477240982945924042e-01	1.783370017279280739e-01	2.196319959609899508e-01	2.521688625496039671e-01	2.540032587666010699e-01	2.678457053640244112e-01	2.807712511118808374e-01	2.879153773392912896e-01
bs_RXN_9952	2.215838589542506731e-01	1.248868792927236709e-01	8.344839265345910251e-02	8.046613646380929019e-02	6.327281811747759166e-02	4.383592440044516841e-02	5.535205991705416384e-02	4.742846344002490944e-02	3.869041235725183964e-02	3.654935928783875632e-02	3.731045648703200379e-02	3.169268047267132654e-02	4.038821794947537042e-02	2.962968389539624367e-02	3.126010096202416766e-02
bs_RXN_MG_PROTOPORPHYRIN_METHYLESTER_SYN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_SAICARSYN_RXN	2.251153302244802978e-02	1.347040265938829855e-02	1.012712949432636490e-02	1.020977345906757400e-02	9.125697663703198625e-03	7.254508998810318098e-03	7.732107251237846715e-03	8.400992465341237253e-03	8.397995634884816707e-03	7.545230181159093795e-03	7.361134688402531240e-03	7.392295585803697333e-03	7.135214396351415196e-03	6.816484397314217375e-03	7.017061724709983649e-03
bs_SEDOBISALDOL_RXN_chloroplast	2.708646194724525502e-01	2.456614187977996383e-02	9.166798781843055188e-02	3.747299494311602923e-09	3.044766122300222588e-01	8.727413899624054672e-01	1.602379865076381193e+00	2.674233297679687205e+00	3.781844197941236274e+00	4.176850522558708256e+00	4.164700291943121968e+00	3.878883706507249673e+00	3.833503174578514638e+00	3.412423437284370920e+00	3.437187123323581339e+00
bs_SEDOHEPTULOSE_BISPHOSPHATASE_RXN_chloroplast	2.708646194724525502e-01	2.456614187977996383e-02	9.166798781843055188e-02	3.747299494311602923e-09	3.044766122300222588e-01	8.727413899624054672e-01	1.602379865076381193e+00	2.674233297679687205e+00	3.781844197941236274e+00	4.176850522558708256e+00	4.164700291943121968e+00	3.878883706507249673e+00	3.833503174578514638e+00	3.412423437284370920e+00	3.437187123323581339e+00
bs_SERINE_C_PALMITOYLTRANSFERASE_RXN	7.665837815712651070e-03	4.676356901832308052e-03	3.809119966126086818e-03	4.436472848003050924e-03	2.170755048094072902e-03	9.471353891526671127e-04	9.410037920877247723e-04	6.857243625802930155e-04	5.816610835309272108e-04	5.197508925345389278e-04	5.252499230038378420e-04	4.020849570623279156e-04	9.577531384589937176e-04	4.615268575044409612e-04	4.847464903168605555e-04
bs_SERINE_GLYOXYLATE_AMINOTRANSFERASE_RXN_peroxisome	5.339740468474751117e-03	7.580054951193467005e-03	8.105246611766181095e-03	9.358423913033882269e-03	1.037135113085813597e-02	9.752252590333541915e-03	1.149520487114183941e-02	1.316408727138561156e-02	1.352580700149444426e-02	1.419479117209607524e-02	1.363111645089248522e-02	1.475879029775722245e-02	1.260184215909558071e-02	1.308522548131341862e-02	1.295617906479613543e-02
bs_SERINE_O_ACETTRAN_RXN	1.925910908049409398e-02	1.801037720660928626e-02	1.650936555984993878e-02	1.152236864063207328e-02	1.011440391168014208e-02	7.239882630131519448e-03	8.414041567440046915e-03	7.666201063038080056e-03	5.899276370160039078e-03	6.084329966765592360e-03	6.446137342452745202e-03	6.000078685629965831e-03	7.683825886713683412e-03	6.426234004215681909e-03	6.911881532527005059e-03
bs_SHIKIMATE_5_DEHYDROGENASE_RXN	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs_SHIKIMATE_KINASE_RXN	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs_SPHINGANINE_KINASE_RXN	2.985411441599135612e-03	1.468841762135370032e-03	1.643501409444409487e-03	1.573273013126739311e-03	1.071131412271167415e-03	9.471457521864803508e-04	6.947336077843293796e-04	6.857280289418601167e-04	5.816661653444534039e-04	5.197603056312168112e-04	5.252258520047768837e-04	4.021002141676575286e-04	7.226402430065916082e-04	4.615414887769321139e-04	4.847629981016469232e-04
bs_SPONTPRO_RXN	6.379256822429597851e-02	2.864611815739950829e-02	1.417553561193359186e-02	1.427985795271080605e-02	1.406876788967564330e-02	6.329394659604935247e-03	1.199320363445731570e-02	1.298651505322533269e-02	1.168077568134615399e-02	1.110060036676548297e-02	9.183556851302371316e-03	9.466424692340240019e-03	1.015376654267784520e-02	9.587444375879149508e-03	7.376020734478544449e-03
bs_SUCCCOASYN_RXN_mitochondrion	1.579657239309843059e-02	7.423564951190047417e-03	5.773979040755079263e-03	4.617329773074664925e-03	3.200289652919144356e-03	3.207413192566314561e-03	2.830935366230286684e-03	1.774507335580267822e-03	1.886395629245789501e-03	2.276539535441268747e-03	2.240707751014199816e-03	1.934269110292017235e-03	2.705278931549026048e-03	2.342238060503915205e-03	2.844867105222977088e-03
bs_SUCCINATE_SEMIALDEHYDE_DEHYDROGENASE_RXN	2.470453243418852321e-02	1.132449768009155186e-02	1.105013761605837426e-02	1.089058269449815278e-02	9.585748441821072621e-03	7.490476272082207711e-03	1.022015270641352634e-02	1.142078271540620735e-02	1.209832414419534027e-02	1.181415151953883400e-02	1.097210882820098647e-02	1.150892493826091191e-02	1.256388001861608213e-02	1.141596419816573969e-02	1.202287338646465358e-02
bs_SUCROSE_PHOSPHATASE_RXN	2.009017026584033749e-01	1.027900516435858030e-01	1.279126452983260498e-01	7.809305674471726799e-02	8.566309518683465352e-02	1.812975490406896484e-01	1.674609489003506257e-01	1.920083486073866919e-01	2.430016995446237782e-01	2.586422931345961906e-01	2.515877390922465762e-01	2.202623631702323448e-01	2.451124139833759652e-01	2.134797333110843576e-01	2.064817169814311959e-01
bs_SUCROSE_PHOSPHATE_SYNTHASE_RXN	2.009017026584033749e-01	1.027900516435858030e-01	1.279126452983260498e-01	7.809305674471726799e-02	8.566309518683465352e-02	1.812975490406896484e-01	1.674609489003506257e-01	1.920083486073866919e-01	2.430016995446237782e-01	2.586422931345961906e-01	2.515877390922465762e-01	2.202623631702323448e-01	2.451124139833759652e-01	2.134797333110843576e-01	2.064817169814311959e-01
bs_SUCROSE_SYNTHASE_RXN	-7.537189052783626053e-01	-5.261370960350230108e-01	-4.474465763211242786e-01	-4.650982028619964348e-01	-3.582877466909716868e-01	-4.451828703339659188e-01	-3.889746341323102041e-01	-1.433216762678918843e-01	-1.012493801387428088e-01	-1.009634427478952740e-01	-9.807771479442453644e-02	-1.006970421090414014e-01	-8.525782622981073477e-02	-1.124272476693869705e-01	-1.163318245658058886e-01
bs_SULFATE_ADENYLYLTRANS_RXN	2.244811485547833912e-02	3.113428914608499035e-02	4.379816018423257629e-02	3.446382507670025380e-02	3.917268949350768970e-02	5.627358287238235640e-02	6.338186461600435473e-02	6.219592439506578530e-02	7.555111558081065160e-02	7.426290196499665819e-02	6.591902778285302356e-02	6.917971915374244996e-02	5.764143885333101319e-02	6.459069599853266286e-02	6.140852646136855247e-02
bs_SULFITE_OXIDASE_RXN	2.216141628669268584e-03	1.212350898317216333e-02	2.668299014947399239e-02	2.232692349229697254e-02	2.856478311455976082e-02	4.869401842563557403e-02	5.492099092110119124e-02	5.451003835688796734e-02	6.965001109124520362e-02	6.817681128837364823e-02	5.947088179846732325e-02	6.317753472841666773e-02	4.982482367734687723e-02	5.816216317324103546e-02	5.449422311058137181e-02
bs_SULFITE_REDUCTASE_FERREDOXIN_RXN	1.925910908049409398e-02	1.801037720660928626e-02	1.650936555984993878e-02	1.152236864063207328e-02	1.011440391168014208e-02	7.239882630131519448e-03	8.414041567440046915e-03	7.666201063038080056e-03	5.899276370160039078e-03	6.084329966765592360e-03	6.446137342452745202e-03	6.000078685629965831e-03	7.683825886713683412e-03	6.426234004215681909e-03	6.911881532527005059e-03
bs_SUPEROX_DISMUT_RXN_chloroplast	3.303684378454488701e+00	4.490298669521940234e+00	4.435913983112794057e+00	4.011693066827533904e+00	4.159669278791014335e+00	4.258251155083906170e+00	4.519257424707975090e+00	4.728692775108844337e+00	3.452651059722661842e+00	3.090495743612666768e+00	3.187823946605361947e+00	2.609231684910610305e+00	2.857695574141493999e+00	3.064260050544121761e+00	2.788104676229294476e+00
bs_S_ADENMETSYN_RXN	3.183406933328506438e-01	1.639076905482461655e-01	1.350912807461781551e-01	1.168079657872484467e-01	6.188959168942641254e-02	4.154891634398386047e-02	3.877428575676751532e-02	2.856601348159419976e-02	2.649547683653998009e-02	2.763375792862492533e-02	3.468499173630616023e-02	2.851893708816099701e-02	5.067828532632001615e-02	3.246867467930725226e-02	3.443091032008462754e-02
bs_THIOESTER_RXN_BUTYRYL_COA_WATER__BUTYRIC_ACID_CO_A_PROTON_44_	4.144556677144526496e-02	2.438785830798055609e-02	2.069188381955593473e-02	2.503371969903031916e-02	1.156475481411256730e-02	4.852208023778873183e-03	5.215893446516241608e-03	3.788413337299759761e-03	3.054228844549390903e-03	2.632882363789030167e-03	2.804402807637101404e-03	1.925122133297079352e-03	4.550702962700992928e-03	2.121068936674396724e-03	2.232180844405355809e-03
bs_THIOREDOXIN_REDUCT_NADPH_RXN	1.496970402618986139e-02	8.171506588560422876e-03	5.369644530800565634e-03	4.908207628806645142e-03	4.780939163034875206e-03	2.854658730079806875e-03	3.970889469982273601e-03	3.856191462815608453e-03	3.396850415737579214e-03	3.358927499273637457e-03	3.448230937287456027e-03	3.159707388455227500e-03	3.520963486842665791e-03	3.437301572892963782e-03	3.552094442787650293e-03
bs_THREDEHYD_RXN	1.190624390619378012e-02	5.872635603772831392e-03	3.778275567338543542e-03	3.380610648914354147e-03	3.219221816392192105e-03	1.419440629148831668e-03	2.408151453958220709e-03	1.789467923890903115e-03	1.112995633647715981e-03	1.031088541422427608e-03	1.207019086813063396e-03	8.656514821844281784e-04	1.563864443292737249e-03	1.167854664703201406e-03	1.266009862694672441e-03
bs_THRESYN_RXN	1.190624756001609601e-02	5.872626716617075290e-03	4.352573211621915510e-03	4.098876070325167126e-03	4.258513340903860057e-03	2.364300153360259990e-03	3.678472140268852428e-03	2.495840935362177940e-03	2.543968174012841647e-03	3.020375598041459293e-03	3.299589614179191353e-03	2.840695021550168620e-03	3.153418259149212786e-03	3.527397139668281105e-03	3.797830516329290824e-03
bs_THYMIDYLATESYN_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_TRANSALDOL_RXN	7.994275977334155958e-02	4.594081100986508598e-02	3.280863944183607522e-02	3.349576663984657476e-02	2.519339518170776726e-02	1.309858509377474431e-02	1.821305756257544234e-02	1.377872346010932010e-02	1.002662951583667417e-02	9.803664418129442656e-03	1.045733079892275860e-02	7.952097060138597212e-03	1.301494798493453217e-02	7.924269177099636449e-03	8.301894299613791009e-03
bs_TRANS_CINNAMATE_4_MONOOXYGENASE_RXN	3.725202316783021717e-02	2.376594409930529381e-02	2.229362817276017705e-02	2.649393971318929342e-02	2.115750899014053402e-02	8.692031698686051092e-03	1.156475261860541968e-02	8.626799238389423752e-03	7.192454539635865542e-03	6.884830449536873641e-03	7.429740799672215380e-03	5.937571227148445881e-03	1.063253996639364554e-02	6.695287259438069405e-03	6.663039200402952854e-03
bs_TRIOSEPISOMERIZATION_RXN	1.426506284803624514e+00	2.172296059348770569e+00	1.907569055010537307e+00	1.995879836596161194e+00	-1.663168703592978526e+00	-2.436086152501220070e+00	-4.138021043712842406e+00	-7.048846513208614439e+00	-6.643115617344425239e+00	-7.537771686764453527e+00	-7.634008251575678194e+00	-7.137975220599459547e+00	-7.198810622806393056e+00	-6.265286425453063579e+00	-6.500500250920175915e+00
bs_TRIOSEPISOMERIZATION_RXN_chloroplast	-1.159327401541419444e+00	-1.566705112540074385e+00	-1.593475245481600799e+00	-1.353521499185550203e+00	1.497049962070311047e+00	1.128527389525785019e+00	1.273777142265277273e+00	1.502405073134749580e+00	-1.307475110246770544e+00	-1.240017423622688852e+00	-1.097001488280735959e+00	-9.835446757569288323e-01	-8.701529416223411362e-01	-8.528016389214049253e-01	-6.891711677757521581e-01
bs_TYRAMINE_N_FERULOYLTRANSFERASE_RXN	2.110410715639987611e-02	1.340010271536523981e-02	1.089785016240961760e-02	1.254629751633303675e-02	8.684248041403974314e-03	4.469508501852974291e-04	2.714773704545018432e-03	1.164080951013614059e-03	1.288318641729388010e-08	-9.687379917121356208e-09	1.508906387830789906e-04	-9.908449610624962418e-09	1.725441735845342208e-03	-9.838292506277919436e-09	-9.883870220695174849e-09
bs_TYROSINE_DECARBOXYLASE_RXN	2.110410715639987611e-02	1.340010271536523981e-02	1.089785016240961760e-02	1.254629751633303675e-02	8.684248041403974314e-03	4.469508501852974291e-04	2.714773704545018432e-03	1.164080951013614059e-03	1.288318641729388010e-08	-9.687379917121356208e-09	1.508906387830789906e-04	-9.908449610624962418e-09	1.725441735845342208e-03	-9.838292506277919436e-09	-9.883870220695174849e-09
bs_TotalBiomassSink	0.000000000000000000e+00	-4.345947874563377541e-13	1.459342465268984705e-13	-2.519335940431816800e-13	1.711208189390118302e-13	-4.421717228854537333e-13	-4.354793776247190277e-13	0.000000000000000000e+00	0.000000000000000000e+00	1.902079649340606047e-13	-2.501848292570211146e-13	-4.343983600467423076e-13	-3.335372550693145255e-13	0.000000000000000000e+00	0.000000000000000000e+00
bs_UDPGLUCEPIM_RXN_mod	1.171151872703376284e+00	9.146058170797489728e-01	7.613462664883969833e-01	7.104791983278572198e-01	6.840901732374068400e-01	4.406502887174463812e-01	5.801961936538220233e-01	5.694248783493358612e-01	4.955961875010436168e-01	4.668531978479620870e-01	4.857917685501326188e-01	4.234473571453399310e-01	6.240545694204400196e-01	4.874567452266316825e-01	5.285257987636057253e-01
bs_UDPKIN_RXN	3.715547160306993391e+00	3.143517452286559433e+00	2.271090497872402025e+00	2.108581525110496457e+00	2.117364080301145535e+00	1.358197595524598844e+00	1.823811085950904465e+00	1.868473335848019667e+00	1.762759520788427459e+00	1.888696681613900807e+00	1.792443744776689440e+00	2.052612814695162324e+00	1.805895085887488483e+00	1.841203157401216206e+00	1.851825968250182530e+00
bs_UDPREDUCT_RXN	3.742426006547465780e-03	2.042876647140105285e-03	1.342411132700141408e-03	1.227051907201661286e-03	1.195234790758718801e-03	7.136646825199517187e-04	9.927223674955681833e-04	9.640478657039021132e-04	8.492126039343948036e-04	8.397318748184094727e-04	8.620577343218640068e-04	7.899268471138068751e-04	8.802408717106664478e-04	8.593253932232409456e-04	8.880236106969125734e-04
bs_UDP_ARABINOSE_4_EPIMERASE_RXN	2.381178375911569001e-02	1.731648378677581174e-02	1.216267847072815232e-02	2.838522159200449271e-03	-9.869821144365849610e-09	9.551167282882810222e-04	5.553902614758189768e-04	2.269889973522827543e-04	-3.724530759092349018e-09	-7.198721820119393569e-09	-9.058578782153535261e-09	-5.775038070321280083e-09	-8.782378186859572848e-11	-9.246041770952643519e-09	-8.451242452598640236e-09
bs_UDP_GLUCURONATE_4_EPIMERASE_RXN	2.728073766491075081e-02	1.288463717635952507e-02	7.175655711626978232e-03	4.347912212417264118e-03	2.410546895666591631e-03	1.937611969605151484e-03	1.550878697945728881e-03	8.628098353857816807e-04	5.889668638022142310e-04	6.527507481301000891e-04	7.542375321313055407e-04	6.103502834684487559e-04	1.676317366300659160e-03	7.396243030370674770e-04	8.075071073226888817e-04
bs_UDP_GLUCURONATE_DECARBOXYLASE_RXN	7.862473286108426218e-02	6.003003651611606151e-02	4.254819284295477400e-02	2.287819087070463650e-02	8.457487238606758995e-03	6.899947285789580394e-03	6.599503001161965976e-03	3.417403867555065394e-03	1.780693005216675692e-03	1.597642064031561115e-03	1.833592979377997745e-03	1.229190861641214771e-03	4.711624908338636272e-03	1.426755463500641984e-03	1.425597527355992444e-03
bs_UGD_RXN	1.059054619827038135e-01	7.291466767944719540e-02	4.972384175892313740e-02	2.722609489197590216e-02	1.086802432473358247e-02	8.837552495275213457e-03	8.150374152509702944e-03	4.280207076564215320e-03	2.369651957264048373e-03	2.250384764808485878e-03	2.587821509897885765e-03	1.839533589451133487e-03	6.387934713037885306e-03	2.166370638250498821e-03	2.233095797335170590e-03
bs_UREASE_RXN	5.158370514748529534e-02	3.490555836690611285e-02	2.003514359469383763e-02	2.153570957512698086e-02	2.046565538632025630e-02	7.187932914435700947e-03	1.617443653609413126e-02	1.516497599192413379e-02	9.314563403299778652e-03	7.953624870299238342e-03	7.392863601306895287e-03	5.536030583031511035e-03	7.315333938422157942e-03	6.060627581038967662e-03	6.959611134947907111e-03
bs_UROGENDECARBOX_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_UROGENIIISYN_RXN	1.522866499486027342e-02	1.653052977829944786e-02	1.252522744039009928e-02	1.546315166574887059e-02	1.460216594505668077e-02	7.068892663808826714e-03	9.984799366598722664e-03	7.898288964949975663e-03	6.979342570779272295e-03	7.049160752714609887e-03	8.298400241499560848e-03	6.100241757662753020e-03	8.820488627757201716e-03	7.569035169741148220e-03	7.264926434577107482e-03
bs_UTPHEXPURIDYLYLTRANS_RXN	6.143424747733691182e-01	1.636375173016133333e+00	1.750233164860844681e+00	1.345010900652909847e+00	1.521956264008228477e+00	1.651854499390241759e+00	1.691406410783348413e+00	1.830926985219280434e+00	2.010037104761915216e+00	2.139324086007574177e+00	2.034508630994480427e+00	2.293873939207178303e+00	2.057293550769571322e+00	2.092554877085413434e+00	2.094409135749028650e+00
bs_XylanSynthase_mod	2.381176686763715467e-02	2.221541956131547341e-02	1.789729736248067693e-02	1.353693769739445704e-02	6.046950281431322412e-03	3.374070980815114303e-03	3.579925271553574193e-03	1.566125215633604314e-03	9.104167825742217257e-04	8.335768312125713640e-04	1.129859412985663881e-03	5.774424698908334425e-04	2.156008444477095810e-03	7.148637105694699524e-04	6.738417206890211578e-04
bs_XylogalacturonanSynthesis_mod	8.851112180781096211e-03	8.968992824429349725e-03	7.175664345224213800e-03	4.347922100753574479e-03	2.410556657367925182e-03	1.343909162722437206e-03	1.550888160260370562e-03	8.628176413649701285e-04	5.531539575685171222e-04	5.717363027642675304e-04	7.037493600363756456e-04	4.920234779083926171e-04	1.636789117013770023e-03	7.119095475526333785e-04	6.786841753852910705e-04
bs_XyloglucanSynthesis_mod	2.215007005355032477e-02	1.152914034359542317e-02	5.312552664521726607e-03	2.154808913356154841e-03	0.000000000000000000e+00	1.226850413963747211e-03	9.132993078722022448e-04	7.614720132042083599e-04	3.171259896046960645e-04	1.923361287765422553e-04	0.000000000000000000e+00	1.597306888800590794e-04	9.188274346715521058e-04	0.000000000000000000e+00	7.308008252413292476e-05
bs_XyloseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs__1TRANSKETO_RXN	-7.994275977334155958e-02	-4.594081100986508598e-02	-3.280863944183607522e-02	-3.349576663984657476e-02	-2.519339518170776726e-02	-1.309858509377474431e-02	-1.821305756257544234e-02	-1.377872346010932010e-02	-1.002662951583667417e-02	-9.803664418129442656e-03	-1.045733079892275860e-02	-7.952097060138597212e-03	-1.301494798493453217e-02	-7.924269177099636449e-03	-8.301894299613791009e-03
bs__1TRANSKETO_RXN_chloroplast	2.708646194724525502e-01	2.456614187977996383e-02	9.166798781843055188e-02	3.747299494311602923e-09	3.044766122300222588e-01	8.727413899624054672e-01	1.602379865076381193e+00	2.674233297679687205e+00	3.781844197941236274e+00	4.176850522558708256e+00	4.164700291943121968e+00	3.878883706507249673e+00	3.833503174578514638e+00	3.412423437284370920e+00	3.437187123323581339e+00
bs__1acylglycerol3POAcyltransferase_mod	3.295371934837378058e-02	2.167714863790468072e-02	1.427099518238237295e-02	1.701559493081488891e-02	1.402785090602789823e-02	1.110453228075777843e-02	1.328636064816165856e-02	1.281550925146318631e-02	1.263183046778171975e-02	1.275843766022990468e-02	1.308411318920017774e-02	1.321489123204157637e-02	1.294021835076143365e-02	1.382480917404574870e-02	1.428388153732879778e-02
bs__2OXOGLUTARATEDEH_RXN_mitochondrion	1.579657239309843059e-02	7.423564951190047417e-03	5.773979040755079263e-03	4.617329773074664925e-03	3.200289652919144356e-03	3.207413192566314561e-03	2.830935366230286684e-03	1.774507335580267822e-03	1.886395629245789501e-03	2.276539535441268747e-03	2.240707751014199816e-03	1.934269110292017235e-03	2.705278931549026048e-03	2.342238060503915205e-03	2.844867105222977088e-03
bs__2PGADEHYDRAT_RXN	-1.051742629197544465e+00	-4.220684258629772700e-01	-2.593377146592283911e-01	-2.431042291594819604e-01	1.708893791465077583e-01	1.599275508050611583e-01	1.700054632792762366e-01	1.750895436029080710e-01	1.625162066374486181e-01	1.599346305709206939e-01	1.385130140704611823e-01	1.549018154191206531e-01	-1.600079161974015396e-01	1.417478133797621942e-01	1.341539126921066916e-01
bs__2TRANSKETO_RXN	1.299139802486209364e-03	-3.332566380652606571e-03	-8.879252313682920589e-03	-1.303680537946465094e-02	-1.078537990706939821e-02	-1.585159066000082779e-04	-1.174060264511250784e-03	-1.592877338854310201e-03	-2.142493638228073777e-03	-2.262853269219994388e-03	-2.328134999295310929e-03	-2.940635108218898723e-03	-4.079421940146423994e-03	-3.815376833893167723e-03	-3.319798586190893241e-03
bs__2TRANSKETO_RXN_chloroplast	-2.708646194724525502e-01	-2.456614187977996383e-02	-9.166798781843055188e-02	-3.747299494311602923e-09	-3.044766122300222588e-01	-8.727413899624054672e-01	-1.602379865076381193e+00	-2.674233297679687205e+00	-3.781844197941236274e+00	-4.176850522558708256e+00	-4.164700291943121968e+00	-3.878883706507249673e+00	-3.833503174578514638e+00	-3.412423437284370920e+00	-3.437187123323581339e+00
bs__2_ISOPROPYLMALATESYN_RXN	5.254044633805314904e-03	3.337636371370226399e-03	2.656252727571407641e-03	2.434876924137751013e-03	2.316250568479698378e-03	8.782554062973530612e-04	1.884667465143739307e-03	1.494735343990541204e-03	1.310527322264096834e-03	1.128080358979466217e-03	1.012081262792665411e-03	8.999332647206145742e-04	1.180548017513512139e-03	9.163477268025714420e-04	8.659138751729935930e-04
bs__3PGAREARR_RXN	-1.051742629197544465e+00	-4.220684258629772700e-01	-2.593377146592283911e-01	-2.431042291594819604e-01	1.708893791465077583e-01	1.599275508050611583e-01	1.700054632792762366e-01	1.750895436029080710e-01	1.625162066374486181e-01	1.599346305709206939e-01	1.385130140704611823e-01	1.549018154191206531e-01	-1.600079161974015396e-01	1.417478133797621942e-01	1.341539126921066916e-01
bs__3_1_2_14_RXN_mod	2.936633635112095159e-02	1.837572762164982679e-02	1.446257742306245042e-02	1.382845769599659082e-02	9.226555481259971978e-03	4.197375428384393647e-03	5.657412370938297123e-03	5.246369181973211532e-03	3.289133611065913655e-03	3.385488022629438987e-03	3.443990656803413812e-03	3.609401084560780616e-03	5.890210579226900708e-03	3.820085424443305563e-03	3.303063173837576024e-03
bs__3_DEHYDROQUINATE_DEHYDRATASE_RXN	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs__3_DEHYDROQUINATE_SYNTHASE_RXN	7.864361997085535239e-02	4.927337739051769472e-02	4.168789175551899234e-02	4.653257201931122744e-02	3.597877508877716374e-02	1.325710100037475435e-02	1.938711782708668965e-02	1.537160079896363052e-02	1.216912315406474925e-02	1.206651768734943661e-02	1.278546579821807083e-02	1.089273216835749507e-02	1.709436992508095443e-02	1.173964601099280330e-02	1.162169288580468425e-02
bs__3_DEHYDROSPHINGANINE_REDUCTASE_RXN	7.665837815712651070e-03	4.676356901832308052e-03	3.809119966126086818e-03	4.436472848003050924e-03	2.170755048094072902e-03	9.471353891526671127e-04	9.410037920877247723e-04	6.857243625802930155e-04	5.816610835309272108e-04	5.197508925345389278e-04	5.252499230038378420e-04	4.020849570623279156e-04	9.577531384589937176e-04	4.615268575044409612e-04	4.847464903168605555e-04
bs__3_OXOACYL_ACP_SYNTH_RXN_Palmitoyl_ACPs_MALONYL_ACP__3_oxo_stearoyl_ACPs_CARBON_DIOXIDE_ACP_67_	4.160010600938409547e-02	2.690784421711656452e-02	1.820511705410768344e-02	2.028315040556075838e-02	1.468111884266400102e-02	8.492518691414600168e-03	1.118655525519350082e-02	1.026350126474951177e-02	8.853844202985891587e-03	8.800491860582539821e-03	9.054371400609835530e-03	9.090614957014379535e-03	1.073138815525201406e-02	9.559633866844443120e-03	1.001238557614437391e-02
bs__4_2_1_58_RXN	1.047769625048308034e-01	6.756504344448240051e-02	4.777049223337254819e-02	5.348170173542107775e-02	3.986571786977661375e-02	2.765134999845818981e-02	3.333849564968259516e-02	3.169523769882227893e-02	2.920833585936261773e-02	2.949116713702981327e-02	3.018695638554345223e-02	3.050251754927551379e-02	3.293726210306319874e-02	3.200715715250954801e-02	3.242918674721492756e-02
bs__4_2_1_61_RXN	1.047769625048308312e-01	6.756504344448245603e-02	4.777049223337251349e-02	5.348170173542106387e-02	3.986571786977657211e-02	2.765134999845818287e-02	3.333849564968267148e-02	3.169523769882228587e-02	2.920833585936264548e-02	2.949116713702981327e-02	3.018695638554348346e-02	3.050251754927547909e-02	3.293726210306315016e-02	3.200715715250953414e-02	3.242918674721494837e-02
bs__6PFRUCTPHOS_RXN	3.223155589660541692e-02	2.252871933871297694e-02	2.096462383038716348e-02	1.950156466279409292e-02	1.787477717338429445e-02	1.872155308807224930e-02	1.946390711138499402e-02	2.035095130230426749e-02	2.244525182712685599e-02	2.236052057735637283e-02	2.210422217588508403e-02	2.545323428854160200e-02	2.559239034004304886e-02	2.663527625906804766e-02	2.789268312741287337e-02
bs__6PGLUCONOLACT_RXN	2.215838589542506731e-01	1.248868792927236709e-01	8.344839265345910251e-02	8.046613646380929019e-02	6.327281811747759166e-02	4.383592440044516841e-02	5.535205991705416384e-02	4.742846344002490944e-02	3.869041235725183964e-02	3.654935928783875632e-02	3.731045648703200379e-02	3.169268047267132654e-02	4.038821794947537042e-02	2.962968389539624367e-02	3.126010096202416766e-02
bs_active_pepc	6.104383220361083717e-01	7.970614854138498018e-01	1.782014315737568078e+00	1.651918354723586724e+00	2.012056277202468380e+00	2.664578655756231651e+00	3.859139352250872790e+00	3.745662374692092289e+00	4.009050125630994721e+00	4.380618466820986434e+00	4.428440837646357764e+00	3.884551373278441133e+00	3.468713199488445031e+00	3.556650872233715344e+00	3.744377196309767175e+00
bs_active_rubisco	1.114526907281951473e+00	1.082925679494742138e-01	3.927043863622324826e-01	1.526111486612122523e-08	1.222366350426696391e+00	3.043719410735765685e+00	5.283477677672368422e+00	8.946024059851444221e+00	1.305062944481521825e+01	1.454884120673344583e+01	1.468747199377268942e+01	1.373506484099384473e+01	1.373962980524007804e+01	1.245731290043717721e+01	1.262278132257588936e+01
bs_chloroplast_CO2_exchange	6.638806038781062124e-01	-1.914831001923747722e-01	-1.798825228893208950e+00	-1.994644485440042914e+00	-1.723762569908156239e+00	-4.572652687410715622e+00	-7.701578109291252972e+00	-6.614642552984012269e+00	-4.311030924800315134e+00	-3.663523326381052936e+00	-1.593225024131023959e+00	-2.758236440962769542e+00	-1.403853546297892496e+00	-9.391118826226515504e-01	-3.884980067387428515e-01
bs_chloroplast_O2_exchange	-1.236231480503358959e+00	-4.178562679241623612e-01	3.928187083551613057e-01	1.876623791996390178e-01	-2.626862096663639123e-01	9.690456207316187898e-02	-8.520367881658480469e-01	-1.617311044905764827e+00	-2.601464599035695269e+00	-2.919098129980640888e+00	-4.351505847422175499e+00	-2.922572147981982837e+00	-3.471352305362875867e+00	-3.853599658557905538e+00	-3.874915623802878351e+00
bs_chloroplast_TPT_DHAP_exchange	-6.120653874040189457e-01	-1.514023669391992399e+00	-1.406256288627845130e+00	-1.349731845424142040e+00	2.111495420464689410e+00	2.882713180826505184e+00	4.488704106030348306e+00	6.863352992904825811e+00	6.270134168390904428e+00	7.127298156706550536e+00	7.244504865996105991e+00	6.787600897917895892e+00	6.807338242901270320e+00	5.983893145726485230e+00	6.195593539270685568e+00
bs_chloroplast_TPT_G3P_exchange	2.641684668472474851e-01	4.286437532157248986e-01	3.121673076492278431e-01	1.304908238682856103e+00	1.000455071173664834e+00	-1.406912185707211327e+00	-2.063726021137199051e+00	-6.749865357934332621e+00	-1.110756153761111875e+01	-1.269191214671811530e+01	-1.020304252251117205e+01	-1.212194606312149681e+01	-9.328772168640654172e+00	-8.082402391924819796e+00	-8.352025037407438290e+00
bs_chloroplast_TPT_GAP_exchange	1.086612536348355446e-01	1.065004451301689192e+00	1.015503545323263701e+00	4.981496883128491704e-02	-3.381904443198029853e+00	-2.298066029502730423e+00	-3.966886430682505349e+00	-2.677251231105762574e+00	1.254920022276362346e+00	1.621713071466607925e+00	-9.383275661508524434e-01	1.696337877575478270e+00	-1.054787045700760650e+00	-1.051282079846671547e+00	-1.011995582052544584e+00
bs_chloroplast_abstract_ferredoxin_exchange	1.502316090163159812e+00	9.861463220676049968e-01	8.229793508043102834e-01	5.770400741362641250e-01	7.191817849089411352e-01	6.402551500561758147e+00	1.340878929355800508e+01	1.739681094369593950e+01	1.914977411378221106e+01	2.007273810307141204e+01	1.691482985506032222e+01	1.896171833069588075e+01	1.323341512594446634e+01	1.387394541451988594e+01	1.329855734205200335e+01
bs_chloroplast_glycolate_exchange	2.590353330623887396e-02	2.918078281157935206e-03	9.448169184301469237e-03	3.306120919154862866e-10	2.661758533093814758e-02	3.617846476010897622e-02	4.323052803342451733e-02	8.874233230864611577e-02	1.747431184983710140e-01	2.103971300721970417e-01	2.473213641154614617e-01	2.185938691464779926e-01	2.403789835056680257e-01	2.435425113494210370e-01	2.533998092920336509e-01
bs_chloroplast_glycolate_glycerate_exchange	5.340131140713159572e-03	5.825720053000069121e-03	4.131579455014129480e-03	2.587927026931678524e-03	3.079392529258857033e-03	3.108131932958134447e-03	3.093475971015941309e-03	3.235279585632093793e-03	3.248033011393390568e-03	3.676596482089491014e-03	3.697835619453851072e-03	4.473771588001745035e-03	4.066451100460951630e-03	4.606220268353521975e-03	5.420686956302394124e-03
bs_chloroplast_light_exchange	7.296061357625873711e+01	1.353791167067315371e+02	1.536286885653096022e+02	1.236020368493883694e+02	1.434229445302581780e+02	1.722855410659509516e+02	2.082664320776567308e+02	2.298307200764183165e+02	2.336368556671264685e+02	2.399307718404563730e+02	2.520876172316807811e+02	2.467582342797070112e+02	2.450834183805811506e+02	2.473190443554227897e+02	2.494646986264053226e+02
bs_chloroplast_malate_exchange	9.568079897882125762e-02	2.304727148894045174e-01	2.035089398574402519e+00	1.971340982669161024e+00	2.584759854211984731e+00	7.119193766147058788e+00	1.242427613163913769e+01	1.449632609283991336e+01	1.543448018637229602e+01	1.593984898647405934e+01	1.380129620510643917e+01	1.413576320945453624e+01	1.262917933166037443e+01	1.089589030814562243e+01	1.041576638503448748e+01
bs_chloroplast_oxaloacetate_exchange	2.712892225419129277e-02	3.179073266115220453e-02	2.929162458979643266e-02	2.330351368216835445e-02	2.581496705530019961e-02	3.550462639076409216e-02	4.121104484783542216e-02	5.227402087451502033e-02	4.734021375335854820e-02	4.382877751092056212e-02	3.870833073848843620e-02	4.053048188350436704e-02	3.480475486739560698e-02	3.694937498072072696e-02	3.089318238296599739e-02
bs_chloroplast_pep_exchange	-1.233150768223733351e+01	-2.657405436902866214e+01	-3.061369034639808362e+01	-2.419034357240169797e+01	-2.696389636026458803e+01	-3.190614035072676202e+01	-3.614260234521633208e+01	-3.786746972915157983e+01	-3.600817455849011850e+01	-3.639286981560554324e+01	-3.715591881919626616e+01	-3.911643876542510156e+01	-3.722690913337775243e+01	-3.872430250451807154e+01	-3.931729553861416093e+01
bs_chloroplast_proton_exchange	-1.130368529055926663e+00	-2.887823201409043250e-01	1.552135371496711214e+00	2.728890233861070769e+00	2.873802148664618361e+00	-6.791326151823677826e-01	-3.036997956658300080e+00	-9.671101916228176165e+00	-1.493308945399944676e+01	-1.697407848418284360e+01	-1.350938559983195475e+01	-1.710811263937748095e+01	-1.012403090509596204e+01	-1.125059650432025471e+01	-1.144151147397845136e+01
bs_chloroplast_pyruvate_exchange	1.220869796100432048e+01	2.631179092147810294e+01	2.854930932323388504e+01	2.219569907605037073e+01	2.435332153899730301e+01	2.475144195818894133e+01	2.367711516872936173e+01	2.331886961543715131e+01	2.052635415836446953e+01	2.040919205162056116e+01	2.331591428335133642e+01	2.494014507408707004e+01	2.456292504684998335e+01	2.779146282139172897e+01	2.887063597119671243e+01
bs_chloroplast_water_exchange	-1.113410855313788694e+01	-2.626459819978919086e+01	-3.205420269217158591e+01	-2.587196279126824194e+01	-2.857769925615698625e+01	-3.407298070722518446e+01	-3.865065034228241814e+01	-3.830767770995910126e+01	-3.429340644234503088e+01	-3.393271076669675068e+01	-3.416199157811514198e+01	-3.600467100744488391e+01	-3.556595616864274234e+01	-3.585113154102421618e+01	-3.620443923253251484e+01
bs_mitochondrion_ATP_ADP_exchange	6.715299642311936879e+00	3.951141641228717916e+00	2.786884060181161527e+00	2.294511988446655604e+00	1.936318600168572379e+00	1.307657642337835879e+00	1.551878541606666717e+00	1.448650759460528681e+00	1.363019991571121636e+00	1.419260574405488029e+00	1.473709656261418477e+00	1.344319519023613685e+00	1.621189915348645760e+00	1.398706879607848785e+00	1.478362457254861484e+00
bs_mitochondrion_CO2_exchange	-1.318254461957016455e+00	-8.402394796256708043e-01	-6.401417045750148471e-01	-7.442158450617395449e-01	-6.275925793835931410e-01	-4.372632162086498853e-01	-5.017751851938225816e-01	-4.665546448665482404e-01	-4.145949361440151582e-01	-4.297685171056090936e-01	-4.516140921241882378e-01	-4.010381773207074008e-01	-5.179424727993092725e-01	-4.321996629212734309e-01	-4.415955911757512009e-01
bs_mitochondrion_O2_exchange	1.077456587352549677e+00	6.240534718751572507e-01	4.381126605474674474e-01	3.631721390254000759e-01	3.094265201605717608e-01	2.163328130341095334e-01	2.566601710660969538e-01	2.427909361785527687e-01	2.335153263026223946e-01	2.449561832530489092e-01	2.468492410171145568e-01	2.403996278313441370e-01	2.625289091350135884e-01	2.360091895175501775e-01	2.669716142316195251e-01
bs_mitochondrion_ammonia_exchange	-2.178098815191855386e-01	-1.579513506914876908e-01	-1.690512588534898442e-01	-1.754937285574441341e-01	-1.254591574887957695e-01	-1.220092335544735451e-01	-1.142387873948046279e-01	-1.314758472260011413e-01	-1.309514602532383387e-01	-1.504791821309715560e-01	-1.509572437084940877e-01	-1.552922257804790485e-01	-1.792270454289842108e-01	-1.473557524315084466e-01	-1.471483685887742809e-01
bs_mitochondrion_cisaconitate_exchange	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_mitochondrion_citrate_exchange	-5.216978195580092015e-01	-2.279246134160640425e-01	-1.188191380786368517e-01	-1.440082102684141496e-01	-8.651958919739520526e-02	-5.064119652408829303e-02	-5.429745698260870362e-02	-4.746941156174532689e-02	-3.384026663106009386e-02	-2.984710382710299009e-02	-2.820817383185438010e-02	-2.583380749895590120e-02	-5.620940390621838312e-02	-2.430079353988698690e-02	-2.377084826634935991e-02
bs_mitochondrion_fumarate_exchange	6.591455150885680014e-01	5.369169254825705728e+00	3.996744063003419889e+00	3.496746098420770110e+00	3.118195480439605927e+00	1.886550055032520046e+00	3.704381992326556183e+00	4.674613915193644331e+00	4.525770872407745671e+00	4.569339296912278137e+00	3.534222785689799640e+00	3.710006012022105892e+00	3.104003522234315859e+00	2.129930965246476404e+00	2.003221563266179839e+00
bs_mitochondrion_glycine_exchange	4.356197630383710773e-01	3.159027013829753816e-01	3.381025177069796883e-01	3.509874571148882683e-01	2.509183149775915389e-01	2.440184671089470902e-01	2.284775747896092557e-01	2.629516944520022825e-01	2.619029205064766774e-01	3.009583642619431121e-01	3.019144874169881754e-01	3.105844515609580969e-01	3.584540908579684215e-01	2.947115048630168932e-01	2.942967371775485619e-01
bs_mitochondrion_isocitrate_exchange	-2.852586602089887680e-01	-1.259651376822725211e-01	-8.102552829640817522e-02	-5.984614011033983355e-02	-5.550885665098127808e-02	-5.011500030813540590e-02	-5.766912953159547550e-02	-5.615313916620057189e-02	-5.974091210260887297e-02	-6.332168888247272087e-02	-6.038004588958913871e-02	-6.583557513121819638e-02	-6.249460252119055231e-02	-6.658270152645368034e-02	-7.109796359304053348e-02
bs_mitochondrion_malate_exchange	-4.825080405495449920e-01	-5.252566944727004028e+00	-3.956983690960439226e+00	-3.674096930357767743e+00	-3.277564729933123644e+00	-2.032499940801649974e+00	-3.859951430165779573e+00	-4.825397859511800114e+00	-4.659822959912919949e+00	-4.708459206647335193e+00	-3.669534784281592188e+00	-3.848317416922563794e+00	-3.263980473943013827e+00	-2.278047348850964493e+00	-2.155629594880207556e+00
bs_mitochondrion_orotate_exchange	2.251153302244839755e-02	1.347040265938900631e-02	1.012712949435127900e-02	1.020977345908345886e-02	9.125697663697465364e-03	7.254508998807252841e-03	7.732107251230751696e-03	8.400992465330398701e-03	8.397995634890395578e-03	7.545230181166162793e-03	7.361134688402173019e-03	7.392295585794804273e-03	7.135214396344041754e-03	6.816484397337697725e-03	7.017061724722098957e-03
bs_mitochondrion_oxaloacetate_exchange	4.575396663428252242e-01	2.622478130336780011e-01	2.002239886257619061e-01	4.912273820682455661e-01	4.149034201112051234e-01	2.949767059337150554e-01	3.355781517614522813e-01	3.017727450502643571e-01	2.491041577557036035e-01	2.478975711503710044e-01	2.565517959140225512e-01	2.282041143713952613e-01	3.112445919417097806e-01	2.560485511482722965e-01	2.608854827737862037e-01
bs_mitochondrion_oxoglutarate_exchange	-1.230491917457688794e-01	-1.530638414911382472e-01	-1.269619211121073843e-01	-1.755078884031587017e-01	-1.752520535438317484e-01	-1.024377731221268600e-01	-1.335385025930614367e-01	-1.130663624529302247e-01	-9.220155513468526742e-02	-8.964546182936901364e-02	-1.026732527206039858e-01	-7.413688078958909078e-02	-1.059477920741345031e-01	-9.346685062095629049e-02	-9.552190470595903204e-02
bs_mitochondrion_proton_exchange	6.882664404727960594e+00	4.125110412771013202e+00	2.921627366862539876e+00	2.492764115861881180e+00	2.137992495190303988e+00	1.452000149982985766e+00	1.733703712413617648e+00	1.616413508798414389e+00	1.522819322009796306e+00	1.589367103042769180e+00	1.629644592876572151e+00	1.530359752000312046e+00	1.745399403120150073e+00	1.541711534115196125e+00	1.713173913376376145e+00
bs_mitochondrion_pyruvate_exchange	9.458022439058653141e-01	5.143771575406648200e-01	3.325805665279074619e-01	3.839795685549873272e-01	3.204807890451273900e-01	2.064013831469168614e-01	2.483360244734959255e-01	2.184634205164563692e-01	1.876691294976000346e-01	1.850907940743860003e-01	1.935021801930617014e-01	1.677405325300551919e-01	2.273570774330924693e-01	1.866925837478008721e-01	1.932355836705718921e-01
bs_mitochondrion_serine_exchange	-2.178098815191855386e-01	-1.579513506914876908e-01	-1.690512588534898442e-01	-1.754937285574441341e-01	-1.254591574887957695e-01	-1.220092335544735451e-01	-1.142387873948046279e-01	-1.314758472260011413e-01	-1.309514602532383387e-01	-1.504791821309715560e-01	-1.509572437084940877e-01	-1.552922257804790485e-01	-1.792270454289842108e-01	-1.473557524315084466e-01	-1.471483685887742809e-01
bs_mitochondrion_succinate_exchange	2.958285306309185736e-01	1.281034694570944987e-01	8.682222681840992551e-02	6.548568865066495270e-02	6.174632877452066598e-02	5.416714978976557016e-02	6.549637518503687028e-02	6.570011244876718115e-02	7.073066361782495703e-02	7.403659312363064515e-02	7.002167511981748083e-02	7.591355394882581820e-02	7.338415826853196544e-02	7.641817814351278826e-02	8.191326540559054625e-02
bs_mitochondrion_water_exchange	-6.720033501086301264e+00	9.851997774383001172e-01	9.336366920086407450e-01	1.110083477232560289e+00	1.077110694564172189e+00	5.352193795027536671e-01	2.072916166373493851e+00	3.159569678238395962e+00	3.088844272858534357e+00	3.074326004400563583e+00	1.985777161917553935e+00	2.287702087815748353e+00	1.443134627609349963e+00	6.743566970473574562e-01	4.189028294234619088e-01
bs_oxygen	1.888404593115361507e+01	1.847160819613172933e+01	1.732644714659131324e+01	1.787957778281355203e+01	1.898964516627673760e+01	1.866431802109955029e+01	2.033842630311215771e+01	2.196797286502231472e+01	2.399306093540308282e+01	2.457075787593164407e+01	2.747501365000551132e+01	2.454626102040240099e+01	2.560909182108887450e+01	2.640989234521813600e+01	2.638829689208236218e+01
bs_oxygen_chloroplast	1.888404593115361507e+01	1.847160819613172933e+01	1.732644714659131324e+01	1.787957778281355203e+01	1.898964516627673760e+01	1.866431802109955029e+01	2.033842630311215771e+01	2.196797286502231472e+01	2.399306093540308282e+01	2.457075787593164407e+01	2.747501365000551132e+01	2.454626102040240099e+01	2.560909182108887450e+01	2.640989234521813600e+01	2.638829689208236218e+01
bs_pepc_vmax	6.660273498819124143e+02	6.660586251974469860e+02	6.662238339637717672e+02	6.662019986332323924e+02	6.662624546761628608e+02	6.663720762427170712e+02	6.665730365358491554e+02	6.665539308897383535e+02	6.665982813728509200e+02	6.666608776093897859e+02	6.666689365353486210e+02	6.665773154975150874e+02	6.665073157566500868e+02	6.665221150260813374e+02	6.665537145282228266e+02
bs_peroxisome_O2_exchange	2.794818339141830893e-02	3.790023348270783743e-03	2.864545878370753848e-02	2.509846597460879680e-02	4.359037403688633544e-02	4.553270415750376027e-02	6.258866760554555875e-02	7.386204914729620208e-02	8.916850086396403696e-02	1.098159979804949754e-01	1.260844312748019835e-01	1.270016293833005350e-01	1.339228526820122056e-01	1.403856255559403909e-01	1.439576886696456448e-01
bs_peroxisome_OAA_MAL_exchange	5.339740468474751117e-03	7.580054951193467005e-03	8.105246611766181095e-03	9.358423913033882269e-03	1.037135113085813597e-02	9.752252590333541915e-03	1.149520487114183941e-02	1.316408727138561156e-02	1.352580700149444426e-02	1.419479117209607524e-02	1.363111645089248522e-02	1.475879029775722245e-02	1.260184215909558071e-02	1.308522548131341862e-02	1.295617906479613543e-02
bs_peroxisome_glutamate_exchange	5.055662631436185633e-02	-8.254651898771257954e-09	4.918567095564888719e-02	4.083850803618371134e-02	7.680939694291455400e-02	8.131315572467397168e-02	1.136821303399492694e-01	1.345600110232067770e-01	1.648111947264336574e-01	2.054372047888938790e-01	2.385377460987115339e-01	2.392444684688438405e-01	2.552438632049288114e-01	2.676860256305674257e-01	2.749591982744951646e-01
bs_peroxisome_glycerate_exchange	-5.339740468474751117e-03	-7.580054951193467005e-03	-8.105246611766181095e-03	-9.358423913033882269e-03	-1.037135113085813597e-02	-9.752252590333541915e-03	-1.149520487114183941e-02	-1.316408727138561156e-02	-1.352580700149444426e-02	-1.419479117209607524e-02	-1.363111645089248522e-02	-1.475879029775722245e-02	-1.260184215909558071e-02	-1.308522548131341862e-02	-1.295617906479613543e-02
bs_peroxisome_glycine_exchange	-5.589636678283661092e-02	-7.580046696541567486e-03	-5.729091756741507002e-02	-5.019693194921759360e-02	-8.718074807377268476e-02	-9.106540831500752053e-02	-1.251773352110911175e-01	-1.477240982945924042e-01	-1.783370017279280739e-01	-2.196319959609899508e-01	-2.521688625496039671e-01	-2.540032587666010699e-01	-2.678457053640244112e-01	-2.807712511118808374e-01	-2.879153773392912896e-01
bs_peroxisome_glycolate_exchange	5.589636678283661092e-02	7.580046696541567486e-03	5.729091756741507002e-02	5.019693194921759360e-02	8.718074807377268476e-02	9.106540831500752053e-02	1.251773352110911175e-01	1.477240982945924042e-01	1.783370017279280739e-01	2.196319959609899508e-01	2.521688625496039671e-01	2.540032587666010699e-01	2.678457053640244112e-01	2.807712511118808374e-01	2.879153773392912896e-01
bs_peroxisome_oxoglutarate_exchange	-5.055662631436185633e-02	8.254651898771257954e-09	-4.918567095564888719e-02	-4.083850803618371134e-02	-7.680939694291455400e-02	-8.131315572467397168e-02	-1.136821303399492694e-01	-1.345600110232067770e-01	-1.648111947264336574e-01	-2.054372047888938790e-01	-2.385377460987115339e-01	-2.392444684688438405e-01	-2.552438632049288114e-01	-2.676860256305674257e-01	-2.749591982744951646e-01
bs_peroxisome_serine_exchange	5.339740468474751117e-03	7.580054951193467005e-03	8.105246611766181095e-03	9.358423913033882269e-03	1.037135113085813597e-02	9.752252590333541915e-03	1.149520487114183941e-02	1.316408727138561156e-02	1.352580700149444426e-02	1.419479117209607524e-02	1.363111645089248522e-02	1.475879029775722245e-02	1.260184215909558071e-02	1.308522548131341862e-02	1.295617906479613543e-02
bs_peroxisome_water_exchange	-5.589636678283661092e-02	-7.580046696541567486e-03	-5.729091756741507002e-02	-5.019693194921759360e-02	-8.718074807377268476e-02	-9.106540831500752053e-02	-1.251773352110911175e-01	-1.477240982945924042e-01	-1.783370017279280739e-01	-2.196319959609899508e-01	-2.521688625496039671e-01	-2.540032587666010699e-01	-2.678457053640244112e-01	-2.807712511118808374e-01	-2.879153773392912896e-01
bs_rubisco_vcmax	6.661118478746025175e+02	6.659432410322300484e+02	6.659908719156184134e+02	6.659251104512709389e+02	6.661299327865708619e+02	6.664358198970298872e+02	6.668131231281836335e+02	6.674328417386095680e+02	6.681314145190227691e+02	6.683874716119248660e+02	6.684111938708631442e+02	6.682483189815103515e+02	6.682490990994781441e+02	6.680301705578277733e+02	6.680583971534501870e+02
bs_sink_1_3_beta_D_glucan_monomer_equivalent	3.470350137534554576e-03	1.739577855118798868e-03	1.169798038858105424e-03	8.551156364224134004e-04	6.081537779305288627e-04	3.348854838407241486e-04	4.400900222640978152e-04	4.175681671727939429e-04	4.260370173014256870e-04	4.362115092632253281e-04	4.147973286652249249e-04	5.367382271617768394e-04	6.487203233411197034e-04	6.225884703060710883e-04	5.806734210468894944e-04
bs_sink_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast	3.050265237154438586e-04	9.831146435861689431e-05	7.248350217545317239e-04	0.000000000000000000e+00	0.000000000000000000e+00	2.295359320591590889e-03	3.289100350938355729e-03	3.917976236535448444e-03	6.445518202202662507e-03	7.503563910316858772e-03	6.582269408577062775e-03	7.401809243570474199e-03	5.021668350133882790e-03	6.371901945697315724e-03	5.401510484130060685e-03
bs_sink_1_4_beta_D_xylan_monomer_equivalent	0.000000000000000000e+00	4.898941787568043306e-03	5.734625687411140302e-03	1.069842372934000536e-02	6.046969960792234963e-03	2.418961012646351268e-03	3.024542556675746154e-03	1.339142844657953369e-03	9.104284188598222791e-04	8.335920772875669415e-04	1.129877473175863560e-03	5.774558005874340675e-04	2.156016093902287604e-03	7.148820848984514592e-04	6.738590092749847113e-04
bs_sink_ARG	1.325510076257716170e-02	3.695054871396689748e-03	1.825427108947003888e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.190629732377550005e-03	3.926105087122407316e-04	1.234512804227050841e-04	8.918758886615556734e-04	1.200596396986482054e-03	9.662491172944844258e-04	1.241785825641571629e-03	1.695657921834436196e-03	1.487965988527405930e-03	2.178728109089677831e-03
bs_sink_ASCORBATE	1.425949913857741010e-02	6.740682549983633733e-03	1.003703264258216108e-03	9.063454619495849018e-03	1.161077591249091816e-02	1.934866066522819908e-02	2.272786642382980393e-02	2.646093977468737951e-02	3.285568983737204019e-02	3.909226363623565653e-02	2.551048807176792277e-02	5.498454153840833664e-02	7.778208382910259053e-03	2.359778291294399241e-02	6.822234215516657929e-02
bs_sink_ASN	4.427248051916288056e-03	2.436315115282613412e-03	1.816217186950293532e-03	1.766788415887554902e-03	1.390808650592234271e-03	4.569785952619452867e-04	1.106135900891444404e-03	8.704265322944895094e-04	7.448070332795951164e-04	6.559045367814316007e-04	6.725912372242714207e-04	6.334668954533018495e-04	8.307963364072483772e-04	7.433557121595492281e-04	7.741844022498679898e-04
bs_sink_Arabinoxylan_monomer_equivalent	2.381178375911569001e-02	1.731648378677581174e-02	1.216267847072815232e-02	2.838522159200449271e-03	0.000000000000000000e+00	9.551167282882810222e-04	5.553902614758189768e-04	2.269889973522827543e-04	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_CELLULOSE_monomer_equivalent	0.000000000000000000e+00	9.168027385007288671e-03	1.164339699502767514e-02	1.072126574135926283e-02	8.949482209345384701e-03	4.746430307475967697e-03	4.863138652490513365e-03	3.706657658600456644e-03	4.626115200632084819e-03	5.089192626299804748e-03	5.503291615794497424e-03	5.724675032735685939e-03	5.037753112749914289e-03	5.554440787375255172e-03	5.787329781216996386e-03
bs_sink_CHLOROPHYLL_A	1.219642641405706968e-02	1.274427214873053577e-02	8.839568652483125594e-03	1.149968365018665117e-02	1.002857902768347284e-02	2.398288316381173152e-03	4.274768930351080867e-03	2.072851667274193919e-03	1.372459945768808674e-03	9.619626275188296674e-04	1.998414224854058990e-03	4.852595819415399703e-04	2.989968075095886940e-03	1.589640375325365642e-03	1.423519438775211953e-03
bs_sink_CHLOROPHYLL_B	3.032238580803203309e-03	3.786257629568912098e-03	3.685658787906973249e-03	3.963468015562217686e-03	4.573586917373209659e-03	4.670604347427653562e-03	5.710030436247640930e-03	5.825437297675781743e-03	5.606882625010464055e-03	6.087198125195779352e-03	6.299986016645502292e-03	5.614982175721212887e-03	5.830520552661313909e-03	5.979394794415782144e-03	5.841406995801895312e-03
bs_sink_CONIFERYL_ALCOHOL	4.255384146421664800e-03	2.826386663608952254e-03	2.941537322110819065e-03	3.489035100784473355e-03	3.268344917847899964e-03	2.238253775291223525e-03	2.303230230922532693e-03	1.984477681647303822e-03	2.019621802323276049e-03	1.926952804174430611e-03	1.920319118961249030e-03	1.645981598739565442e-03	2.250145038540157880e-03	1.732313951987311113e-03	1.784353950249032263e-03
bs_sink_COUMARYL_ALCOHOL	6.854979458943760359e-03	4.642162286845124934e-03	4.967821059144697689e-03	6.162655847800282624e-03	5.376624614905868398e-03	3.760789283817221086e-03	4.241244936707508351e-03	3.868304616792588718e-03	3.683413747695085932e-03	3.481586988433808816e-03	3.444560843341264167e-03	2.972866177879376383e-03	4.305307214468896172e-03	3.220846196783215890e-03	3.094608243422515646e-03
bs_sink_CPD_13612	0.000000000000000000e+00	0.000000000000000000e+00	1.765382098210279235e-08	1.264784212564190342e-03	2.623610830272578901e-08	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_CPD_440	2.110410715639987611e-02	1.340010271536523981e-02	1.089785016240961760e-02	1.254629751633303675e-02	8.684248041403974314e-03	4.469508501852974291e-04	2.714773704545018432e-03	1.164080951013614059e-03	1.288318641729388010e-08	0.000000000000000000e+00	1.508906387830789906e-04	0.000000000000000000e+00	1.725441735845342208e-03	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_CPD_649	2.985411441599135612e-03	1.468841762135370032e-03	1.643501409444409487e-03	1.573273013126739311e-03	1.071131412271167415e-03	9.471457521864803508e-04	6.947336077843293796e-04	6.857280289418601167e-04	5.816661653444534039e-04	5.197603056312168112e-04	5.252258520047768837e-04	4.021002141676575286e-04	7.226402430065916082e-04	4.615414887769321139e-04	4.847629981016469232e-04
bs_sink_CYS	6.484687414829111429e-03	3.125208825592942080e-03	2.462579489418238905e-03	2.807264203250639696e-03	2.651059443621752061e-03	1.026346376919011656e-03	1.307236794765401309e-03	1.170681221222361198e-03	9.619448214945142909e-04	8.753924191972101577e-04	1.107272749867875116e-03	8.724649245466563428e-04	1.322608365612578914e-03	1.079827661873518450e-03	1.109510819543639516e-03
bs_sink_DNA_base_equivalent	1.496970402618986312e-02	8.171506588560421142e-03	5.369644530800565634e-03	4.908207628806645142e-03	4.780939163034875206e-03	2.854658730079806875e-03	3.970889469982272733e-03	3.856191462815608453e-03	3.396850415737579214e-03	3.358927499273637891e-03	3.448230937287456027e-03	3.159707388455227500e-03	3.520963486842665791e-03	3.437301572892963782e-03	3.552094442787650293e-03
bs_sink_GLN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	7.908088920601451588e-09	1.854339982239970463e-08	0.000000000000000000e+00	8.012275924575511925e-07	0.000000000000000000e+00	0.000000000000000000e+00	3.059038647733899104e-03
bs_sink_GLT	1.909601913412192591e-03	2.364385163628617264e-03	1.456148382064020603e-03	1.100962725672957089e-03	8.244414505852721946e-04	5.706337077159715160e-04	5.006423465008039966e-04	6.869721106105492522e-04	1.791644419781097041e-04	2.098843660283803466e-04	1.899508844226762447e-04	2.333866802561624938e-04	3.462253789635003098e-04	3.141445928047084581e-04	1.737946909759202358e-04
bs_sink_GLY	1.037773799031677623e-02	3.905253971580480155e-03	1.959303265597499635e-03	1.762496765749311297e-03	1.153490913350911033e-03	8.803229208855213056e-09	6.253069225087146609e-04	1.895394379899030968e-04	7.151166414599621486e-05	6.702294334103200805e-05	7.116646897311606763e-05	1.038302219660948679e-05	3.507421231721690488e-04	1.437747483436474082e-04	1.184299239897867426e-04
bs_sink_Glucomannan_monomer_equivalent	1.720998351524405737e-02	5.138618784606256880e-03	2.096218314072307611e-03	1.362263680791002407e-03	1.174612561988697774e-03	9.374082642161836888e-04	9.945778296084576298e-04	8.551850013778793157e-04	6.230386690178269437e-04	5.680236314238812454e-04	5.335938816477960684e-04	5.252770595759364072e-04	6.013259817913511190e-04	5.177033902657988441e-04	5.716185517452979700e-04
bs_sink_Glucuronoxylan_monomer_equivalent	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_HIS	5.882719902131562824e-03	3.820376827534012996e-03	3.097835523739688943e-03	3.162202718149832812e-03	2.579120540562864720e-03	1.041939110575605936e-03	2.110139292956542730e-03	1.863697470578543893e-03	1.420176531577073149e-03	1.496396265350133240e-03	1.392329746329609534e-03	1.294519999919644965e-03	1.562575983131485585e-03	1.445306885735946111e-03	1.338731729429447305e-03
bs_sink_Homogalacturonan_monomer_equivalent	1.842962548412965459e-02	3.915644351930175349e-03	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	5.937028068827143864e-04	0.000000000000000000e+00	0.000000000000000000e+00	3.581290623369710202e-05	8.101444536583245030e-05	5.048817209492986800e-05	1.183268055600561659e-04	3.952824928688894739e-05	2.771475548443416289e-05	1.288229319373978383e-04
bs_sink_ILE	1.190624390619378012e-02	5.872635603772831392e-03	3.778275567338543542e-03	3.380610648914354147e-03	3.219221816392192105e-03	1.419440629148831668e-03	2.408151453958220709e-03	1.789467923890903115e-03	1.112995633647715981e-03	1.031088541422427608e-03	1.207019086813063396e-03	8.656514821844281784e-04	1.563864443292737249e-03	1.167854664703201406e-03	1.266009862694672441e-03
bs_sink_LEU	5.254044633805314904e-03	3.337636371370226399e-03	2.656252727571407641e-03	2.434876924137751013e-03	2.316250568479698378e-03	8.782554062973530612e-04	1.884667465143739307e-03	1.494735343990541204e-03	1.310527322264096834e-03	1.128080358979466217e-03	1.012081262792665411e-03	8.999332647206145742e-04	1.180548017513512139e-03	9.163477268025714420e-04	8.659138751729935930e-04
bs_sink_LINOLEIC_ACID	1.949045341816943791e-02	9.214843190029135128e-03	6.427237833234400455e-03	6.073277180477277409e-03	2.331391196311002542e-03	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	5.892971294574825139e-04	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_LINOLENIC_ACID	3.769647548704443095e-03	5.089332911781083157e-03	4.684110091794938847e-03	5.370110612652214538e-03	6.338983953559498147e-03	3.856071646180945101e-03	5.233593736165726394e-03	4.975968633879155646e-03	3.100586203652846550e-03	3.175910868874158924e-03	3.262988356889755248e-03	3.477476133585352593e-03	3.841246545646948181e-03	3.690913335818996836e-03	3.165728755100254924e-03
bs_sink_LYS	7.386404164462756841e-03	5.439482430570052526e-03	4.419817682707303380e-03	4.920434161983789668e-03	4.728020164766054412e-03	1.405033920828622097e-03	2.735045958045724968e-03	2.166249995439307238e-03	1.611135881821523222e-03	1.427314886970094216e-03	1.478696672302369855e-03	1.165659506857981463e-03	1.722606229631141799e-03	1.316734737215454008e-03	1.204013858792557122e-03
bs_sink_L_1_PHOSPHATIDYL_ETHANOLAMINE	1.383334080379764429e-03	1.599599145526315117e-03	3.070538930158237803e-04	2.266874780065564112e-03	-8.112659497230852664e-09	-9.635658644015787275e-09	-9.892521001308807337e-09	-9.908197481409198656e-09	-9.909909733698168588e-09	-9.910535117043116092e-09	-9.890796852136522773e-09	-9.912192177350125320e-09	-9.746612731643698529e-09	-9.904474196466861296e-09	-9.911403032493568188e-09
bs_sink_L_1_PHOSPHATIDYL_GLYCEROL	5.616777891417694749e-03	1.639574983946031402e-03	1.145306947002999688e-03	2.479815983824369425e-03	8.633318380355195108e-04	-9.617364635548002231e-09	-9.887895054361931220e-09	-9.906046694939060355e-09	-9.906486951167873189e-09	-9.907608226189973475e-09	-9.886291404391247329e-09	-9.909923797296677403e-09	-9.698573731854020095e-09	-9.900843399235410649e-09	-9.909013158791589528e-09
bs_sink_L_ALPHA_ALANINE	3.333191160274048045e-03	1.738778517289307811e-03	1.244623409813143747e-03	1.370248884449574251e-03	1.082838721553483442e-03	7.479433366579624036e-04	8.104993604818492388e-04	6.586056895442921489e-04	5.025959103550424294e-04	5.605047298495037219e-04	5.943446573397407045e-04	5.900906231971906127e-04	7.373484802567016778e-04	7.023872235839514382e-04	6.732421622246128690e-04
bs_sink_L_ASPARTATE	4.786816478202192415e-03	1.984690045329794931e-03	1.288683011403239783e-03	1.281714994298809290e-03	1.008981238107523005e-03	6.122030604334209288e-04	5.166099074124610481e-04	3.689386217713977391e-04	3.140902690776801640e-04	2.950452485440729282e-04	3.051869881403868317e-04	2.880118023446060285e-04	3.847590246754719321e-04	3.164579030298422238e-04	3.159568529374708100e-04
bs_sink_MET	4.332077209028033227e-02	2.406350233780359116e-02	2.074366848533256563e-02	2.414475170670165455e-02	1.619311360892887117e-02	4.025768113255753615e-03	5.789781456271603753e-03	1.841060703814977485e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.483800775628516888e-03	0.000000000000000000e+00	5.140781530438776753e-03	7.014264277923433560e-09	1.494423535975361796e-05
bs_sink_OCTADEC_9_ENE_118_DIOIC_ACID	6.106244853223745384e-03	4.071561108064816227e-03	3.351238883622470639e-03	2.385079526315851597e-03	5.561897029599308356e-04	3.413213913431732065e-04	4.238381369410169062e-04	2.704200244465466778e-04	1.885662275165296607e-04	2.095959866004965867e-04	1.810211498741398054e-04	1.319433084096124714e-04	6.829632393088889758e-04	1.291907838051622418e-04	1.373522719985760694e-04
bs_sink_OLEATE_CPD	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	7.767036648135811462e-04	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_PALMITATE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_PHE	5.147705795076818434e-03	2.913738599034551482e-03	2.423349298279285375e-03	1.637697096986501753e-03	1.015073645125250329e-03	6.963235759661536711e-04	9.498492893936875134e-04	1.266676248740587589e-03	1.145646581312188220e-03	1.285099298442598159e-03	1.267548664035544935e-03	1.151255978979926972e-03	9.066038832139414021e-04	1.285056805607584680e-03	1.076839135261312358e-03
bs_sink_PHOSPHATIDYLCHOLINE	2.889459267450066038e-03	3.492563287479326221e-04	3.175592079005157319e-04	4.509882732632187335e-04	8.600972245349137622e-04	9.959782235010993662e-04	1.137326019962356339e-03	9.195134712852376727e-04	8.540437621630314396e-04	9.708785510307214829e-04	9.653993747746879859e-04	1.202066136898960816e-03	1.443571447099387941e-03	1.727882452993098573e-03	2.080146253400886377e-03
bs_sink_PHYTOSPINGOSINE	4.680433393182429659e-03	3.207523199509965724e-03	2.165600902860695658e-03	1.598415622312121705e-03	1.099597399714602897e-03	0.000000000000000000e+00	2.462769607336038084e-04	3.472371663935899503e-09	1.541433181244164656e-09	0.000000000000000000e+00	3.042945467185881766e-08	0.000000000000000000e+00	2.351136152264789842e-04	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_PRO	2.332429457573669072e-03	1.623192128607455278e-03	1.172816405742001114e-03	1.124227754599921606e-03	8.710133845658894584e-04	3.169946753022518022e-04	5.001259730844209023e-04	4.645690417475264599e-04	2.930521728188173881e-04	2.729036104222405993e-04	3.072609921798603611e-04	2.927435593409636141e-04	3.884844621449799209e-04	3.359601923458932840e-04	3.186186149984655152e-04
bs_sink_RNA_base_equivalent	3.005336201870550950e-02	1.876929873021751169e-02	1.488461445789946401e-02	1.551133928936005921e-02	1.347045616436108421e-02	1.165435926753424778e-02	1.149332503247953857e-02	1.294579346784512433e-02	1.339914085404258007e-02	1.173153286305918946e-02	1.127403843951730461e-02	1.162488378313402369e-02	1.074946530584553438e-02	1.019566722178365421e-02	1.048202900665664607e-02
bs_sink_SER	2.796671869229865742e-03	1.756046952009362224e-03	1.258900195930180797e-03	1.286758982329845331e-03	1.172511790941963613e-03	7.629060274380089404e-04	9.199710763331509595e-04	8.133230327230880387e-04	5.896521462970332698e-04	6.391739347233019479e-04	6.931211179347156973e-04	6.481597906499223091e-04	8.095181889752174837e-04	8.184449831538800164e-04	7.551714147918564719e-04
bs_sink_SINAPYL_ALCOHOL	5.037552406064915028e-03	2.897292433485975944e-03	3.486419629095041835e-03	4.295951248271499823e-03	3.828291415982790040e-03	2.246037789392309539e-03	2.305503746430358908e-03	1.609935988935916936e-03	1.489406106431085709e-03	1.476300344308551123e-03	1.913970198586622705e-03	1.318733358979114981e-03	2.351645977539249064e-03	1.742136948960049028e-03	1.784086890601625048e-03
bs_sink_STEARIC_ACID	1.837359144555380033e-03	1.158670613707490525e-03	9.568131924720869224e-04	1.185589324649291088e-03	4.127151760378592249e-04	2.977825661025078233e-04	1.673679286790341440e-04	1.321353356362966092e-04	7.388990667020057092e-05	6.906255441457960444e-05	4.949913403246984401e-05	6.125864360317142404e-05	2.088710565811428333e-04	7.593614090578272796e-05	7.362361028006486933e-05
bs_sink_SUCROSE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink_SULFOQUINOVOSYLDIACYLGLYCEROL	9.728641463149767781e-04	1.000402956303539891e-03	6.058044749086413184e-04	6.145329437712085266e-04	4.935024672677851667e-04	3.396818166152541936e-04	4.683212746311042119e-05	1.968497513973251168e-05	1.828119405410892824e-06	1.760709857420477113e-06	2.008641932960669815e-06	2.105739695814071203e-06	1.327892892704485967e-04	2.298821075940339366e-06	2.421818260169958436e-06
bs_sink_THR	3.653822315672524904e-09	0.000000000000000000e+00	5.742976442833715341e-04	7.182654214108128701e-04	1.039291524511667952e-03	9.448595242114284304e-04	1.270320686310631719e-03	7.063730114712749334e-04	1.430972540365125448e-03	1.989287056619031685e-03	2.092570527366127957e-03	1.975043539365740550e-03	1.589553815856475536e-03	2.359542474965079482e-03	2.531820653634618383e-03
bs_sink_TRP	9.493413658053367898e-03	5.576641507334796806e-03	3.358271571052538502e-03	2.929658927279927671e-03	2.840891793167923604e-03	2.246313011302512527e-03	2.525651260989387505e-03	2.798211457410401757e-03	2.563479162454282249e-03	2.618027093124477515e-03	2.609330765347483722e-03	2.650010289094886003e-03	2.604739143925788401e-03	2.518246694702279669e-03	2.603255770125945286e-03
bs_sink_TYR	5.646370193495064103e-03	3.616950469477809779e-03	2.714792551017368612e-03	2.924978765522471755e-03	2.281052618939481691e-03	1.175481864234739033e-03	1.632090953553178361e-03	1.515832903409603145e-03	1.267529987475996033e-03	1.278570533625404205e-03	1.327954930379747966e-03	1.153904581583846704e-03	1.225045195702239263e-03	1.241065089537376825e-03	1.278568663884694940e-03
bs_sink_VAL	1.022027453497647426e-02	4.701781536286970924e-03	2.872420418384451311e-03	2.533885457127405851e-03	2.161873447887484832e-03	1.017698266208107031e-03	1.394657729016390759e-03	9.600474902107044997e-04	4.940761459669797996e-04	4.994236074680721881e-04	7.760580081048298927e-04	6.272903670106753969e-04	1.077156156798382775e-03	8.800206548852467468e-04	1.051201949467806982e-03
bs_sink_Xylogalacturonan_monomer_equivalent	8.851112180781096211e-03	8.968992824429349725e-03	7.175664345224213800e-03	4.347922100753574479e-03	2.410556657367925182e-03	1.343909162722437206e-03	1.550888160260370562e-03	8.628176413649701285e-04	5.531539575685171222e-04	5.717363027642675304e-04	7.037493600363756456e-04	4.920234779083926171e-04	1.636789117013770023e-03	7.119095475526333785e-04	6.786841753852910705e-04
bs_sink_Xyloglucan_monomer_equivalent	2.215007005355032477e-02	1.152914034359542317e-02	5.312552664521726607e-03	2.154808913356154841e-03	-9.830371344910418340e-09	1.226850413963747211e-03	9.132993078722022448e-04	7.614720132042083599e-04	3.171259896046960645e-04	1.923361287765422553e-04	-6.735065259492883242e-09	1.597306888800590794e-04	9.188274346715521058e-04	-8.548579690402495672e-09	7.308008252413292476e-05
bs_sink__D_Galactosyl_12_diacyl_glycerols_	5.610069945237067084e-03	2.669813762485605084e-03	1.102069490979340743e-03	4.405701304907117606e-04	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_sink__Galactosyl_galactosyl_diacyl_glycerols_	2.788511712099099767e-03	2.508728865338648827e-03	2.620152019186565689e-03	2.677539894122111033e-03	2.652026178499500807e-03	1.927802894305483778e-03	1.857552341203647095e-03	2.103088878389050217e-03	2.225207172633442577e-03	2.362235902487925393e-03	2.666190343052906100e-03	2.760987526983818031e-03	3.411120117195349036e-03	3.003076710754465188e-03	3.014052733740476067e-03
bs_sink__L_1_phosphatidyl_inositols_	1.369270230547512020e-02	1.190977259555660826e-02	8.173049149388491100e-03	8.085272925277706135e-03	9.158908962456203603e-03	7.841098276905718312e-03	1.024467983920983663e-02	9.773251660934784493e-03	9.550781152866148066e-03	9.423592240977848519e-03	9.450544521677310683e-03	9.249761581909536623e-03	7.952766799813847098e-03	9.091580922069268308e-03	9.187290484655673967e-03
bs_sink_amylopectin_monomer_equivalent_chloroplast	5.227748668779917673e-03	3.450847924163230693e-03	3.158146195140256948e-03	3.789654824920757076e-03	5.492242874041841118e-03	6.407652055317485627e-03	6.878133261370578642e-03	8.563348174166362028e-03	7.475364552999977374e-03	6.110971301504462654e-03	5.523500982021002474e-03	5.976351416755021524e-03	5.463167016447231274e-03	5.476008133451241468e-03	4.988949915145490972e-03
bs_tx_ARG	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_ASN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_CPD_397	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_GLT	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_GLUTATHIONE	6.113641091163198038e-02	1.784852041043007848e-02	1.061750558815959325e-02	2.232863551223390405e-02	8.915645912098417447e-03	-8.927597955364220683e-03	-9.219403921106541014e-03	-1.451557818636173280e-02	-1.314509838233914041e-02	-1.377719427904914098e-02	-1.215156040956947951e-02	-1.342433189867102937e-02	-7.522967182103559858e-03	-1.350088674061024167e-02	-1.466209937937889250e-02
bs_tx_GLY	3.834903817969185225e-01	2.497543296839495330e-01	1.862151114168008326e-01	1.268051173891681649e-01	-9.543468975339912397e-03	5.777999736849352003e-02	-3.478783722654778254e-02	-1.749718944705185367e-02	-8.805066821197640725e-02	-1.142112578432652875e-01	-1.614661901027329982e-01	-1.292444774819202502e-01	-1.043231480332893202e-01	-1.653954070690088207e-01	-1.795252932641978605e-01
bs_tx_HIS	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_ILE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_LEU	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_LYS	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_L_ALPHA_ALANINE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_L_ASPARTATE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_MET	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_MG_2	3.045314003539962081e-02	3.534498442853247629e-02	2.812007277151384876e-02	3.629540772056651099e-02	3.456463817722829623e-02	1.683323976758791668e-02	2.408765164602389569e-02	1.886896886723321912e-02	1.598473961326010717e-02	1.571685656648270230e-02	1.859555825659801875e-02	1.269678369049337223e-02	1.902543067702501534e-02	1.598195539000202281e-02	1.495573024700253342e-02
bs_tx_NITRATE	4.122547404136946425e-01	3.007432429422883802e-01	2.351080592471792852e-01	2.843502790392546387e-01	3.953168751596538022e-01	1.921245766840875835e-01	3.978734070748480289e-01	3.248339938703981855e-01	3.660928757968704983e-01	3.878298848984280678e-01	4.427171716572244065e-01	3.922324436221584221e-01	3.957946094541254234e-01	4.437793521351643955e-01	4.744371724812329605e-01
bs_tx_PHE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_PROTON	9.525743737166383340e-01	6.637215372668562319e-01	5.139907079814022284e-01	4.829708603911960219e-01	5.499354143504564529e-01	3.207412265074234825e-01	5.467870052663644787e-01	4.574540012899737107e-01	4.916393330716439802e-01	5.142659373983022864e-01	5.682318276257420919e-01	5.265537291483902704e-01	5.354347479165270096e-01	5.727094271312472840e-01	6.160796082370698645e-01
bs_tx_SER	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_SUCROSE	1.179234204691734567e+00	8.559566921714762966e-01	5.827503364103550076e-01	6.539770197365507576e-01	4.946672426659512456e-01	1.242853260749552657e-01	6.445678903982063335e-02	-2.475564189580610752e-01	-5.274733662508845899e-01	-6.261442535849308655e-01	-6.135859657768114594e-01	-5.630636177024316291e-01	-5.333972567232916351e-01	-4.425017517906794096e-01	-4.016049800037533313e-01
bs_tx_SULFATE	4.041846766147416670e-02	4.019592165276919538e-02	3.638589458339593075e-02	2.939222002943615158e-02	2.680715419157171653e-02	1.858007577164461771e-02	2.150714921914720357e-02	1.981425428288264429e-02	1.552926790554975608e-02	1.602624688763415808e-02	1.702904639380333623e-02	1.553365926668143215e-02	1.888944850290002683e-02	1.607636359169551526e-02	1.733433545219183886e-02
bs_tx_THR	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_TYR	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_VAL	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
bs_tx_WATER	-5.679461799680422196e+00	-4.195877227922251151e+00	-2.654198820713747242e+00	-2.996492707789130350e+00	-1.620476079124828717e+00	9.351389414565317582e-01	2.546386958214099216e+00	5.611321953858880107e+00	8.665746786685000203e+00	9.815655005609382755e+00	9.757611121364600848e+00	9.150274197790167818e+00	8.747896398471045387e+00	7.805439034126622211e+00	7.721114599446591065e+00
bs_tx__Light_	7.296061357625873711e+01	1.353791167067315371e+02	1.536286885653096022e+02	1.236020368493883694e+02	1.434229445302581780e+02	1.722855410659509516e+02	2.082664320776567308e+02	2.298307200764183165e+02	2.336368556671264685e+02	2.399307718404563730e+02	2.520876172316807811e+02	2.467582342797070112e+02	2.450834183805811506e+02	2.473190443554227897e+02	2.494646986264053226e+02
bs_tx__Pi_	1.430030123753300297e-01	8.376775172820494220e-02	5.798569978387314861e-02	6.127894316717755196e-02	5.433080660112062782e-02	4.137883513917793576e-02	5.127326996364869188e-02	5.244497853567352957e-02	5.153515729341770490e-02	4.912912280623982220e-02	4.953185920989192081e-02	5.118858408971044965e-02	4.954749324496154211e-02	5.195120653766737567e-02	5.353119290151646392e-02
ms_ACETATE__COA_LIGASE_RXN	4.800753123369056463e-01	3.502640915965916091e-01	2.794165499265751640e-01	2.743001585009662291e-01	2.521461008223415678e-01	1.727017719298115928e-01	2.261775901784003062e-01	2.296803529283482359e-01	2.300999212548615058e-01	2.311827208448698767e-01	2.240559961544868472e-01	2.355792646361885567e-01	2.255514223223718251e-01	2.374944396386098888e-01	2.476233733003031789e-01
ms_ACETOLACTREDUCTOISOM_RXN	1.547045942484346660e-02	7.636894395438351309e-03	5.130491417808158774e-03	4.557914169004935630e-03	4.348270517880443824e-03	2.090781119266405669e-03	3.521332288449704941e-03	2.697669612662076648e-03	2.043109375132779425e-03	1.650812786364075834e-03	1.673819152524472871e-03	1.354778469066058623e-03	1.845692398627019754e-03	1.353176526006927022e-03	1.402470198007514093e-03
ms_ACETOLACTSYN_RXN	1.547045942484346660e-02	7.636894395438351309e-03	5.130491417808158774e-03	4.557914169004935630e-03	4.348270517880443824e-03	2.090781119266405669e-03	3.521332288449704941e-03	2.697669612662076648e-03	2.043109375132779425e-03	1.650812786364075834e-03	1.673819152524472871e-03	1.354778469066058623e-03	1.845692398627019754e-03	1.353176526006927022e-03	1.402470198007514093e-03
ms_ACETOOHBUTREDUCTOISOM_RXN	1.190367958580299673e-02	5.601209569857684700e-03	3.485562132222426359e-03	3.148297325616788295e-03	3.128230637098752299e-03	1.567089623922528902e-03	2.604453905493012665e-03	1.977397452367246622e-03	1.259923716743172007e-03	9.770685326807215711e-04	9.873294780499040305e-04	6.278956181099601928e-04	1.026783388723002000e-03	6.355796209279684873e-04	6.525428157272220855e-04
ms_ACETOOHBUTSYN_RXN	1.190367958580299673e-02	5.601209569857684700e-03	3.485562132222426359e-03	3.148297325616788295e-03	3.128230637098752299e-03	1.567089623922528902e-03	2.604453905493012665e-03	1.977397452367246622e-03	1.259923716743172007e-03	9.770685326807215711e-04	9.873294780499040305e-04	6.278956181099601928e-04	1.026783388723002000e-03	6.355796209279684873e-04	6.525428157272220855e-04
ms_ACETYLGLUTKIN_RXN	1.862740085710938923e-02	9.363820379060102880e-03	8.027426296138819029e-03	8.355697344066255125e-03	6.573073193670433446e-03	4.996150872066954657e-03	4.379901900114458943e-03	4.247902277222785974e-03	3.535654479424128055e-03	3.602873320889039659e-03	3.382705027458458424e-03	3.079355129291165213e-03	3.882276745288116421e-03	2.987689213999876817e-03	3.401927931690670696e-03
ms_ACETYLORNDEACET_RXN	1.054034773641628585e-02	5.886591556364108475e-03	4.892561672384275993e-03	4.981912704746848351e-03	4.239489473221653634e-03	2.798529746063040894e-03	3.297200390495614274e-03	2.972426510147061114e-03	3.097701644620650275e-03	2.978739351675688783e-03	2.658926603133186881e-03	2.479440435285746105e-03	2.679501733321907470e-03	2.318455400407077368e-03	2.407673245867209336e-03
ms_ACETYLORNTRANSAM_RXN	1.862740085710938923e-02	9.363820379060102880e-03	8.027426296138819029e-03	8.355697344066255125e-03	6.573073193670433446e-03	4.996150872066954657e-03	4.379901900114458943e-03	4.247902277222785974e-03	3.535654479424128055e-03	3.602873320889039659e-03	3.382705027458458424e-03	3.079355129291165213e-03	3.882276745288116421e-03	2.987689213999876817e-03	3.401927931690670696e-03
ms_ACETYL_COA_ACETYLTRANSFER_RXN	1.999944861075287142e-02	8.593165595734480675e-03	3.311306082331787626e-03	2.251409691663750368e-03	1.735610068059474350e-03	5.495601365465259749e-04	1.121072389362070881e-03	9.800322485335501155e-04	2.252548758110332428e-04	2.565020255592847555e-04	3.989581221571996501e-04	0.000000000000000000e+00	5.781379359555377344e-04	1.087317744880204282e-04	1.505259574297927142e-04
ms_ACETYL_COA_CARBOXYLTRANSFER_RXN	7.511088852300237262e-01	4.782908100547785257e-01	2.913042634588167146e-01	3.174088672218984275e-01	2.791912881713217165e-01	1.877930339531366788e-01	2.393552404984291559e-01	2.331684841563580746e-01	2.255784570239268427e-01	2.190560024626145852e-01	2.122755247311831350e-01	2.171380998042249100e-01	2.145651633250421630e-01	2.119765731139547360e-01	2.178274759715987108e-01
ms_ACONITATEDEHYDR_RXN_mitochondrion	4.159545292314761888e-01	2.359549667805151962e-01	1.611060290525882233e-01	1.327233653662154012e-01	1.254746267542769522e-01	7.422916137233069589e-02	1.169827522882723736e-01	9.212925495410527466e-02	9.239861244546977714e-02	9.819441978395691828e-02	1.025064070968484120e-01	9.096011008868384873e-02	1.055085383368300905e-01	9.896240461046279524e-02	1.052130158379342567e-01
ms_ACONITATEHYDR_RXN_mitochondrion	4.159545292314761888e-01	2.359549667805151962e-01	1.611060290525882233e-01	1.327233653662154012e-01	1.254746267542769522e-01	7.422916137233069589e-02	1.169827522882723736e-01	9.212925495410527466e-02	9.239861244546977714e-02	9.819441978395691828e-02	1.025064070968484120e-01	9.096011008868384873e-02	1.055085383368300905e-01	9.896240461046279524e-02	1.052130158379342567e-01
ms_ACSERLY_RXN	1.921678952375031196e-02	2.005569376041571594e-02	1.850357968412414886e-02	1.640671870449045971e-02	1.543691459909665546e-02	1.037895352621920689e-02	1.254925228852906034e-02	1.160212484043630227e-02	9.340962952842512754e-03	9.719207539957964298e-03	1.033912549315002191e-02	9.391993360653744238e-03	1.078673741254763258e-02	9.531989102996463181e-03	1.029594354841677044e-02
ms_ACYLCOASYN_RXN_BUTYRIC_ACID_CO_A_ATP__BUTYRYL_COA_PPI_AMP_43_	4.144083297181423708e-02	2.635719621918343122e-02	2.196217674366779740e-02	2.985058975676629575e-02	1.518674911843575712e-02	5.663752602132720616e-03	5.897077564141774662e-03	4.393054108526867584e-03	3.368794743048037638e-03	3.074642031110035815e-03	3.551164916219729743e-03	2.370180981450721418e-03	5.465371971047243600e-03	2.873328269397037310e-03	3.065913638191314870e-03
ms_ACYLCOASYN_RXN_DODECANOATE_CO_A_ATP__LAUROYLCOA_CPD_PPI_AMP_45_	4.144083297181434811e-02	2.635719621918350755e-02	2.196217674366785638e-02	2.985058975676637902e-02	1.518674911843579875e-02	5.663752602132736229e-03	5.897077564141789408e-03	4.393054108526879727e-03	3.368794743048047612e-03	3.074642031110044055e-03	3.551164916219739284e-03	2.370180981450728790e-03	5.465371971047257478e-03	2.873328269397043815e-03	3.065913638191323110e-03
ms_ADENOSINE_KINASE_RXN	9.981367559857377003e-01	4.127235555424386138e-01	1.681196460012126248e-01	1.000678520522915588e-01	4.572361292366423913e-02	3.033151836272176410e-02	2.732707690123214669e-02	2.080717494895225478e-02	1.786750849244684441e-02	1.971064657452993585e-02	2.576796493060489260e-02	2.379119220526247983e-02	4.887604103599527822e-02	3.208089325998814134e-02	3.644933389924854411e-02
ms_ADENOSYLHOMOCYSTEINASE_RXN	3.181788584066776449e-01	1.628424875524621951e-01	1.112150006418060888e-01	8.050932028007402874e-02	4.572358259543159859e-02	3.033151370507814609e-02	2.732705329699299315e-02	2.080712517032791767e-02	1.786748811644672114e-02	1.971062959160765210e-02	2.576795544761295575e-02	2.379118041451470586e-02	4.039942052705193520e-02	3.208088709885600215e-02	3.644933256887184642e-02
ms_ADENYLOSUCCINATE_SYNTHASE_RXN	3.590482842852700252e-01	5.206629798631566608e+00	4.481002862752844429e+00	5.356108079370978992e+00	5.546475746252823136e+00	3.659322332256284227e+00	6.325161380348003348e+00	7.483682002274316680e+00	7.213518565519803083e+00	7.129605167081918715e+00	6.092127270817637275e+00	6.353996723397681734e+00	5.203595685951706074e+00	4.754254086391473066e+00	4.813833034042377612e+00
ms_ADENYL_KIN_RXN	1.277481884476402652e+00	8.860758321662431936e-01	6.918589682121061291e-01	7.029153437435345930e-01	6.012563815719046412e-01	3.722996104168407872e-01	4.827097932004424385e-01	4.469881261936114458e-01	4.256476382720180696e-01	4.225565895783728321e-01	4.300519755636984520e-01	4.090388963956942403e-01	4.472377614167628024e-01	4.315463020558268359e-01	4.448373668008911430e-01
ms_ADENYL_KIN_RXN_chloroplast	1.245643158686463714e+01	2.986460461724770354e+01	3.572681940589304617e+01	3.662336637318060184e+01	4.126050974570419783e+01	4.351290135959972361e+01	5.003775268794823461e+01	5.013406690911439512e+01	5.403539800314604946e+01	5.116212861144052226e+01	4.937550684465953310e+01	4.225246702115387620e+01	3.483711727418534565e+01	3.897576007890487659e+01	3.440978079578842852e+01
ms_ADPREDUCT_RXN	-3.742388621281068396e-03	-2.124162432944092221e-03	-1.623106275570955839e-03	-1.772658082748370311e-03	-1.903729950194689912e-03	-1.541621358201301049e-03	-1.805568743613930431e-03	-1.860962323086039552e-03	-1.713714713254245242e-03	-1.651139624308067518e-03	-1.660207848755004345e-03	-1.591533078256103214e-03	-1.464521408571555806e-03	-1.646602482187654003e-03	-1.712270186001827116e-03
ms_AICARSYN_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_AICARTRANSFORM_RXN	2.839117246626420010e-02	1.593437076459316634e-02	1.189897903308819414e-02	1.104848175895616069e-02	9.868974842527035093e-03	5.181689309003119706e-03	8.421353499190103661e-03	8.401746478775439300e-03	8.009733435618974703e-03	7.843361262962053257e-03	7.943705687699290433e-03	8.478203125513365454e-03	8.705156328801462104e-03	8.915926070724625174e-03	8.955415961694095442e-03
ms_AIRCARBOXY_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_AIRS_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_ALANINE_AMINOTRANSFERASE_RXN	3.346971460638282769e-01	2.353115586884357568e-01	1.798504371464118290e-01	8.678596583317683966e-02	9.046367091911497460e-02	-3.692257636876300486e-01	2.042740791834954384e-01	-4.079941031770342730e-01	-5.004257094236794767e-01	-5.753007329337929132e-01	-5.077140883810177252e-01	-6.366924584346078664e-01	-5.421194237588200515e-01	-5.625779102023461542e-01	-4.364931951265587640e-01
ms_ALANINE__GLYOXYLATE_AMINOTRANSFERASE_RXN	3.247705095928651170e-02	3.345165668763667305e-02	2.379954477556231809e-02	1.733903162665352896e-02	1.243596278000502417e-02	1.595510892342440548e-02	1.858050192670409467e-02	1.663718076577201666e-02	1.899957043379187430e-02	1.985262448470088287e-02	2.157335830874448565e-02	2.202278613518991388e-02	1.975035405835017660e-02	2.328730018347671682e-02	2.461155065732051686e-02
ms_ALCOHOL_DEHYDROG_RXN	1.288049456959504957e-01	1.270117123417910943e-01	1.070834341799091899e-01	1.068116502466224665e-01	1.079449151474427687e-01	5.830008387290142036e-02	8.141681792114320582e-02	6.781813805125576355e-02	6.244240178167612815e-02	6.230481642416559052e-02	5.676121222358358753e-02	5.708839988237369295e-02	5.482461279623855599e-02	5.050542068717753935e-02	5.966108143490998772e-02
ms_ALDOSE1EPIM_RXN	1.180853955605845051e+00	9.544114037459556776e-01	8.703234172814409142e-01	8.491871359410914089e-01	8.234104992675818080e-01	5.504219725045724765e-01	8.266404788643517687e-01	8.293351117708976927e-01	7.041360259252097409e-01	6.483052692104761539e-01	6.664952429292848590e-01	5.548060689985656602e-01	8.254681594968412695e-01	6.538343096097463114e-01	6.507151363397685184e-01
ms_AMPSYN_RXN	3.590482842852700252e-01	5.206629798631566608e+00	4.481002862752844429e+00	5.356108079370978992e+00	5.546475746252823136e+00	3.659322332256284227e+00	6.325161380348003348e+00	7.483682002274316680e+00	7.213518565519803083e+00	7.129605167081918715e+00	6.092127270817637275e+00	6.353996723397681734e+00	5.203595685951706074e+00	4.754254086391473066e+00	4.813833034042377612e+00
ms_AMP_DEAMINASE_RXN	3.419121355825364694e-01	5.196831497278729728e+00	4.473587526983511253e+00	5.349253149458199630e+00	5.540457814078331822e+00	3.656197876050045981e+00	6.319951849977915259e+00	7.478510138325281886e+00	7.208640358293542327e+00	7.124864981447964318e+00	6.087477768831082159e+00	6.349172474126929089e+00	5.198593816218912700e+00	4.749279072154566350e+00	4.808909571109930781e+00
ms_AMP_DEPHOSPHORYLATION_RXN	6.799578975790601110e-01	2.498810679899764464e-01	5.690464535940654295e-02	1.955853177221753003e-02	3.032823264171891046e-08	4.657643617901832029e-09	2.360423915374306516e-08	4.977862433639563885e-08	2.037600012269412526e-08	1.698292228588656894e-08	9.482991938159349123e-09	1.179074777599774004e-08	8.476620508943343013e-03	6.161132142976955012e-09	1.330376698531002602e-09
ms_ANTHRANSYN_RXN	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_ARGINASE_RXN	5.155420483348709809e-02	2.970434639088015416e-02	1.415273238907535473e-02	1.223922948158331046e-02	1.215747859406654877e-02	5.384543322448723419e-03	1.849263293848596700e-08	7.232165238618021644e-03	4.279983141009424848e-03	3.865281554183570053e-03	4.201482012017961586e-03	3.391883851117870677e-03	5.049179908916253887e-03	4.488196242641907287e-03	4.865479043477256328e-03
ms_ARGSUCCINLYA_RXN	6.482309470909006222e-02	3.385394232738110631e-02	1.672695305439210120e-02	1.383455866556284122e-02	1.223181058055092252e-02	6.606559696848628843e-03	9.031514001984840279e-03	7.232156156914522176e-03	4.485087921251879918e-03	4.383582626330626703e-03	4.329360273856717664e-03	3.704345114688530321e-03	5.504854958747433871e-03	4.786201907725181823e-03	5.864000501596167668e-03
ms_ARGSUCCINSYN_RXN	6.482309470909006222e-02	3.385394232738110631e-02	1.672695305439210120e-02	1.383455866556284122e-02	1.223181058055092252e-02	6.606559696848628843e-03	9.031514001984840279e-03	7.232156156914522176e-03	4.485087921251879918e-03	4.383582626330626703e-03	4.329360273856717664e-03	3.704345114688530321e-03	5.504854958747433871e-03	4.786201907725181823e-03	5.864000501596167668e-03
ms_ASNSYNB_RXN	4.427149391211285603e-03	2.408482497724071143e-03	1.841577158299936585e-03	1.888120272519518529e-03	1.520772299822068744e-03	5.742192506084643723e-04	1.585932167633661910e-03	1.446147590174778896e-03	1.291158620278778577e-03	1.041147320991240395e-03	1.000266306484915227e-03	8.381035986102412186e-04	1.049930679141135824e-03	8.387467039929259347e-04	8.690420611474366066e-04
ms_ASPAMINOTRANS_RXN	-1.043481573065670887e+01	-3.498118292871203572e+00	-3.086232949815049142e+00	-3.470657984918673833e+00	-4.409834963677142561e+00	-9.212532749023237599e+00	-1.440397121273151271e+01	-1.636047210685388364e+01	-1.561100289287630538e+01	-1.624176867595176788e+01	-1.584018347017582329e+01	-1.503272935317466086e+01	-1.441100051020767303e+01	-1.291556966507409854e+01	-1.271821777188085356e+01
ms_ASPARTATEKIN_RXN	6.261119549143341623e-02	3.636332984450103833e-02	2.888585665444748721e-02	3.016331874838806132e-02	2.317114263709543071e-02	8.324007354607188686e-03	1.156104016684574021e-02	6.375908447321807643e-03	5.726399500567547554e-03	6.010845226845416486e-03	7.067515278191905184e-03	5.359867855326571652e-03	9.151053077833263411e-03	6.316124192502057047e-03	6.665895068996425567e-03
ms_ASPARTATE_SEMIALDEHYDE_DEHYDROGENASE_RXN	6.261119549143341623e-02	3.636332984450103833e-02	2.888585665444748721e-02	3.016331874838806132e-02	2.317114263709543071e-02	8.324007354607188686e-03	1.156104016684574021e-02	6.375908447321807643e-03	5.726399500567547554e-03	6.010845226845416486e-03	7.067515278191905184e-03	5.359867855326571652e-03	9.151053077833263411e-03	6.316124192502057047e-03	6.665895068996425567e-03
ms_ASPCARBTRANS_RXN	2.251004752706006751e-02	1.227213882351198618e-02	8.967286527509442037e-03	8.387103692352322962e-03	7.702085336071691317e-03	4.114466205530265333e-03	6.423646258202760258e-03	6.459765059478778798e-03	6.263052418714818749e-03	6.206351258015141946e-03	6.588407402286458603e-03	7.307907709523072011e-03	7.406573192015874184e-03	7.881823667635007649e-03	8.063906058496403059e-03
ms_ATPPHOSPHORIBOSYLTRANS_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_AbstractFreeGalactoseSynthesis	1.180853955605845051e+00	9.544114037459556776e-01	8.703234172814409142e-01	8.491871359410914089e-01	8.234104992675818080e-01	5.504219725045724765e-01	8.266404788643517687e-01	8.293351117708976927e-01	7.041360259252097409e-01	6.483052692104761539e-01	6.664952429292848590e-01	5.548060689985656602e-01	8.254681594968412695e-01	6.538343096097463114e-01	6.507151363397685184e-01
ms_AminoAcidSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_ArabinoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_ArabinoxylanSynthesis_mod	2.377313540022010785e-02	1.477667420177457974e-02	7.433308671023766516e-03	-9.747974208340823480e-09	-9.907333488309750290e-09	-7.971905391912876640e-09	-9.306212003020758213e-09	-9.259610254725939798e-09	-9.694194051379951139e-09	-9.541815559963928421e-09	-9.425644753237533216e-09	1.105365516078950894e-04	2.360403453904355955e-04	3.243442896358243407e-04	1.093438138104156979e-03
ms_AscorbateProduction_mod_mitochondrion	1.426295712315441000e-02	7.531174500636613617e-03	3.961124782303993507e-04	1.436327611626056489e-02	1.750527640473787186e-02	1.733008868421560128e-02	3.209261479477681228e-02	3.520819174927702910e-02	4.284203435486189093e-02	4.832524850816405371e-02	3.472204445430453201e-02	5.958657978443555187e-02	1.111959473476132471e-02	3.555079116791379223e-02	6.928874943826554555e-02
ms_BIOTIN_CARBOXYL_RXN	4.184458849427547672e-02	3.505305690992733397e-02	4.860564848551428979e-02	6.769733492217226700e-02	4.845710126205080015e-02	2.716908360112289464e-02	3.216540572595536635e-02	3.002834612379212328e-02	2.319377268992025773e-02	1.847603898093700889e-02	1.929313710338501422e-02	1.722928318247817989e-02	2.351628404016441534e-02	1.825422428171324246e-02	1.655976666378287249e-02
ms_BRANCHED_CHAINAMINOTRANSFERILEU_RXN	-1.190367958580299673e-02	-5.601209569857684700e-03	-3.485562132222426359e-03	-3.148297325616788295e-03	-3.128230637098752299e-03	-1.567089623922528902e-03	-2.604453905493012665e-03	-1.977397452367246622e-03	-1.259923716743172007e-03	-9.770685326807215711e-04	-9.873294780499040305e-04	-6.278956181099601928e-04	-1.026783388723002000e-03	-6.355796209279684873e-04	-6.525428157272220855e-04
ms_BRANCHED_CHAINAMINOTRANSFERLEU_RXN	-5.252380052118596834e-03	-3.245417864585127890e-03	-2.554676285585837613e-03	-2.406814366729935657e-03	-2.343420008679878135e-03	-8.680610182837933658e-04	-1.921013942520780884e-03	-1.564380045514236241e-03	-1.421006958852726867e-03	-1.133625184462650967e-03	-9.912559929280725761e-04	-8.608096422309552973e-04	-1.104749716974373673e-03	-8.143688303706320564e-04	-7.621898881995238344e-04
ms_BRANCHED_CHAINAMINOTRANSFERVAL_RXN	-1.021807937272487150e-02	-4.391476530853223419e-03	-2.575815132222321596e-03	-2.151099802275000406e-03	-2.004850509200566122e-03	-1.222720100982612303e-03	-1.600318345928923840e-03	-1.133289567147840408e-03	-6.221024162800524492e-04	-5.171876019014248673e-04	-6.825631595964002946e-04	-4.939688268351032172e-04	-7.409426816526461885e-04	-5.388076956362948576e-04	-6.402803098079903671e-04
ms_CAFFEOYL_COA_O_METHYLTRANSFERASE_RXN	2.127888302099731690e-02	1.420097596350867672e-02	1.299007487271232331e-02	9.620493854920905696e-03	7.113940447151996006e-03	3.860678078131030058e-03	5.692666707981733007e-03	4.664003011251000030e-03	4.183922583661231834e-03	4.040058524755604438e-03	3.383392591044851339e-03	2.690359079099399579e-03	4.993961973594608465e-03	2.737334518792705097e-03	2.912741923420875730e-03
ms_CARBOXYCYCLOHEXADIENYL_DEHYDRATASE_RXN	4.238714815629623933e-02	2.587898755464100586e-02	2.237566609824238884e-02	2.348854771529968258e-02	1.884855497405992300e-02	8.613809012033376081e-03	1.315485102949007397e-02	1.151458681774061681e-02	1.049733408713989999e-02	9.963388607470681502e-03	9.594457340287588717e-03	7.440333705785264796e-03	1.088608884509985678e-02	7.115886178394890092e-03	7.107686677590653937e-03
ms_CARBPSYN_RXN	2.760593387923394523e-02	1.090132525126039260e-02	8.673596456053572074e-03	7.283847138590242125e-03	7.880517994785826708e-03	6.825993097876866152e-03	4.366300920970747623e-03	3.804868497864992601e-03	3.705905499443114693e-03	2.897749391033212565e-03	2.861254732497849410e-03	2.481099686808332493e-03	3.403894469718244092e-03	2.764249951479621960e-03	2.922321061990311615e-03
ms_CATAL_RXN_peroxisome	2.799489329141668231e-02	3.191689543178019648e-03	6.910045912525332283e-03	2.615030121942551935e-03	1.590135599480289180e-02	1.555742117678854744e-02	1.811617473729841207e-02	2.422907457707619908e-02	3.811362575845213957e-02	5.145752977075040979e-02	5.857727154822282845e-02	5.151753986664157209e-02	4.620290266679055735e-02	4.898766025659558737e-02	5.029226578680345144e-02
ms_CDPDIGLYSYN_RXN	2.052142685999164273e-02	1.349710477568122867e-02	6.524753202303919600e-03	7.599985035101960475e-03	6.993031814392364556e-03	7.028248315674828252e-03	9.085600914427841707e-03	9.746764687596644328e-03	9.821951672661954555e-03	9.395127715488700917e-03	9.559580117854394460e-03	9.770557893538910424e-03	9.033147746167613859e-03	1.009592168134088377e-02	1.022226884263665800e-02
ms_CDPKIN_RXN	2.428231967712913553e-01	1.467752982815817842e-01	1.176794241984973344e-01	1.344152447930779259e-01	1.468603915619352274e-01	1.149721002945540554e-01	1.386420912788936810e-01	1.446489955384920589e-01	1.341057795076597836e-01	1.285608571935276112e-01	1.290588031413023307e-01	1.268758689234328607e-01	1.254656668637549599e-01	1.302723815148313646e-01	1.349255800800635008e-01
ms_CDPREDUCT_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_CELLULOSE_SYNTHASE_mod	2.213894907756663519e-02	2.086954938083536090e-02	1.669852914483282297e-02	1.307536326116585761e-02	1.202354140331582388e-02	1.343828301908108966e-02	1.459112790071605270e-02	1.416391171159946290e-02	1.785139782372349368e-02	1.908416729064374429e-02	1.808316259595826869e-02	2.092040660311134809e-02	1.705442154480307435e-02	1.876318112142855155e-02	2.019520688398646069e-02
ms_CHORISMATEMUT_RXN	6.912541634488522657e-02	4.264391561971409006e-02	3.572684303835840791e-02	3.777781194342501314e-02	2.893405230545944076e-02	1.120269715408535316e-02	1.957938751931015062e-02	1.634735840542260107e-02	1.453287842671130946e-02	1.405289538303563547e-02	1.324735162675191869e-02	9.885507009237569018e-03	1.651453453707795241e-02	9.658935737765413435e-03	9.715545487798123853e-03
ms_CHORISMATE_SYNTHASE_RXN	7.861748888271628821e-02	4.831035353426631901e-02	3.930167599797314976e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms_CITSYN_RXN_mitochondrion	9.384246985854511891e-01	4.594928121834080392e-01	2.520693423979549208e-01	2.584814296253157284e-01	2.181811303487022347e-01	1.270528677666202810e-01	1.777239575298626972e-01	1.429421452220539790e-01	1.276414462941383721e-01	1.253021660587252673e-01	1.278328059672793615e-01	1.130157277352964312e-01	1.457591120335126889e-01	1.159921909108262150e-01	1.245672633724257683e-01
ms_CMPKI_RXN	1.279422348577460011e-01	9.932212119501503123e-02	9.546674131847703026e-02	1.194623584157173818e-01	1.326058939214496968e-01	1.068585643737115787e-01	1.234487336660251566e-01	1.261522620073247947e-01	1.169367126629647646e-01	1.140821510118703586e-01	1.107220126341636746e-01	1.083537011471369521e-01	1.110794084236423618e-01	1.138239503841804168e-01	1.188416703387479983e-01
ms_CTPSYN_RXN	1.125502376353062703e-02	6.136069411756067682e-03	4.483643263754848521e-03	4.193551846176213523e-03	3.851042668035829612e-03	2.057233102765224607e-03	3.211823129101322449e-03	3.229882529739277509e-03	3.131526209357666981e-03	3.103175629007548422e-03	3.294203701143438336e-03	3.653953854761583277e-03	3.703286596008241536e-03	3.940911833817823881e-03	4.031953029248284796e-03
ms_CYSPH_RXN	4.332216259593795610e-02	2.561991318592924533e-02	2.003497179102308248e-02	2.064121484942774837e-02	1.296888463818502563e-02	2.603959313835192951e-03	3.325044549000023483e-03	2.395113351942910291e-04	-6.972811904437494170e-09	-6.976670515170811948e-09	6.995304001507053962e-04	-6.756558916155577425e-09	2.851910160404569003e-03	-2.036321677352078943e-09	-7.304326702869492726e-11
ms_CYSTATHIONINE_BETA_LYASE_RXN	4.332216259593795610e-02	2.561991318592924533e-02	2.003497179102308248e-02	2.064121484942774837e-02	1.296888463818502563e-02	2.603959313835192951e-03	3.325044549000023483e-03	2.395113351942910291e-04	-6.972811904437494170e-09	-6.976670515170811948e-09	6.995304001507053962e-04	-6.756558916155577425e-09	2.851910160404569003e-03	-2.036321677352078943e-09	-7.304326702869492726e-11
ms_CalloseSynthesis_mod	3.470300624480538842e-03	1.716598811765000874e-03	1.113575982643015029e-03	7.759203081296525825e-04	5.585240706493836086e-04	2.859191294611229586e-04	4.079634146848498373e-04	3.576376528403696050e-04	3.850527584665860720e-04	4.027945948868610101e-04	3.702454598657356640e-04	4.668723217840128046e-04	5.546573092141660576e-04	5.030040448050065310e-04	4.738733135018582433e-04
ms_CarbohydratesSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_ChloroplasticATPase_mod_chloroplast	9.064606430237056145e+00	2.042769768674466135e+01	2.513274521921294280e+01	2.554015528729401652e+01	2.882581700887187992e+01	3.156048943014630481e+01	3.624611273471861494e+01	3.705733855983746139e+01	4.136222351479610637e+01	4.028614152770200718e+01	3.831827263084257851e+01	3.433192634476158389e+01	2.825352493474632709e+01	3.079801750225125900e+01	2.778943255156941916e+01
ms_CombinedBiomassReaction	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_ComplexIII_mod_mitochondrion	2.133425558578697423e+00	1.038283200821992214e+00	5.833560103800272678e-01	4.100978999045031270e-01	3.577084535097173057e-01	2.750534842235216604e-01	3.062854560766267165e-01	2.981563782907537541e-01	2.718612041297551740e-01	2.775013468864814259e-01	2.824946786263191068e-01	2.591470965737450727e-01	3.125340729569021092e-01	2.750036448201697015e-01	2.923478975245834000e-01
ms_ComplexII_mod_mitochondrion	3.109370911078198074e-01	1.061716064930984388e-01	5.823176560238559757e-02	2.838050300525676167e-02	2.306951958426818258e-02	2.463882485090345548e-02	2.884303378791341563e-02	2.700688657394560710e-02	3.014583295157838641e-02	3.452901580413107047e-02	3.213871417104564865e-02	3.539596182548032655e-02	3.659127609210480192e-02	3.759402197460923883e-02	4.683717403307051386e-02
ms_ComplexIV_mod_mitochondrion	1.073844257850925965e+00	5.229071876613144987e-01	2.918760614291288080e-01	2.122305880103818321e-01	1.876068649572275870e-01	1.461917864538685996e-01	1.691890354357017678e-01	1.666822850200153916e-01	1.573516192423085325e-01	1.629132976973227398e-01	1.586083615403118263e-01	1.593668381790903088e-01	1.618268338458317135e-01	1.552772179940417330e-01	1.808183234814245144e-01
ms_ComplexI_mod_mitochondrion	1.799978419943817576e+00	9.198394555053818200e-01	5.161569582501321918e-01	3.733302932068940927e-01	3.269368485893774379e-01	2.463001931670879274e-01	2.710187760305105553e-01	2.646897266573293717e-01	2.354523187594620148e-01	2.367659798243352265e-01	2.437675570529869440e-01	2.164432270387416646e-01	2.685362236727814045e-01	2.295277991779254567e-01	2.374468174330164882e-01
ms_ComplexV_mod_mitochondrion	6.676330981831255507e+00	3.308039791984917599e+00	1.855185373412384431e+00	1.327545041495705513e+00	1.163002889408429663e+00	8.900606184593041759e-01	9.953243567237853862e-01	9.727045199574647638e-01	8.862201895087009618e-01	9.029074992108525599e-01	9.131607962928238731e-01	8.466095490554360614e-01	9.905295073006868956e-01	8.797448826561824475e-01	9.474840512520326108e-01
ms_CyclicElectronFlowPSI_mod_chloroplast	1.794651891575925262e+01	5.274313812193156537e+01	6.585266153179838966e+01	6.623282715707775026e+01	7.435543554236760144e+01	8.084728084366520307e+01	9.164406600685089188e+01	8.936367487074727478e+01	1.045264260291444174e+02	9.890214264267901001e+01	8.958725178959858226e+01	8.235958136256998330e+01	5.811344849613039543e+01	7.021400563435497588e+01	6.196353911330078290e+01
ms_CytochromeBF6Complex_mod_chloroplast	2.713292130913955091e+01	6.524567397638139710e+01	8.059395935542966072e+01	8.167130472271195174e+01	9.204538486815691556e+01	1.005902356182297694e+02	1.151222850499603965e+02	1.162550149298698301e+02	1.313539968775723707e+02	1.269683777788643511e+02	1.192717200684988796e+02	1.075610219253003521e+02	8.529604101311822717e+01	9.526670938337126415e+01	8.549652232476223901e+01
ms_DADPKIN_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DAHPSYN_RXN	7.861748888271628821e-02	4.831035353426631207e-02	3.930167599797315670e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms_DCDPKIN_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DGDPKIN_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DIACYLGLYKIN_RXN	1.412188364179849109e-01	9.324046532147019228e-02	6.285484836513716145e-02	5.550254452289859336e-02	4.103811543170632348e-02	2.121485703311874749e-02	3.865589154556255819e-02	4.075539843666427242e-02	3.536795069800124230e-02	3.311279170696725116e-02	3.380456079546364373e-02	3.580844306723756504e-02	3.988089173323035308e-02	3.795094400633330922e-02	3.893598707048681606e-02
ms_DIAMINOPIMDECARB_RXN	7.385349238500150439e-03	5.142215832302767832e-03	4.300891610051332629e-03	4.030861416166438282e-03	4.014346284545610398e-03	1.748718670552982515e-03	3.064784259932974535e-03	2.607970733722010919e-03	2.214684496075876308e-03	1.852411999571668046e-03	1.818234731366086135e-03	1.396905371295578853e-03	1.888804136582865681e-03	1.432437541909039073e-03	1.383516585934649323e-03
ms_DIAMINOPIMEPIM_RXN	7.385349238500150439e-03	5.142215832302767832e-03	4.300891610051332629e-03	4.030861416166438282e-03	4.014346284545610398e-03	1.748718670552982515e-03	3.064784259932974535e-03	2.607970733722010919e-03	2.214684496075876308e-03	1.852411999571668046e-03	1.818234731366086135e-03	1.396905371295578853e-03	1.888804136582865681e-03	1.432437541909039073e-03	1.383516585934649323e-03
ms_DIHYDRODIPICSYN_RXN	7.385349238500150439e-03	5.142215832302766965e-03	4.300891610051332629e-03	4.030861416166438282e-03	4.014346284545610398e-03	1.748718670552982515e-03	3.064784259932974535e-03	2.607970733722011353e-03	2.214684496075876308e-03	1.852411999571667829e-03	1.818234731366086135e-03	1.396905371295578853e-03	1.888804136582865681e-03	1.432437541909039073e-03	1.383516585934649323e-03
ms_DIHYDROFOLATEREDUCT_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DIHYDROOROT_RXN	2.251004752706006751e-02	1.227213882351198618e-02	8.967286527509442037e-03	8.387103692352322962e-03	7.702085336071691317e-03	4.114466205530265333e-03	6.423646258202760258e-03	6.459765059478778798e-03	6.263052418714818749e-03	6.206351258015141946e-03	6.588407402286458603e-03	7.307907709523072011e-03	7.406573192015874184e-03	7.881823667635007649e-03	8.063906058496403059e-03
ms_DIHYDROPICRED_RXN_DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE_NADP__2_3_DIHYDRODIPICOLINATE_NADPH_PROTON_80_	1.332158124762152169e-03	1.110513498677338827e-03	8.632288964810836589e-04	8.239315911882483896e-04	9.252679426197947359e-04	3.204882790328378089e-04	6.994760458424622955e-04	6.160422610985368018e-04	4.690455464256206453e-04	3.429228247361732970e-04	2.859272867620117620e-04	1.845315178177416872e-04	2.484221812356295729e-04	1.576304368013681809e-04	1.472659355218888181e-04
ms_DIHYDROPICRED_RXN_DELTA1_PIPERIDEINE_2_6_DICARBOXYLATE_NAD__2_3_DIHYDRODIPICOLINATE_NADH_PROTON_78_	6.053191113737997620e-03	4.031702333625428354e-03	3.437662713570249513e-03	3.206929824978189784e-03	3.089078341925815662e-03	1.428230391520144598e-03	2.365308214090512239e-03	1.991928472623474226e-03	1.745638949650255662e-03	1.509489174835494749e-03	1.532307444604074373e-03	1.212373853477837111e-03	1.640381955347236216e-03	1.274807105107671028e-03	1.236250650412760478e-03
ms_DIHYDROXYISOVALDEHYDRAT_RXN	1.547045942484346660e-02	7.636894395438351309e-03	5.130491417808158774e-03	4.557914169004935630e-03	4.348270517880443824e-03	2.090781119266405669e-03	3.521332288449704941e-03	2.697669612662076648e-03	2.043109375132779425e-03	1.650812786364075834e-03	1.673819152524472871e-03	1.354778469066058623e-03	1.845692398627019754e-03	1.353176526006927022e-03	1.402470198007514093e-03
ms_DIHYDROXYMETVALDEHYDRAT_RXN	1.190367958580299673e-02	5.601209569857684700e-03	3.485562132222426359e-03	3.148297325616788295e-03	3.128230637098752299e-03	1.567089623922528902e-03	2.604453905493012665e-03	1.977397452367246622e-03	1.259923716743172007e-03	9.770685326807215711e-04	9.873294780499040305e-04	6.278956181099601928e-04	1.026783388723002000e-03	6.355796209279684873e-04	6.525428157272220855e-04
ms_DIPHOSPHOMEVALONTE_DECARBOXYLASE_RXN	1.999944861075287142e-02	8.593165595734480675e-03	3.311306082331787626e-03	2.251409691663750368e-03	1.735610068059474350e-03	5.495601365465259749e-04	1.121072389362070881e-03	9.800322485335501155e-04	2.252548758110332428e-04	2.565020255592847555e-04	3.989581221571996501e-04	-8.706109289693192691e-09	5.781379359555377344e-04	1.087317744880204282e-04	1.505259574297927142e-04
ms_DNAPolymerase_mod	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DSERDEAM_RXN	2.838789954573909480e+00	1.654907549575912684e+00	1.135016175680831463e+00	9.472774520727939018e-01	6.516458298014632389e-01	5.248417474533177973e-01	4.494254481822630432e-01	3.510785395242276841e-01	3.069273728346538221e-01	3.372162004640666400e-01	4.145225193907702277e-01	3.928237947346685521e-01	6.448746645794386501e-01	5.128831219766946115e-01	4.621331699893823641e-01
ms_DTDPKIN_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DTMPKI_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DUDPKIN_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DUTP_PYROP_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_DXPREDISOM_RXN	4.089845155140451466e-02	6.666465300519763826e-02	5.906807524216321770e-02	8.107761452760682552e-02	7.811427886062698167e-02	3.850782827856984170e-02	5.529033672833862101e-02	4.290268736059942023e-02	3.579633329411229664e-02	3.441428122951309398e-02	4.078967393823662579e-02	2.638617643743176866e-02	4.024163026111571284e-02	3.354294910655546830e-02	3.061268929227191349e-02
ms_DXS_RXN	4.089845155140451466e-02	6.666465300519763826e-02	5.906807524216321770e-02	8.107761452760682552e-02	7.811427886062698167e-02	3.850782827856984170e-02	5.529033672833862101e-02	4.290268736059942023e-02	3.579633329411229664e-02	3.441428122951309398e-02	4.078967393823662579e-02	2.638617643743176866e-02	4.024163026111571284e-02	3.354294910655546830e-02	3.061268929227191349e-02
ms_EC_1_14_13_36	7.951158759630948258e-03	4.787057540201281221e-03	3.424068684991479067e-03	1.932021360924871282e-03	9.547007769569619334e-04	7.322439029849088944e-04	6.722136876312060543e-04	4.806133336932664471e-04	3.927587816224045454e-04	3.967322531299136861e-04	4.153708209746892477e-04	3.404186409595961549e-04	9.439518534828031512e-04	4.006165395977354863e-04	4.688395374346910715e-04
ms_EC_1_18_1_2_chloroplast	2.668543693871446632e+00	4.129119859344318577e+00	6.465587477176828024e+00	5.915223542459195016e+00	6.590879821430831953e+00	8.586062951822734490e+00	1.007216169155729979e+01	1.209880067723484309e+01	1.676443830849638772e+01	1.835881609344229304e+01	1.603741436448375524e+01	1.762004266462649582e+01	1.483223883692649103e+01	1.387918944923379883e+01	1.387872534103128608e+01
ms_EC_1_1_1_34	1.999944861075287142e-02	8.593165595734480675e-03	3.311306082331787626e-03	2.251409691663750368e-03	1.735610068059474350e-03	5.495601365465259749e-04	1.121072389362070881e-03	9.800322485335501155e-04	2.252548758110332428e-04	2.565020255592847555e-04	3.989581221571996501e-04	-8.706109289693192691e-09	5.781379359555377344e-04	1.087317744880204282e-04	1.505259574297927142e-04
ms_EC_1_1_1_39	2.191546325769270706e-02	8.962223912024315509e-03	5.529163285756145442e-03	3.117869014740541362e-03	2.604145378653754169e-03	3.827280050368296518e-03	3.531235115954560813e-03	3.216849075311049421e-03	3.022109358750671351e-03	3.347889380828960541e-03	3.477544526652039635e-03	4.049716375459942730e-03	4.633463881717398737e-03	4.743854285959534303e-03	4.466253537461103290e-03
ms_EC_1_1_1_8	3.822764160710519915e-02	1.634602119413549118e-02	9.005694255005733395e-03	8.700762124661590852e-03	2.272479826354094953e-03	2.979299031592676748e-03	1.598032075409046944e-03	9.568358400145327144e-04	8.188906574203736344e-04	5.803879327790460859e-04	6.708611109077661791e-04	5.904316676515500252e-04	2.960561582629228292e-03	8.330875473725111828e-04	6.694501826871203506e-04
ms_EC_1_2_1_13_chloroplast	1.849999438558163511e+00	1.488931373676408709e+00	3.631479019667152919e+00	3.089539161210987483e+00	3.490473426989015415e+00	7.221033980945357200e+00	8.068523455696787750e+00	1.035922257809681390e+01	1.560574137452375965e+01	1.796541507284289096e+01	1.558771441518955925e+01	1.779231455235225567e+01	1.448117906217856365e+01	1.376137559589938597e+01	1.386914035437303561e+01
ms_EC_1_2_1_9	1.352452795616271519e+00	2.894625142974555310e+00	6.094359770300576074e+00	5.983533432479163139e+00	4.878991488416508204e+00	2.650790000993826112e+00	3.033879671033813619e+00	1.735838618841955006e+00	7.683990201531435416e-01	8.716964975084716682e-01	1.021921583352179308e+00	9.767411032821163852e-01	3.167831935255899456e+00	1.123975370785925465e+00	1.006656211249773669e+00
ms_EC_1_5_1_20	1.026388091461382934e-01	6.652029930191910578e-02	5.443000217924772594e-02	6.208171600407911411e-02	5.047433084174528933e-02	2.130487415589102027e-02	3.050007722085451220e-02	2.104664312095828535e-02	1.786748926587283792e-02	1.705399344471070222e-02	1.884680341735900377e-02	1.260700737350102518e-02	2.324973697880119636e-02	1.431791511376628509e-02	1.439611535716806695e-02
ms_EC_1_8_4_9	2.248963385227301451e-02	2.359780942550118721e-02	2.643676072969826721e-02	1.725530925919617833e-02	1.812375518467836816e-02	2.933949939926227407e-02	3.123044894274658312e-02	3.202395249091826573e-02	3.855918753975135643e-02	3.689677650954522464e-02	3.225914537847491409e-02	3.704220442345197706e-02	2.737213291702465801e-02	3.209309176666375746e-02	3.360749853595372538e-02
ms_EC_1_8_5_1	1.682458825284345316e-01	1.161918138090803493e-01	8.145242385103812488e-02	7.612274761439020987e-02	6.150680112101138131e-02	4.710586070457679908e-02	5.933824480730508222e-02	6.527352331105454319e-02	6.103326960566572701e-02	6.462886437519951843e-02	6.625451227128548171e-02	7.966929743461828584e-02	8.171637933037249890e-02	9.030844550024230699e-02	9.004642279790457671e-02
ms_EC_1_8_5_1_chloroplast	7.915843651460298114e-01	2.592891026013164346e+00	2.764916114828236182e+00	3.119894264341094292e+00	3.544332725501249115e+00	1.945848241634043907e+00	2.500365365349380031e+00	2.138325938752348776e+00	1.344122918450993742e+00	7.555651332348020111e-01	9.788249770533165028e-01	6.567224911465103787e-01	9.915466964513991455e-01	1.237964809779263708e+00	1.070512902634285002e+00
ms_EC_2_1_1_103	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_EC_2_3_1_133	7.951158759630948258e-03	4.787057540201281221e-03	3.424068684991479067e-03	1.932021360924871282e-03	9.547007769569619334e-04	7.322439029849088944e-04	6.722136876312060543e-04	4.806133336932664471e-04	3.927587816224045996e-04	3.967322531299136861e-04	4.153708209746892477e-04	3.404186409595962091e-04	9.439518534828032596e-04	4.006165395977354321e-04	4.688395374346910715e-04
ms_EC_2_3_1_180	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_EC_2_3_3_8	5.224701693539749447e-01	2.235378454028928707e-01	9.096331334536671143e-02	1.257580642591003273e-01	9.270650359442529631e-02	5.282370639428957820e-02	6.074120524159030976e-02	5.081289026794870434e-02	3.524283384866858104e-02	2.710774627476834550e-02	2.532639887043096685e-02	2.205561764661258251e-02	4.025057369668259832e-02	1.702978630036341284e-02	1.935424753449152199e-02
ms_EC_2_4_1_123	5.928608199311549682e-09	1.529910266861859602e+00	2.453286281885167952e+00	2.149541048165182655e+00	2.425392845760311111e+00	2.677859625189830339e+00	2.455815391681682058e+00	2.230334453756042112e+00	2.459919003555287365e+00	2.813190124879217269e+00	2.582139080158618150e+00	3.180132255493419269e+00	2.724369529768735365e+00	3.126839811576784811e+00	3.091560243450844236e+00
ms_EC_2_4_1_46	8.344764506459368542e-03	6.508732953124307490e-03	4.566580291716117179e-03	6.326886841990217447e-03	5.173608174969453535e-03	1.996539909931466846e-03	2.328879443756662337e-03	1.937572925743162719e-03	1.889496357000616409e-03	1.842989140812264582e-03	1.859978516166000328e-03	1.845726178674781358e-03	1.890336912236774023e-03	1.665573169933508291e-03	1.651452340749579029e-03
ms_EC_2_4_1_82	5.928608199311544719e-09	1.529910266861859602e+00	2.453286281885167952e+00	2.149541048165182655e+00	2.425392845760311111e+00	2.677859625189830339e+00	2.455815391681682058e+00	2.230334453756042112e+00	2.459919003555287365e+00	2.813190124879217269e+00	2.582139080158618150e+00	3.180132255493419269e+00	2.724369529768735365e+00	3.126839811576784811e+00	3.091560243450844236e+00
ms_EC_2_5_1_19	7.861748888271628821e-02	4.831035353426631901e-02	3.930167599797314976e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms_EC_2_7_1_148	4.089845155140451466e-02	6.666465300519763826e-02	5.906807524216321770e-02	8.107761452760682552e-02	7.811427886062698167e-02	3.850782827856984170e-02	5.529033672833862101e-02	4.290268736059942023e-02	3.579633329411229664e-02	3.441428122951309398e-02	4.078967393823662579e-02	2.638617643743176866e-02	4.024163026111571284e-02	3.354294910655546830e-02	3.061268929227191349e-02
ms_EC_2_7_1_150	9.032518108465041606e-02	5.865678418099753988e-02	4.737193622124365872e-02	3.708958967663830708e-02	3.164327610677291486e-02	5.165479392574223033e-02	3.398402525553018833e-02	3.989508513811811097e-02	4.105146428846590673e-02	4.679999467290784504e-02	4.501458135574220448e-02	5.258183581595659434e-02	5.888887067120892466e-02	6.355652788505686268e-02	5.339808987727250739e-02
ms_EC_2_7_1_159	1.223645957431130360e-01	6.323883825275142256e-02	6.029904806029123820e-02	4.250969460136949651e-02	3.276408904932970323e-02	3.558150269197103005e-02	3.457043846523868286e-02	3.494947169050338642e-02	3.784645379194267328e-02	3.887921698286438132e-02	3.624320703406470889e-02	3.994031233653590196e-02	4.030207451688532644e-02	4.095902300807584273e-02	4.182075281775643472e-02
ms_EC_2_7_1_90	2.246195523725599941e+00	3.274311561185606845e+00	3.995301217992266896e+00	3.706727779900818920e+00	3.880207163871193465e+00	3.890158888821403149e+00	4.133989295774015638e+00	3.888522771944534107e+00	4.151003777908853998e+00	4.530894898053323239e+00	4.318263362883934420e+00	4.763282754296908728e+00	4.530611887354421441e+00	4.720576900439228396e+00	4.698580314702438976e+00
ms_EC_2_7_4_22	7.159625217600844305e-02	4.875741708098998289e-02	4.017970953129050560e-02	4.215690959020323980e-02	2.555277053139196758e-02	2.158885876155771863e-02	1.869345751238038478e-02	9.270056336078847520e-03	6.263135594029833539e-03	7.284668646018448157e-03	8.156037786571845513e-03	7.941001005457564571e-03	1.254267960740500579e-02	8.143349310556050741e-03	9.231264226470454679e-03
ms_EC_2_7_7_13	1.212326728195771475e+00	9.673224988000028723e-01	8.732115104140333317e-01	8.653025323324518014e-01	8.424523022322341070e-01	5.690773896974058443e-01	8.602692884019557118e-01	8.660217319342385922e-01	7.481613296939930713e-01	6.977467202849919614e-01	7.023005333293966812e-01	6.154342146255262769e-01	8.378593420289209837e-01	6.904146523416805348e-01	7.211230169399787115e-01
ms_EC_2_7_7_60	4.089845155140451466e-02	6.666465300519763826e-02	5.906807524216321770e-02	8.107761452760682552e-02	7.811427886062698167e-02	3.850782827856984170e-02	5.529033672833862101e-02	4.290268736059942023e-02	3.579633329411229664e-02	3.441428122951309398e-02	4.078967393823662579e-02	2.638617643743176866e-02	4.024163026111571284e-02	3.354294910655546830e-02	3.061268929227191349e-02
ms_EC_2_7_8_11	1.365291600208177504e-02	1.069246450051758619e-02	6.272439797455012928e-03	5.134714093753493976e-03	5.649313668997189668e-03	7.028267460725968162e-03	9.085619321850655142e-03	9.746784026806747450e-03	9.821970907544779958e-03	9.395147208323260946e-03	9.559599655170839677e-03	9.770577640326218172e-03	9.033167302070635798e-03	1.009594144998018916e-02	1.022228862228654299e-02
ms_EC_3_1_3_25	2.424544096905447560e-02	2.093246081828855493e-02	2.029314583166751465e-02	1.340836706808814192e-02	1.761755140124276683e-02	1.908495600390920643e-02	2.320274376198550037e-02	2.701305991838112708e-02	2.398489963159187305e-02	2.206861766243112949e-02	2.010616776723521057e-02	2.136119583146785933e-02	1.941982193734681506e-02	2.087157908344933199e-02	1.824651925513409018e-02
ms_EC_3_5_2_9	8.804372047729801254e-02	8.676939343420345119e-02	7.480634066473611232e-02	5.033039407085652256e-02	3.576195761317409183e-02	3.046282729058108485e-02	2.933943872425359006e-02	2.413802876480140858e-02	2.289453704712431092e-02	2.255325544028629475e-02	2.426253833592465631e-02	2.431253949431119027e-02	3.360744805131143237e-02	2.805537782985009082e-02	2.781667035134498603e-02
ms_EC_4_2_1_59	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_EC_5_1_1_18	2.838789954573909480e+00	1.654907549575912684e+00	1.135016175680831463e+00	9.472774520727939018e-01	6.516458298014632389e-01	5.248417474533177973e-01	4.494254481822630432e-01	3.510785395242276841e-01	3.069273728346538221e-01	3.372162004640666400e-01	4.145225193907702277e-01	3.928237947346685521e-01	6.448746645794386501e-01	5.128831219766946115e-01	4.621331699893823641e-01
ms_EC_5_1_3_15	2.332666006991985230e-01	1.221171879121787651e-01	5.829813157439132226e-02	4.314282895757544367e-02	2.889743506611879356e-02	1.510925390063347709e-02	2.296629446612759307e-02	7.297381639581742956e-03	1.186172994844849130e-02	1.481274574032046508e-02	1.821198071692470624e-02	1.040976629780432892e-02	2.265573482612494305e-02	1.581074955830836376e-02	2.391703967880130788e-02
ms_EC_5_1_3_15_chloroplast	-5.590981180867806051e-03	-2.858164223138397360e-03	-2.319490385220434117e-03	-1.432318619847904040e-03	-1.995660145806431827e-03	-3.040032210077560620e-03	-3.183535791450895630e-03	-4.019164098401824432e-03	-4.088043085397143755e-03	-3.820782431496882927e-03	-3.390978118069318432e-03	-4.015317796431458995e-03	-3.354122898385112576e-03	-3.605877235888246823e-03	-3.604954893690037829e-03
ms_EC_6_2_1_12	2.275697516560530251e-02	1.389058772984159626e-02	1.077657473751428285e-02	8.147942577773419418e-03	5.723879627235175550e-03	4.348068627592785104e-03	4.368807406447790080e-03	4.103400481713230172e-03	3.895146670211333852e-03	3.580240045498966298e-03	3.432207899936227588e-03	2.982568032204650083e-03	4.197960583984581759e-03	2.867654225569441894e-03	3.152733560624508199e-03
ms_EC_6_2_1_34	9.107190897541493635e-03	4.207569526238227019e-03	2.550482945079209519e-03	7.017227371800107208e-03	5.145729623846948854e-03	7.058968990649337402e-04	2.151780845857225247e-03	1.225040872891175513e-03	1.114495519402551420e-03	9.633691994356489291e-04	1.231357813868373067e-03	4.906599123859153606e-04	1.675111693945173421e-03	2.888022220288152049e-04	3.164444167023185194e-04
ms_EC_6_3_4_16	5.972720835691618796e-02	3.522475589963269815e-02	1.702064312584796943e-02	1.493781521932492293e-02	1.205337792183678799e-02	3.895032804502028458e-03	1.108885933921685378e-02	9.887052718528308373e-03	7.042234840523583540e-03	7.692184493312556083e-03	8.056512943645326857e-03	8.531153137403270706e-03	9.507533681045064397e-03	9.903775623880567078e-03	1.100558549810225911e-02
ms_ETHANOLAMINE_KINASE_RXN	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_F16ALDOLASE_RXN	8.475116568265775863e-01	6.171887427803519621e-01	3.714536031668050353e-01	4.037211802318360632e-01	3.348512890430601074e-01	-3.619515301675749197e-01	-4.278464081708533429e-01	-5.068557555613941723e-01	-8.844091909961906417e-01	-1.055158574489739598e+00	-1.026191972456037549e+00	-1.016799575942973766e+00	-8.382196897494216259e-01	-7.901296445400745050e-01	-7.681534901171612750e-01
ms_F16ALDOLASE_RXN_chloroplast	-1.455994588585792227e-01	-2.084368604221177937e-02	-1.027272283776352185e-01	-9.168600879646898738e-02	-1.523982124490541878e-01	-1.430797183034695219e-01	-1.956187489157197035e-01	-1.789672983863619671e-01	-1.340635608660294686e-01	-1.864383895747906694e-01	-2.020511270698409911e-01	-2.294492413459987279e-01	-1.985467099110053701e-01	-2.237633304741727114e-01	-2.235931253978037103e-01
ms_F16BDEPHOS_RXN	1.430912382296984919e+00	2.680560577741982087e+00	3.649179223910193226e+00	3.332104377725812139e+00	3.572998674809029218e+00	4.276753536463308691e+00	4.590472670859940152e+00	4.421904185474961224e+00	5.061288139615652604e+00	5.609744608778711061e+00	5.366798923957992073e+00	5.802379756456439885e+00	5.390709764476888211e+00	5.532319504508260266e+00	5.489259225131074338e+00
ms_F16BDEPHOS_RXN_chloroplast	1.455994588585792227e-01	2.084368604221177937e-02	1.027272283776351908e-01	9.168600879646898738e-02	1.523982124490541878e-01	1.430797183034695219e-01	1.956187489157197035e-01	1.789672983863619671e-01	1.340635608660294686e-01	1.864383895747906694e-01	2.020511270698409911e-01	2.294492413459987279e-01	1.985467099110053701e-01	2.237633304741727114e-01	2.235931253978037103e-01
ms_FARNESYLTRANSTRANSFERASE_RXN	1.522447504053934739e-02	1.881445465023302843e-02	1.559484533112375296e-02	2.083225605481764039e-02	1.996247223217161720e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845444e-02	6.596541932830620077e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_FERREDOXIN__NITRITE_REDUCTASE_RXN	2.059061140714285587e-01	1.778869966511868461e-01	1.615347296287144574e-01	2.241741431506543702e-01	3.072722430273566174e-01	1.312647927517760216e-01	3.002659881899934491e-01	2.512833411703709885e-01	2.792106474492648260e-01	2.967000600559625556e-01	3.371254421690726422e-01	2.978120175569703432e-01	3.045005700404869731e-01	3.330613153771915802e-01	3.492658134488037525e-01
ms_FGAMSYN_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_FPPSYN_RXN	1.522447504053934739e-02	1.881445465023302843e-02	1.559484533112375296e-02	2.083225605481764039e-02	1.996247223217161720e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845444e-02	6.596541932830620077e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_FRUCTOKINASE_RXN	7.887335628573609592e-01	4.982429321258509680e-01	4.202348626214115201e-01	3.208920505230873355e-01	2.406528115862066608e-01	1.490431677377703490e-01	8.105396859488998851e-02	6.306350520474129917e-02	2.730199556315553947e-03	1.685928707605461804e-02	3.912119643541504821e-02	3.184177376379619673e-02	4.972021111245886887e-02	5.864444096472856000e-02	7.372661449654822896e-02
ms_FUMHYDR_RXN_mitochondrion	7.573185176292435150e-01	5.358927486275559815e+00	4.564928867937133816e+00	5.406710244734147963e+00	5.589479161753714287e+00	3.694682183009565080e+00	6.369459574396103108e+00	7.524380810064665859e+00	7.254412538811352285e+00	7.174724116770398119e+00	6.135183752664830514e+00	6.400404938047369541e+00	5.253098390194573142e+00	4.804516133941431733e+00	4.874598114635537272e+00
ms_FattyAcidSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GABATRANSAM_RXN	2.115981887819714732e-02	8.127717720055707348e-03	6.866910940653130416e-03	5.453865513662690956e-03	6.156156629332279299e-03	4.269819704016063547e-03	5.519371552549947983e-03	6.540739163377002306e-03	7.051222182640677974e-03	6.505992493189378598e-03	6.089480010984573040e-03	6.389407490809905464e-03	5.999848476995765269e-03	6.449663613200743231e-03	6.826536002497141618e-03
ms_GALACTOKIN_RXN	1.180853961534453322e+00	2.484321670607815502e+00	3.323609699166609310e+00	2.998728184106274064e+00	3.248803345027893030e+00	3.228281597694402372e+00	3.282455870546033605e+00	3.059669565526939472e+00	3.164055029480497883e+00	3.461495394089693534e+00	3.248634323087903120e+00	3.734938324491984929e+00	3.549837689265576302e+00	3.780674121186530900e+00	3.742275379790612533e+00
ms_GALACTURIDYLYLTRANS_RXN	5.637541181778848998e-01	6.430911112523923778e-01	6.744176823755263506e-01	8.211009991234280436e-01	7.728073655618796778e-01	1.421542601263932046e-07	3.347376621827030108e-01	2.855128575800648938e-01	6.204161737750446548e-01	4.573888232040877466e-01	4.488789307372198500e-01	3.411229767167659466e-01	6.657537442846441778e-01	5.170104804361640438e-01	5.349324018591735674e-01
ms_GAPOXNPHOSPHN_RXN	-8.612092838732182898e+00	3.523729550490860785e+00	-2.149740792265576239e+00	-1.538841543087441810e+00	-1.411097667729932725e+00	-1.274295767154235204e+00	-1.449668203843953451e+00	-1.681901812572657251e+00	1.328985906498322933e+00	1.373935099380016123e+00	1.347168506615062045e+00	1.336440273291612746e+00	-1.506024723147500355e+00	1.369993308360122120e+00	1.472812221865447802e+00
ms_GART_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_GCVMULTI_RXN_mitochondrion	2.172045561729528118e-01	1.040486524559614684e-01	6.844847707205811704e-02	3.878471816977615422e-02	2.904003957889154941e-02	2.397206361986538650e-02	2.092264469682975775e-02	1.652803134190149181e-02	1.079834351343020304e-02	1.334842462243396137e-02	1.541248056375753121e-02	1.814171802991287191e-02	1.986560988353206630e-02	2.255120220924506855e-02	2.372601135621279014e-02
ms_GDPKIN_RXN	1.578887647623290924e+00	6.177964204410381299e+00	5.357074910155061431e+00	6.223831505466859149e+00	6.390875361202898119e+00	4.228915333698253676e+00	7.186836923135446753e+00	8.351072654415208518e+00	7.963097706709899803e+00	7.828803923371610018e+00	6.796061799999422171e+00	6.971493358799713214e+00	6.043693793168063877e+00	5.446963048084783487e+00	5.537275733825602231e+00
ms_GDPREDUCT_RXN	-3.742388621281068396e-03	-2.124162432944092221e-03	-1.623106275570955839e-03	-1.772658082748370311e-03	-1.903729950194689912e-03	-1.541621358201301049e-03	-1.805568743613930431e-03	-1.860962323086039552e-03	-1.713714713254245242e-03	-1.651139624308067518e-03	-1.660207848755004345e-03	-1.591533078256103214e-03	-1.464521408571555806e-03	-1.646602482187654003e-03	-1.712270186001827116e-03
ms_GLU6PDEHYDROG_RXN	2.209110330475761164e-01	1.069507949033260547e-01	6.409990370892856837e-02	5.012470636336398971e-02	3.615865475966481557e-02	2.313081307447179338e-02	2.981714692949508777e-02	2.564007653521676103e-02	1.819913994119325834e-02	1.954706440686451371e-02	2.302952406908716568e-02	1.986065746588051850e-02	3.242877950023553141e-02	2.715826500916908651e-02	2.797215778102815631e-02
ms_GLUC1PADENYLTRANS_RXN_chloroplast	5.590981180867806051e-03	2.858164223138397360e-03	2.319490385220434117e-03	1.432318619847904040e-03	1.995660145806431827e-03	3.040032210077560620e-03	3.183535791450895630e-03	4.019164098401824432e-03	4.088043085397143755e-03	3.820782431496882927e-03	3.390978118069318432e-03	4.015317796431458995e-03	3.354122898385112576e-03	3.605877235888246823e-03	3.604954893690037829e-03
ms_GLUC1PURIDYLTRANS_RXN	-1.023427554413231189e+00	-5.966006086119290952e-01	-3.622595178176651332e-01	-2.258518891000861617e-01	-2.187245590025896358e-01	-3.726982308074869299e-01	-2.900747845007282666e-01	-3.075859617222764242e-01	3.400619196590375370e-01	3.162960199595050148e-01	2.824456411950402313e-01	2.692473457011889115e-01	2.580411451739083040e-01	2.434855325667830972e-01	2.389879671418741469e-01
ms_GLURS_RXN	1.217958003243147652e-01	1.505156372018642275e-01	1.247587626489900098e-01	1.666580484385411232e-01	1.596997778573729099e-01	7.811477683023272667e-02	1.128228182354013842e-01	8.776543921826593375e-02	7.204317633984666513e-02	6.934156651014476702e-02	8.237726412078764937e-02	5.277233546264495367e-02	8.163953639414250896e-02	6.730336176208698284e-02	6.152643049940341446e-02
ms_GLUTAMATESYN_RXN	9.034218302942582587e-03	1.272062311913604513e-02	1.382779365718821325e-02	1.401481611601616134e-02	1.512916214166753516e-02	1.568299055391350616e-02	1.755672147639279063e-02	2.356896318496191217e-02	2.234766918477450875e-02	2.335060288934755202e-02	2.321909772753726758e-02	2.650119685298891678e-02	2.571654527997156714e-02	2.922564560400551376e-02	2.240195550280564898e-02
ms_GLUTAMATE_DEHYDROGENASE_RXN	4.433772236545915901e-01	1.004265936407018317e-07	1.518410319481848791e-01	2.345329311432438335e-01	1.135866176892763533e-06	2.519322882103015256e-06	8.210790348765006907e-02	8.288334839355779859e-08	5.755675147756803541e-08	7.996914175381834938e-08	3.080506730347372067e-07	1.004082513630674963e-07	3.889885854750557148e-01	5.565378254674207100e-07	3.418323115091013210e-07
ms_GLUTAMATE_N_ACETYLTRANSFERASE_RXN	8.087053120693105113e-03	3.477228822695993971e-03	3.134864623754543903e-03	3.373784639319407207e-03	2.333583720448780680e-03	2.197621126003914196e-03	1.082701509618844669e-03	1.275475767075724210e-03	4.379528348034775090e-04	6.241339692133507670e-04	7.237784243252714340e-04	5.999146940054191079e-04	1.202775011966208734e-03	6.692338135927993403e-04	9.942546858234613608e-04
ms_GLUTAMATE_SYNTHASE_FERREDOXIN_RXN	1.122859200785205478e-08	5.636088377076372171e-08	1.958395846933373865e-05	2.427288051942437295e-08	1.043434174019616245e+00	7.922663799728502099e-01	3.133787276960705803e+00	5.278024378697481644e+00	4.137350077852745223e+00	3.957182826990933489e+00	3.740604185645692414e+00	3.008418637011396335e+00	4.644901612542047253e+00	2.767870120088816943e+00	2.636854612782742802e+00
ms_GLUTAMATE_SYNTHASE_NADH_RXN	4.209537916628253384e+00	9.554786121663294551e+00	5.892885124241933781e+00	5.938839819563843214e+00	4.126153124275291795e+00	2.428189908748876302e+00	1.907284254294948633e+00	2.363297808979465398e-01	1.635052484665198980e-01	4.696000776613583338e-02	4.468768324958170732e-07	1.115551579762436502e-07	1.068632152258955553e-07	1.781213123272995965e-07	2.450006346998702971e-07
ms_GLUTAMIDOTRANS_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_GLUTAMINESYN_RXN	4.333508561406052451e+00	9.626961689694045532e+00	5.950656052625231673e+00	5.992953342559754759e+00	5.222403034004987177e+00	3.259635146820276663e+00	5.088559885978293451e+00	5.567476434688455988e+00	4.351211027959002386e+00	4.054146728399179445e+00	3.791143283057448521e+00	3.065439063923316887e+00	4.700897699449010148e+00	2.827576144023585147e+00	2.691904433824392484e+00
ms_GLUTATHIONE_PEROXIDASE_RXN	1.215996695962628799e-01	9.131249118602749459e-02	8.615328344733214072e-02	8.839313030979852048e-02	9.050004203051968676e-02	8.435579553722301338e-02	1.129925397481145039e-01	1.217216362950427899e-01	1.409919285252512200e-01	1.355290031754810831e-01	1.296034151113814870e-01	1.242729809769295701e-01	1.066018003389010427e-01	1.203779579583144493e-01	1.183762229424043938e-01
ms_GLUTATHIONE_REDUCT_NADPH_RXN	3.123351859769704642e-01	2.311021144206090450e-01	1.940424680280685432e-01	1.817711871833848913e-01	1.701305983362094432e-01	1.608011556410620935e-01	2.035612334981661831e-01	2.190191120970156058e-01	2.405843856706683104e-01	2.370546440602258331e-01	2.281170727611418758e-01	2.409844828349998469e-01	2.156903125862981996e-01	2.427794952252204930e-01	2.420301442762627098e-01
ms_GLUTATHIONE_REDUCT_NADPH_RXN_chloroplast	7.915843651460298114e-01	2.592891026013164346e+00	2.764916114828236182e+00	3.119894264341094292e+00	3.544332725501249115e+00	1.945848241634043907e+00	2.500365365349380031e+00	2.138325938752348776e+00	1.344122918450993742e+00	7.555651332348020111e-01	9.788249770533165028e-01	6.567224911465103787e-01	9.915466964513991455e-01	1.237964809779263708e+00	1.070512902634285002e+00
ms_GLUTATHIONE_SYN_RXN	5.701891247689831049e-02	7.383116946619262821e-02	6.864561751156089686e-02	3.530134320529674380e-02	4.065766411804332126e-02	5.362926298523249674e-02	6.038648162459421542e-02	5.781819459469873107e-02	5.576404100376861767e-02	5.574497782020160219e-02	5.587502378161116057e-02	6.326764986770148924e-02	6.658334123299140817e-02	7.138431863146554868e-02	6.998034408056673372e-02
ms_GLUTCYSLIG_RXN	5.701891247689831049e-02	7.383116946619262821e-02	6.864561751156089686e-02	3.530134320529674380e-02	4.065766411804332126e-02	5.362926298523249674e-02	6.038648162459421542e-02	5.781819459469873107e-02	5.576404100376861767e-02	5.574497782020160219e-02	5.587502378161116057e-02	6.326764986770148924e-02	6.658334123299140817e-02	7.138431863146554868e-02	6.998034408056673372e-02
ms_GLUTDECARBOX_RXN	2.469268981617780273e-02	9.485035425714343285e-03	7.743370205238463665e-03	6.053579399916654384e-03	6.797279549388732245e-03	4.777899316719941454e-03	6.330125344586051347e-03	7.503825582641947267e-03	8.052886724565810547e-03	7.633497817277743250e-03	7.281193595988474758e-03	7.933108504275344919e-03	7.531449436776360695e-03	8.278667149394637256e-03	8.579383246799148280e-03
ms_GLUTDEHYD_RXN	3.369323609016875581e-02	2.302998209008655026e-02	1.752547754577503392e-02	1.556592341260411294e-02	1.608614159619700668e-02	1.463444832287828443e-02	1.692922986941220592e-02	2.225137981021278050e-02	2.016171861434047641e-02	2.156273462288021969e-02	2.314703245874479703e-02	2.996463972466178322e-02	3.048842807462799273e-02	3.691806064322451786e-02	3.019815950815461086e-02
ms_GLUTKIN_RXN	5.839500819051415825e-02	2.134980988855766926e-02	9.468056925483074593e-03	1.140364915106795683e-02	1.017650083873589476e-02	2.966453054908062877e-03	1.343492619968285860e-02	8.464807002869119412e-03	6.371074560221600888e-03	5.284892012727025398e-03	3.287833836528010912e-03	2.967973042288412841e-03	2.404809619193478114e-03	1.781236342709061928e-03	1.328485007824855907e-03
ms_GLUTRNAREDUCT_RXN	1.217958003243147652e-01	1.505156372018642275e-01	1.247587626489900098e-01	1.666580484385411232e-01	1.596997778573729099e-01	7.811477683023272667e-02	1.128228182354013842e-01	8.776543921826593375e-02	7.204317633984666513e-02	6.934156651014476702e-02	8.237726412078764937e-02	5.277233546264495367e-02	8.163953639414250896e-02	6.730336176208698284e-02	6.152643049940341446e-02
ms_GLUTSEMIALDEHYDROG_RXN	5.839500819051415825e-02	2.134980988855766926e-02	9.468056925483074593e-03	1.140364915106795683e-02	1.017650083873589476e-02	2.966453054908062877e-03	1.343492619968285860e-02	8.464807002869119412e-03	6.371074560221600888e-03	5.284892012727025398e-03	3.287833836528010912e-03	2.967973042288412841e-03	2.404809619193478114e-03	1.781236342709061928e-03	1.328485007824855907e-03
ms_GLY3KIN_RXN_chloroplast	5.340264209726134845e-03	8.137722381815887945e-03	9.575121823091331877e-03	1.200056510765909988e-02	1.275479116266726998e-02	1.147249980384938348e-02	1.382019739836112295e-02	1.579571622449659277e-02	1.611856714518837205e-02	1.707868352071851420e-02	1.671836304571567428e-02	1.821335117963067407e-02	1.622930975349232488e-02	1.707851609390034428e-02	1.602624235233565675e-02
ms_GLYC3PDEHYDROGBIOSYN_RXN_GLYCEROL_3P_NADP__DIHYDROXY_ACETONE_PHOSPHATE_NADPH_PROTON_59_	2.643139899632618488e-09	6.624353318512132827e-03	3.201121329603312006e-03	8.914633923951469086e-03	1.281322110162464584e-02	7.558915732272675041e-03	1.145186787814899375e-02	1.211312154892324466e-02	1.192561635949662691e-02	1.162680649624158423e-02	1.161957805861722585e-02	1.181597710873059752e-02	8.969775579101548976e-03	1.175112215699197077e-02	1.221103289510903391e-02
ms_GLYCERATE_DEHYDROGENASE_RXN_peroxisome	5.340654881964543299e-03	6.383387483622490928e-03	5.601454666339280263e-03	5.230068221556897004e-03	5.462832561067992344e-03	4.828379146473975141e-03	5.418468498235225715e-03	5.866908538743074129e-03	5.840793155087318361e-03	6.560488830711929537e-03	6.785082214277039260e-03	7.928332469875195784e-03	7.693918694857695799e-03	8.599510880940446772e-03	8.490750243841917178e-03
ms_GLYCINE_AMINOTRANSFERASE_RXN_peroxisome	5.064913170086882133e-02	0.000000000000000000e+00	8.218637158711383436e-03	0.000000000000000000e+00	2.633987942853779213e-02	2.628646320710311887e-02	3.081388097636160103e-02	4.259124061540932316e-02	7.038645836181696425e-02	9.635457071078890046e-02	1.103694608821686185e-01	9.510674726340795360e-02	8.471188663872342151e-02	8.937580963225072450e-02	9.209378132976499265e-02
ms_GLYCOGENSYN_RXN_mod_chloroplast	5.590981180870569466e-03	2.858164223130707764e-03	2.319490385212397577e-03	1.432318619851345081e-03	1.995660145807422355e-03	3.040032210074370030e-03	3.183535791439577427e-03	4.019164098377320596e-03	4.088043085397175848e-03	3.820782431488906668e-03	3.390978118070822004e-03	4.015317796428967932e-03	3.354122898376750775e-03	3.605877235882899105e-03	3.604954893695222051e-03
ms_GLYOHMETRANS_RXN	1.572824177607472229e-01	9.685097132297071365e-02	7.691937401541926178e-02	8.328995953813296549e-02	6.994912097053873623e-02	3.214265102862415985e-02	4.715064572185969499e-02	3.776911698230786540e-02	3.385398983346474266e-02	3.275484558999833262e-02	3.503912435610481019e-02	2.998465128679035988e-02	4.082598790818935813e-02	3.276226733430216004e-02	3.312770756335757516e-02
ms_GLYOHMETRANS_RXN_mitochondrion	-2.172045561729528118e-01	-1.040486524559614684e-01	-6.844847707205811704e-02	-3.878471816977615422e-02	-2.904003957889154941e-02	-2.397206361986538650e-02	-2.092264469682975775e-02	-1.652803134190149181e-02	-1.079834351343020304e-02	-1.334842462243396137e-02	-1.541248056375753121e-02	-1.814171802991287191e-02	-1.986560988353206630e-02	-2.255120220924506855e-02	-2.372601135621279014e-02
ms_GLYRIBONUCSYN_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_GMP_SYN_GLUT_RXN	1.125502376353068601e-02	6.136069411755638338e-03	4.483643263755394091e-03	4.193551846177335021e-03	3.851042668035320471e-03	2.057233102765170830e-03	3.211823129101575719e-03	3.229882529740452351e-03	3.131526209357855632e-03	3.103175629007977766e-03	3.294203701144020769e-03	3.653953854761495239e-03	3.703286596007620071e-03	3.940911833817214993e-03	4.031953029247987291e-03
ms_GPH_RXN_chloroplast	8.598262005943109465e-02	1.104534750173967114e-02	6.166284020816426709e-02	5.542699186249060161e-02	9.236587473244031732e-02	8.600178590847563920e-02	1.181791566522634174e-01	1.074399151400986796e-01	7.982113474646136686e-02	1.121499254302937565e-01	1.220020415305882039e-01	1.384444693534062076e-01	1.198725271919375002e-01	1.352040602756509613e-01	1.351000996208645555e-01
ms_GPPSYN_RXN	1.522447504053934739e-02	1.881445465023302843e-02	1.559484533112375296e-02	2.083225605481764039e-02	1.996247223217161720e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845444e-02	6.596541932830620077e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_GSAAMINOTRANS_RXN	1.217958003243147652e-01	1.505156372018642275e-01	1.247587626489900098e-01	1.666580484385411232e-01	1.596997778573729099e-01	7.811477683023272667e-02	1.128228182354013842e-01	8.776543921826593375e-02	7.204317633984666513e-02	6.934156651014476702e-02	8.237726412078764937e-02	5.277233546264495367e-02	8.163953639414250896e-02	6.730336176208698284e-02	6.152643049940341446e-02
ms_GUANPRIBOSYLTRAN_RXN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GUANYL_KIN_RXN	1.125502376353068601e-02	6.136069411755638338e-03	4.483643263755394091e-03	4.193551846177335021e-03	3.851042668035320471e-03	2.057233102765170830e-03	3.211823129101575719e-03	3.229882529740452351e-03	3.131526209357855632e-03	3.103175629007977766e-03	3.294203701144020769e-03	3.653953854761495239e-03	3.703286596007620071e-03	3.940911833817214993e-03	4.031953029247987291e-03
ms_GalactoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GalacturonateTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GammaGlutamyltransferase_mod	8.804372047729801254e-02	8.676939343420345119e-02	7.480634066473611232e-02	5.033039407085652256e-02	3.576195761317409183e-02	3.046282729058108485e-02	2.933943872425359006e-02	2.413802876480140858e-02	2.289453704712431092e-02	2.255325544028629475e-02	2.426253833592465631e-02	2.431253949431119027e-02	3.360744805131143237e-02	2.805537782985009082e-02	2.781667035134498603e-02
ms_GenericATPase_mod	6.134635226298638439e-08	7.478027361950426055e+00	7.051750369610124913e+00	2.256091599618766708e+00	3.655016889330275465e+00	1.075244524281646541e+01	3.282953252731942495e+00	1.176437067457821062e+00	6.071455501136988175e+00	6.828199763012380963e+00	9.313010732053538021e+00	8.665661358775031076e+00	4.148161528764857664e+00	1.190928849458276062e+01	1.139241532408687085e+01
ms_GenericNADOxidase_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GenericNADPOxidase_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GlucomannanSynthase_mod	1.720981546677193691e-02	5.379920553410622724e-03	2.491980654361988616e-03	1.752120275099847005e-03	1.536526559914422633e-03	1.325328508617778719e-03	1.536194742827131244e-03	1.478428414063846959e-03	1.183269413921440990e-03	1.116202566351697043e-03	1.083245945807234439e-03	1.041565842525019525e-03	1.271587797318403813e-03	1.029551564020484040e-03	1.119131161944605718e-03
ms_GlucoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GlucuronateTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_GlucuronoxylanSynthesis_mod	-8.526071093307874799e-09	-6.198836166712147491e-09	-6.518169818826019848e-09	-6.160243836575711694e-09	-9.842655743723192517e-09	-7.072346318372377833e-09	-7.486332095691143381e-09	-7.737179636680699980e-09	-9.337362467090195063e-09	-9.014176786175023334e-09	-9.232663963205779930e-09	2.021092695148073756e-04	-7.551331999918210900e-09	-6.615944017687827865e-09	1.070494595859494138e-04
ms_Glycerol3POAcyltransferase_mod	3.272527990203012022e-02	2.146661788409094662e-02	1.211047291544623157e-02	1.515014215644605415e-02	1.374197524851197144e-02	1.053822432292621410e-02	1.304990901152850748e-02	1.306996704006962301e-02	1.274451659313434460e-02	1.220720416079768521e-02	1.229044892673770810e-02	1.240641864735886161e-02	1.193034692571699751e-02	1.258421958665796939e-02	1.288049296627060206e-02
ms_HISTAMINOTRANS_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_HISTCYCLOHYD_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_HISTIDPHOS_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_HISTPRATPHYD_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_HOMOCYSMETB12_RXN	1.026388091461382934e-01	6.652029930191910578e-02	5.443000217924772594e-02	6.208171600407911411e-02	5.047433084174528933e-02	2.130487415589102027e-02	3.050007722085451220e-02	2.104664312095828535e-02	1.786748926587283792e-02	1.705399344471070222e-02	1.884680341735900377e-02	1.260700737350102518e-02	2.324973697880119636e-02	1.431791511376628509e-02	1.439611535716806695e-02
ms_HOMOSERDEHYDROG_RXN_HOMO_SER_NADP__L_ASPARTATE_SEMIALDEHYDE_NADPH_PROTON_53_	2.553897454988088636e-02	1.487792708850439564e-02	1.171783015661567902e-02	1.221343319210345044e-02	9.041327275237117864e-03	3.049984717132786689e-03	4.069403480920664486e-03	1.843678133458339502e-03	1.445078417520434923e-03	1.926506336628129156e-03	2.451004714956186385e-03	1.834420207626007550e-03	3.475554120659681522e-03	2.295043626360195564e-03	2.453575577682868495e-03
ms_HOMOSERDEHYDROG_RXN_HOMO_SER_NAD__L_ASPARTATE_SEMIALDEHYDE_NADH_PROTON_51_	2.968687170305237683e-02	1.634318692369387746e-02	1.286713488778047990e-02	1.391902414011817260e-02	1.011546907731270158e-02	3.525303966921419698e-03	4.426852425992100319e-03	1.924259580141457005e-03	2.066636586971236974e-03	2.231926890645618850e-03	2.798275831869632014e-03	2.128542276404985466e-03	3.786694820590715774e-03	2.588643024232822627e-03	2.828802905378907748e-03
ms_HOMOSERKIN_RXN	5.522584625293325972e-02	3.122111401219827484e-02	2.458496504439615718e-02	2.613245733222162304e-02	1.915679635254981944e-02	6.575288684054205954e-03	8.496255906912764805e-03	3.767937713599796290e-03	3.511715004491671680e-03	4.158433227273748006e-03	5.249280546825818398e-03	3.962962484030992799e-03	7.262248941250397730e-03	4.883686650593017757e-03	5.282378483061776243e-03
ms_HYDROXYMETHYLGLUTARYL_COA_SYNTHASE_RXN	1.999944861075287142e-02	8.593165595734480675e-03	3.311306082331787626e-03	2.251409691663750368e-03	1.735610068059474350e-03	5.495601365465259749e-04	1.121072389362070881e-03	9.800322485335501155e-04	2.252548758110332428e-04	2.565020255592847555e-04	3.989581221571996501e-04	-8.706109289693192691e-09	5.781379359555377344e-04	1.087317744880204282e-04	1.505259574297927142e-04
ms_HemicelluloseSink	4.519440404575394467e-13	-3.277145813323473276e-13	3.711290266825308018e-13	-7.397460203433216444e-14	3.874854300218251940e-13	0.000000000000000000e+00	-4.354793776247190277e-13	-3.553565982142866625e-13	2.386826739859344051e-13	1.902079649340606047e-13	-4.021238785300730563e-13	3.372916464357217181e-13	0.000000000000000000e+00	-5.547658176234854379e-14	2.425413297643655006e-13
ms_HomogalacturonanSynthesis_mod	2.727948408971612657e-02	1.352673761750386797e-02	8.307334106111471592e-03	6.890398858149381252e-03	4.382571909075158936e-03	3.242826460223425643e-03	2.609123059748088072e-03	1.574785542598582588e-03	1.042916848031253362e-03	1.191083853993772082e-03	1.469782859206189042e-03	1.119417966149508642e-03	2.373559304592128341e-03	1.198638352224522903e-03	1.235264968370091820e-03
ms_IGPSYN_RXN	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_IMIDPHOSDEHYD_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_IMPCYCLOHYDROLASE_RXN	2.839117246626420010e-02	1.593437076459316634e-02	1.189897903308819414e-02	1.104848175895616069e-02	9.868974842527035093e-03	5.181689309003119706e-03	8.421353499190103661e-03	8.401746478775439300e-03	8.009733435618974703e-03	7.843361262962053257e-03	7.943705687699290433e-03	8.478203125513365454e-03	8.705156328801462104e-03	8.915926070724625174e-03	8.955415961694095442e-03
ms_IMP_DEHYDROG_RXN	1.125502376353068601e-02	6.136069411755638338e-03	4.483643263755394091e-03	4.193551846177335021e-03	3.851042668035320471e-03	2.057233102765170830e-03	3.211823129101575719e-03	3.229882529740452351e-03	3.131526209357855632e-03	3.103175629007977766e-03	3.294203701144020769e-03	3.653953854761495239e-03	3.703286596007620071e-03	3.940911833817214993e-03	4.031953029247987291e-03
ms_INORGPYROPHOSPHAT_RXN_chloroplast	1.246202256804550501e+01	2.986746278147084510e+01	3.572913889627827189e+01	3.662479869180045711e+01	4.126250540584999982e+01	4.351594139180979681e+01	5.004093622373968486e+01	5.013808607321279709e+01	5.403948604623144547e+01	5.116594939387201890e+01	4.937889782277759565e+01	4.225648233895030614e+01	3.484047139708373209e+01	3.897936595614076083e+01	3.441338575068211725e+01
ms_IPPISOM_RXN	-2.567391094087601022e-02	-1.533391207463711409e-02	-9.936472382027956157e-03	-7.475180863276404027e-03	-5.809798929588144006e-03	-7.164263601653313683e-03	-5.751835038532135229e-03	-5.608338635710348116e-03	-5.113300173138220217e-03	-5.154468854850346483e-03	-4.978584517727362158e-03	-5.240634213916571180e-03	-6.489342819561019250e-03	-5.748502757789764051e-03	-6.301994955501735024e-03
ms_ISOCITDEH_RXN	1.412068375619424283e-02	6.270972091285938535e-03	2.498495988144702230e-03	1.830605566280207961e-03	1.468887521977599048e-03	9.470089168327864996e-04	9.433342753394815660e-04	6.733543025281921992e-04	3.212658099258369499e-04	3.772533496479582929e-04	6.458177259575083274e-04	5.574537301817571438e-04	1.003355475563340706e-03	7.832562969635493153e-04	5.703164185814040953e-04
ms_ISOCITRATE_DEHYDROGENASE_NAD__RXN_mitochondrion	1.313843245778197333e-01	1.407064478290072362e-01	1.143291618745989890e-01	1.135537338095490151e-01	1.115697829189908896e-01	5.732704868169301998e-02	9.745892273355118152e-02	7.481872440042559858e-02	7.307775634449786839e-02	7.435225313896327848e-02	8.028158415100095091e-02	6.572715607490570155e-02	7.894809638992003609e-02	7.180654484577515817e-02	6.973756371550171584e-02
ms_ISOCIT_CLEAV_RXN	2.704495208974622145e-01	8.897754686022200932e-02	4.427837118984452591e-02	1.733902599038617681e-02	1.243595631330844491e-02	1.595510377380488995e-02	1.858049527938171117e-02	1.663717625115147813e-02	1.899959029104608677e-02	2.346491329534568585e-02	2.157900521988995526e-02	2.467550028359639241e-02	2.555708647134671482e-02	2.637260346772409350e-02	3.490513570385112008e-02
ms_ISPH2_RXN_DELTA3_ISOPENTENYL_PP_NADP_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADPH_PROTON_74_	1.024685895145798482e-08	1.842670748072825979e-02	1.907879538321576723e-02	3.069151643364715493e-02	3.043927462897434710e-02	1.120848069825500920e-02	2.043660153826455314e-02	1.458063336856270029e-02	1.128228494690335267e-02	1.101644369879314390e-02	1.423868190972896880e-02	7.483629582601616578e-03	1.327147931485050600e-02	1.073322598714430802e-02	9.074093514867822077e-03
ms_ISPH2_RXN_DELTA3_ISOPENTENYL_PP_NAD_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADH_PROTON_72_	5.532313021202037388e-08	1.408957879959923595e-02	1.445796214579574482e-02	2.207866117586561663e-02	2.190273306989288377e-02	1.037073687488242711e-02	1.499904787211676048e-02	1.174303545404312837e-02	1.039535113158989582e-02	9.575672862101510321e-03	1.127524949568183520e-02	7.065370708082961693e-03	1.027586607743637657e-02	8.648300141360525106e-03	7.545797009476931314e-03
ms_LigninSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_LinolenoylLipase_mod	3.770095120071210570e-03	6.238170844050482632e-03	6.981679322538382471e-03	9.877068452034768256e-03	1.082226831204689994e-02	5.244841545125396298e-03	7.010392668040695517e-03	6.571325768437018267e-03	5.568155303391499403e-03	5.381868737718984580e-03	4.526694795431969801e-03	5.045987732103335462e-03	5.542183862337292724e-03	4.066658942435835006e-03	4.037800781043900805e-03
ms_LinoleoylLipase_mod	1.935683700806070662e-02	8.101078862667625974e-03	4.708458206171764991e-03	1.153074225156765220e-03	-9.472861856712469415e-09	-9.402345348286866424e-09	-9.871031497712284410e-09	-9.880500690475002598e-09	-9.839340390461913310e-09	-9.850995881942923854e-09	-9.764221312953021407e-09	-9.884619816720423836e-09	-9.750394009255503689e-09	-9.873923073592559950e-09	-9.870946510580145276e-09
ms_MALATE_DEHYDROGENASE_NADP__RXN_chloroplast	2.696046525529547516e-02	4.729809516969253613e-02	6.919263134347986011e-02	9.402417850783421904e-02	1.001192868250406071e-01	1.316952249632753202e-01	1.458661273345540632e-01	1.773117554616646385e-01	1.528935037308704892e-01	1.458696409451506748e-01	1.327201637175425830e-01	1.431957388508373619e-01	1.266926363396801425e-01	1.378975082233218075e-01	1.152525010900334185e-01
ms_MALATE_DEH_RXN	1.025986275532341097e+01	3.473776517540952735e+00	2.364904459224690836e+00	2.343517518191381210e+00	1.844958262130037774e+00	1.678869072419133079e+00	1.348796034448985104e+00	1.225982718786992498e+00	-8.876995545048741443e-01	-1.175672332304293244e+00	-1.335283207317677467e+00	-1.341709054142169899e+00	-1.167861362281866988e+00	-1.495433534824893052e+00	-1.525612302484307570e+00
ms_MALATE_DEH_RXN_mitochondrion	4.971699602134139750e-01	2.078825188298430160e-01	7.509995269821759245e-02	-4.247748601270073809e-02	-3.569038797877827768e-02	3.404239133853063926e-02	-2.901916209367870134e-02	2.753494095279614487e-02	2.084141667142910478e-02	2.033253131270507802e-02	1.696217101578188086e-02	1.677127216101808108e-02	2.046066518183489030e-02	1.623510985458851905e-02	1.606332390645594244e-02
ms_MALATE_DEH_RXN_peroxisome	5.340654881964543299e-03	6.383387483622490928e-03	5.601454666339280263e-03	5.230068221556897004e-03	5.462832561067992344e-03	4.828379146473975141e-03	5.418468498235225715e-03	5.866908538743074129e-03	5.840793155087318361e-03	6.560488830711929537e-03	6.785082214277039260e-03	7.928332469875195784e-03	7.693918694857695799e-03	8.599510880940446772e-03	8.490750243841917178e-03
ms_MALIC_NADP_RXN	1.608156714449080968e-02	1.452933404811140167e-02	1.190983206240547876e-02	1.430751406741907414e-02	1.294926762514116321e-02	6.632939194332641147e-03	9.520250849771953391e-03	1.018652271630148334e-02	9.170730593051833537e-03	9.497150881265809669e-03	9.495076866985939501e-03	9.096079835690079607e-03	9.904954305707126816e-03	9.926482303716616454e-03	9.405475890795432156e-03
ms_MALIC_NADP_RXN_chloroplast	5.750880422340900895e-07	6.355149477574372991e-07	2.886620408762621820e-07	3.882340616007214917e-01	5.440456178844735868e-01	7.125144957199414097e-01	6.425932568234216102e-01	5.760595950759852535e-01	3.383194882092358524e-01	5.080337535805500293e-01	6.618451914766646516e-01	9.721901177231073721e-01	7.671795580431522987e-01	1.258048464668172439e+00	1.176180417066067019e+00
ms_MALONYL_COA_ACP_TRANSACYL_RXN	7.705064441571856104e-01	4.996943503630325578e-01	3.300194616316766694e-01	3.751222761247792192e-01	3.185538647195564899e-01	2.080317951039968305e-01	2.633370078502581535e-01	2.546917892513152482e-01	2.406464677512332728e-01	2.298196236490985533e-01	2.244179528074385088e-01	2.272001435995838758e-01	2.311948181771560640e-01	2.236784854741711570e-01	2.279874147849272614e-01
ms_MALSYN_RXN	2.379724699381756681e-01	5.552589017258533627e-02	2.047882641428221129e-02	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.985725421368505343e-08	3.612288810644805146e-03	5.646911145470260169e-06	2.652714148406480274e-03	5.806732412996537356e-03	3.085303284247375814e-03	1.029358504653060495e-02
ms_MANNPISOM_RXN	1.212326728195771475e+00	9.673224988000028723e-01	8.732115104140333317e-01	8.653025323324518014e-01	8.424523022322341070e-01	5.690773896974058443e-01	8.602692884019557118e-01	8.660217319342385922e-01	7.481613296939930713e-01	6.977467202849919614e-01	7.023005333293966812e-01	6.154342146255262769e-01	8.378593420289209837e-01	6.904146523416805348e-01	7.211230169399787115e-01
ms_MDHFerredoxinReduction_chloroplast	4.976878257019382801e+00	5.110266238760029722e+00	4.912159110555642805e+00	5.596414659808360170e+00	5.462367747468137580e+00	7.954678728674103638e+00	6.775883786208897419e+00	6.541757111569446614e+00	3.675431694341316557e+00	4.037517441963769826e+00	7.842619003561446256e+00	2.964582498508973707e+00	5.725978076349385937e+00	6.103627508811161562e+00	4.835771374293909908e+00
ms_METHENYLTHFCYCLOHYDRO_RXN	5.090121999332784808e-02	2.820650958810751521e-02	2.086626556060057827e-02	1.943558545130547391e-02	1.757106017859876718e-02	9.296155514531839401e-03	1.484499975739124976e-02	1.486151153826354050e-02	1.427278585433766275e-02	1.404971252097956570e-02	1.453211308999080055e-02	1.578611083503323256e-02	1.611172952081660337e-02	1.679774973834821661e-02	1.701932202018768131e-02
ms_METHIONINE_S_METHYLTRANSFERASE_RXN	2.588622118564772867e-01	1.219421014364723277e-01	7.681997025358143494e-02	3.906881912542265606e-02	8.218136391871338348e-03	1.163059886302232095e-02	1.520206251385045721e-04	-6.615436078820257194e-09	-8.122238021316328217e-09	2.656629170226432971e-03	7.620682430404657377e-03	1.118416628445476589e-02	2.000159370865530611e-02	1.776296994876803981e-02	2.205321713866051359e-02
ms_METHYLENETHFDEHYDROG_NADP_RXN	5.090121999332784808e-02	2.820650958810751521e-02	2.086626556060057827e-02	1.943558545130547391e-02	1.757106017859876718e-02	9.296155514531839401e-03	1.484499975739124976e-02	1.486151153826354050e-02	1.427278585433766275e-02	1.404971252097956570e-02	1.453211308999080055e-02	1.578611083503323256e-02	1.611172952081660337e-02	1.679774973834821661e-02	1.701932202018768131e-02
ms_MEVALONATE_KINASE_RXN	1.999944861075287142e-02	8.593165595734480675e-03	3.311306082331787626e-03	2.251409691663750368e-03	1.735610068059474350e-03	5.495601365465259749e-04	1.121072389362070881e-03	9.800322485335501155e-04	2.252548758110332428e-04	2.565020255592847555e-04	3.989581221571996501e-04	-8.706109289693192691e-09	5.781379359555377344e-04	1.087317744880204282e-04	1.505259574297927142e-04
ms_MMUM_RXN	2.588622118564772867e-01	1.219421014364723277e-01	7.681997025358143494e-02	3.906881912542265606e-02	8.218136391871338348e-03	1.163059886302232095e-02	1.520206251385045721e-04	0.000000000000000000e+00	0.000000000000000000e+00	2.656629170226432971e-03	7.620682430404657377e-03	1.118416628445476589e-02	2.000159370865530611e-02	1.776296994876803981e-02	2.205321713866051359e-02
ms_MYO_INOSITOL_1_KINASE_RXN	1.059252496697270056e-02	1.023999631777090455e-02	1.402070603421250172e-02	8.273652974334896881e-03	1.196823773224540456e-02	1.205668854318323567e-02	1.411712444013505686e-02	1.726627589157439871e-02	1.416292872404724748e-02	1.267347045410768119e-02	1.054656811206410028e-02	1.159061819114151105e-02	1.038665463527624691e-02	1.077563763346879762e-02	8.024230632847564534e-03
ms_MYO_INOSITOL_1_PHOSPHATE_SYNTHASE_RXN_alpha	6.823684802174127470e-03	5.349821151359124283e-03	3.138104761076407258e-03	2.567598763847690323e-03	2.824715286088298229e-03	3.510413916366165663e-03	4.542469775282002159e-03	4.871704964799782739e-03	4.909739754273756938e-03	4.696679490486893767e-03	4.779793601782603846e-03	4.883373211972263407e-03	4.517628032230739873e-03	5.047767657839460735e-03	5.112565053907490789e-03
ms_MYO_INOSITOL_1_PHOSPHATE_SYNTHASE_RXN_beta	6.829231199907646703e-03	5.342643349158525228e-03	3.134335036378605669e-03	2.567115329905556020e-03	2.824598382909063177e-03	3.517853544359804234e-03	4.543149546568441347e-03	4.875079062006949966e-03	4.912231153270869496e-03	4.698467717836555396e-03	4.779806053388506448e-03	4.887204428354084002e-03	4.515539269839830006e-03	5.048173792141075374e-03	5.109723568379033118e-03
ms_MannoseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_MehlerReaction_chloroplast	6.560046987311442201e+00	1.029604829078635930e+01	1.044199134021211428e+01	1.183620318849054875e+01	1.255103319847063403e+01	1.184637521194219190e+01	1.177661451690765659e+01	1.081840898907414505e+01	6.363677531243312480e+00	5.548647708433374071e+00	9.800268957668079040e+00	4.278027480801994464e+00	7.709071469252184450e+00	8.579557128369689423e+00	6.976797179562479023e+00
ms_NITRATE_REDUCTASE_NADH_RXN	2.059061140714285587e-01	1.778869966511868461e-01	1.615347296287144574e-01	2.241741431506543702e-01	3.072722430273566174e-01	1.312647927517760216e-01	3.002659881899934491e-01	2.512833411703709885e-01	2.792106474492648260e-01	2.967000600559625556e-01	3.371254421690726422e-01	2.978120175569703432e-01	3.045005700404869731e-01	3.330613153771915802e-01	3.492658134488037525e-01
ms_N_ACETYLGLUTPREDUCT_RXN	1.862740085710938923e-02	9.363820379060102880e-03	8.027426296138819029e-03	8.355697344066255125e-03	6.573073193670433446e-03	4.996150872066954657e-03	4.379901900114458943e-03	4.247902277222785974e-03	3.535654479424128055e-03	3.602873320889039659e-03	3.382705027458458424e-03	3.079355129291165213e-03	3.882276745288116421e-03	2.987689213999876817e-03	3.401927931690670696e-03
ms_N_ACETYLTRANSFER_RXN	1.054034773641628585e-02	5.886591556364108475e-03	4.892561672384275126e-03	4.981912704746848351e-03	4.239489473221653634e-03	2.798529746063040894e-03	3.297200390495614274e-03	2.972426510147061114e-03	3.097701644620650275e-03	2.978739351675688783e-03	2.658926603133186448e-03	2.479440435285746105e-03	2.679501733321907470e-03	2.318455400407077368e-03	2.407673245867209336e-03
ms_NitrogenousBiomassSink	4.190401712821440423e-13	2.054319053497225049e-13	1.551347974443437443e-13	0.000000000000000000e+00	0.000000000000000000e+00	1.249753009034516245e-13	-4.538512027337496970e-13	-3.984548488793245144e-13	-3.341839537177124266e-13	1.885417629883547109e-13	0.000000000000000000e+00	-3.245403353464325402e-13	0.000000000000000000e+00	-6.155078647355307278e-14	2.605158139496322344e-14
ms_NucleicAcidSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_OHMETHYLBILANESYN_RXN	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_ORNCARBAMTRANSFER_RXN	6.482309470909006222e-02	3.385394232738110631e-02	1.672695305439210120e-02	1.383455866556284122e-02	1.223181058055092252e-02	6.606559696848628843e-03	9.031514001984840279e-03	7.232156156914522176e-03	4.485087921251879918e-03	4.383582626330626703e-03	4.329360273856717664e-03	3.704345114688530321e-03	5.504854958747433871e-03	4.786201907725181823e-03	5.864000501596167668e-03
ms_ORNITHINE_GLU_AMINOTRANSFORASE_RXN	5.358510981506425103e-03	5.214224442559149859e-03	5.453205630822074296e-03	6.760368160086724365e-03	6.498741207186059694e-03	3.774134497667049233e-03	-4.651593609237442487e-03	4.247911358926286310e-03	3.330549699181672551e-03	3.084572248741983009e-03	3.254826765619701912e-03	2.766893865720505136e-03	3.426601695456936870e-03	2.689683548916602281e-03	2.403406473571759357e-03
ms_OROPRIBTRANS_RXN	2.251004752706006751e-02	1.227213882351198618e-02	8.967286527509442037e-03	8.387103692352322962e-03	7.702085336071691317e-03	4.114466205530265333e-03	6.423646258202760258e-03	6.459765059478778798e-03	6.263052418714818749e-03	6.206351258015141946e-03	6.588407402286458603e-03	7.307907709523072011e-03	7.406573192015874184e-03	7.881823667635007649e-03	8.063906058496403059e-03
ms_OROTPDECARB_RXN	2.251004752706006751e-02	1.227213882351198618e-02	8.967286527509442037e-03	8.387103692352322962e-03	7.702085336071691317e-03	4.114466205530265333e-03	6.423646258202760258e-03	6.459765059478778798e-03	6.263052418714818749e-03	6.206351258015141946e-03	6.588407402286458603e-03	7.307907709523072011e-03	7.406573192015874184e-03	7.881823667635007649e-03	8.063906058496403059e-03
ms_OXALATE_OXIDASE_RXN	3.773313757158187065e-01	2.820171433481984402e-01	2.258391057212490727e-01	2.125473519084979945e-01	2.013468414198860135e-01	1.465803315649492622e-01	1.965355584116225685e-01	2.049198464036642853e-01	2.114005789110841027e-01	2.124070030551977739e-01	2.031791530331354956e-01	2.175498834095714318e-01	2.003608244844529707e-01	2.176667178601902342e-01	2.263169516942713511e-01
ms_OXALOACETASE_RXN_MOD	3.773313757158187065e-01	2.820171433481984402e-01	2.258391057212490727e-01	2.125473519084979945e-01	2.013468414198860135e-01	1.465803315649492622e-01	1.965355584116225685e-01	2.049198464036642853e-01	2.114005789110841027e-01	2.124070030551977739e-01	2.031791530331354956e-01	2.175498834095714318e-01	2.003608244844529707e-01	2.176667178601902342e-01	2.263169516942713511e-01
ms_OrganicAcidsSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_PEPCARBOXYKIN_RXN	1.794057227356661011e-01	8.118869474634334992e-08	1.158685234630204428e-07	9.387549700359974589e-08	1.567263443787568766e-01	2.771139173012163726e-01	2.331111126003101719e-01	1.783372878769511061e-01	1.586459966169908031e-01	2.372865815970008341e-01	3.352130000824718459e-01	4.340256523623901574e-01	4.300675795749218655e-01	5.932264578545172196e-01	7.020396406103305287e-01
ms_PEPCARBOX_RXN	6.720944531761732232e-01	3.753461555038863362e-01	1.096764965211641574e+00	1.603682874176481921e+00	3.178771356342775523e+00	8.124411541320872843e+00	1.377127142251272929e+01	1.575378568327173667e+01	1.708735892925908217e+01	1.808430563349395115e+01	1.792533814819344329e+01	1.723547018739742143e+01	1.641333686734873254e+01	1.543392166771195484e+01	1.536809810944743226e+01
ms_PEPDEPHOS_RXN	2.030770663981494550e+01	2.686161115303611169e+01	2.835769197800610542e+01	2.404200465084024785e+01	2.508852261700893038e+01	2.696027441042980044e+01	2.507603042717383701e+01	2.452704820680598985e+01	2.467768764615245303e+01	2.528895155645954063e+01	2.639237833669567834e+01	2.617648365832634738e+01	2.474427630458736971e+01	2.776973628088889612e+01	2.712547814505584398e+01
ms_PGLUCISOM_RXN	5.526336451714757361e-03	9.823749659694179168e-03	-8.936107170915847872e-03	-9.548992735694102063e-03	-1.008581807645508518e-02	-1.153941271819812139e-02	-1.139400200993593605e-02	-2.321777395764196630e-02	-1.124964114601563654e-02	-9.432786384380602296e-03	-9.597349405550965884e-03	-1.433809559643027358e-02	-1.428858394395042530e-02	-1.639568924300180072e-02	-9.164841670605879814e-03
ms_PGLUCISOM_RXN_chloroplast	-5.590981180867806051e-03	-2.858164223138397360e-03	-2.319490385220434117e-03	-1.432318619847904040e-03	-1.995660145806431827e-03	-3.040032210077560620e-03	-3.183535791450895630e-03	-4.019164098401824432e-03	-4.088043085397143755e-03	-3.820782431496882927e-03	-3.390978118069318432e-03	-4.015317796431458995e-03	-3.354122898385112576e-03	-3.605877235888246823e-03	-3.604954893690037829e-03
ms_PGLYCDEHYDROG_RXN	2.821664993891527029e+00	1.436141731265711208e+00	8.673155069543689866e-01	7.032913663289225292e-01	5.632905866128022909e-01	3.877841363530465379e-01	3.587992789925655290e-01	2.776251941677438939e-01	2.477402325624332713e-01	2.466677926542086841e-01	2.960751555458330242e-01	2.286031765562982210e-01	4.236585196517598795e-01	2.816638986847584403e-01	2.948019258199829351e-01
ms_PGPPHOSPHA_RXN	5.502364348214978593e-03	1.503756628556676949e-03	9.634266916281361386e-05	2.465253892167005353e-03	1.343725679466768698e-03	-9.559060862681525963e-09	-9.057970467322770519e-09	-9.651131845660730982e-09	-9.576217343922910656e-09	-9.731777055896553649e-09	-9.757212715581305987e-09	-9.870976713152557568e-09	-9.763986219580990856e-09	-9.882293489491852856e-09	-9.888474447777791328e-09
ms_PHENYLALANINE_AMMONIA_LYASE_RXN	3.724073156488221653e-02	2.272501813918594016e-02	1.946899518532285711e-02	2.092162108264469106e-02	1.607414814432019459e-02	7.450155798818931113e-03	1.086882758502433557e-02	9.031217698468872387e-03	8.408047210030307472e-03	7.790203263430393703e-03	7.216216662900073499e-03	5.482749741770772713e-03	8.979130544558757560e-03	5.092557887195491712e-03	5.444240825878320089e-03
ms_PHOSGLYPHOS_RXN	8.612092838732182898e+00	-3.523729550490860785e+00	2.149740792265576239e+00	1.538841543087441810e+00	1.411097667729932725e+00	1.274295767154235204e+00	1.449668203843953451e+00	1.681901812572657251e+00	-1.328985906498322933e+00	-1.373935099380016123e+00	-1.347168506615062045e+00	-1.336440273291612746e+00	1.506024723147500355e+00	-1.369993308360122120e+00	-1.472812221865447802e+00
ms_PHOSGLYPHOS_RXN_chloroplast	1.849999438558163511e+00	1.488931373676408709e+00	3.631479019667152919e+00	3.089539161210987483e+00	3.490473426989015415e+00	7.221033980945357200e+00	8.068523455696787750e+00	1.035922257809681390e+01	1.560574137452375965e+01	1.796541507284289096e+01	1.558771441518955925e+01	1.779231455235225567e+01	1.448117906217856365e+01	1.376137559589938597e+01	1.386914035437303561e+01
ms_PHOSMANMUT_RXN	1.212326728195771475e+00	9.673224988000028723e-01	8.732115104140333317e-01	8.653025323324518014e-01	8.424523022322341070e-01	5.690773896974058443e-01	8.602692884019557118e-01	8.660217319342385922e-01	7.481613296939930713e-01	6.977467202849919614e-01	7.023005333293966812e-01	6.154342146255262769e-01	8.378593420289209837e-01	6.904146523416805348e-01	7.211230169399787115e-01
ms_PHOSPHAGLYPSYN_RXN	5.502364348214978593e-03	1.503756628556676949e-03	9.634266916281361386e-05	2.465253892167005353e-03	1.343725679466768698e-03	-9.559060862681525963e-09	-9.057970467322770519e-09	-9.651131845660730982e-09	-9.576217343922910656e-09	-9.731777055896553649e-09	-9.757212715581305987e-09	-9.870976713152557568e-09	-9.763986219580990856e-09	-9.882293489491852856e-09	-9.888474447777791328e-09
ms_PHOSPHASERDECARB_RXN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.575985294368065679e-05	4.271325462004040138e-04	5.429213474226189141e-04	5.740794257787960268e-04	4.791011878123963919e-04	3.779542952079110204e-04	4.395141394450469878e-04	3.030130314163783766e-04	2.989811752367936928e-04	3.638723185001536075e-04	2.830190962139563665e-04	4.244962346822296595e-04
ms_PHOSPHASERSYN_RXN	1.366146509694888015e-03	1.300883646606963576e-03	1.559707356860932210e-04	1.704918146119293004e-08	-7.534071594142382854e-09	-9.585990277552214895e-09	-9.349452345090283675e-09	-9.688078258459256594e-09	-9.658665481907568066e-09	-9.761057503144890053e-09	-9.780103729375316548e-09	-9.875810593367630513e-09	-9.791916801603531852e-09	-9.886345815902315037e-09	-9.891175435787231710e-09
ms_PHOSPHATIDATE_PHOSPHATASE_RXN	1.534226894600233815e-01	1.012099784298799016e-01	6.844056807827947342e-02	6.305270164424268964e-02	4.778705886582593210e-02	2.472483304037013940e-02	4.262019964266322569e-02	4.407860078913725110e-02	3.829051561847363061e-02	3.592486815227623892e-02	3.653542960434695563e-02	3.844430382105751276e-02	4.277809091277973846e-02	4.043924191165038790e-02	4.159421119412076012e-02
ms_PHOSPHOGLUCMUT_RXN	1.587181672591116088e+00	1.239691719864321362e+00	1.036677200193191428e+00	1.046952888223514400e+00	9.915319245644693691e-01	3.726983729617470709e-01	6.248124466834312773e-01	5.930988193023413180e-01	2.803542541160071733e-01	1.410928032445827041e-01	1.664332895421796465e-01	7.187563101557704892e-02	4.077125991107358738e-01	2.735249478693809744e-01	2.959444347172994205e-01
ms_PHOSPHOGLUCMUT_RXN_chloroplast	-5.590981180867806051e-03	-2.858164223138397360e-03	-2.319490385220434117e-03	-1.432318619847904040e-03	-1.995660145806431827e-03	-3.040032210077560620e-03	-3.183535791450895630e-03	-4.019164098401824432e-03	-4.088043085397143755e-03	-3.820782431496882927e-03	-3.390978118069318432e-03	-4.015317796431458995e-03	-3.354122898385112576e-03	-3.605877235888246823e-03	-3.604954893690037829e-03
ms_PHOSPHOMEVALONATE_KINASE_RXN	1.999944861075287142e-02	8.593165595734480675e-03	3.311306082331787626e-03	2.251409691663750368e-03	1.735610068059474350e-03	5.495601365465259749e-04	1.121072389362070881e-03	9.800322485335501155e-04	2.252548758110332428e-04	2.565020255592847555e-04	3.989581221571996501e-04	-8.706109289693192691e-09	5.781379359555377344e-04	1.087317744880204282e-04	1.505259574297927142e-04
ms_PHOSPHORIBULOKINASE_RXN_chloroplast	4.200254330331338881e-01	5.395656545721624897e-02	3.012232139772561545e-01	2.707610705823452757e-01	4.512076569097531187e-01	4.201190582801758167e-01	5.773056393727894475e-01	5.248444028638697967e-01	3.899265533418824203e-01	5.478528214298808985e-01	5.959804468553286938e-01	6.763017706486905700e-01	5.855777610378485321e-01	6.604723597148542957e-01	6.599645115123351502e-01
ms_PORPHOBILSYNTH_RXN	6.089790016215738261e-02	7.525781860093211373e-02	6.237938132449500489e-02	8.332902421927056158e-02	7.984988892868645494e-02	3.905738841511636333e-02	5.641140911770069211e-02	4.388271960913296688e-02	3.602158816992333257e-02	3.467078325507238351e-02	4.118863206039382469e-02	2.638616773132247684e-02	4.081976819707125448e-02	3.365168088104349142e-02	3.076321524970170723e-02
ms_PRAISOM_RXN	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_PREPHENATE_TRANSAMINE_RXN	6.912541634488522657e-02	4.264391561971409006e-02	3.572684303835840791e-02	3.777781194342501314e-02	2.893405230545944076e-02	1.120269715408535316e-02	1.957938751931015062e-02	1.634735840542260107e-02	1.453287842671130946e-02	1.405289538303563547e-02	1.324735162675191869e-02	9.885507009237569018e-03	1.651453453707795241e-02	9.658935737765413435e-03	9.715545487798123853e-03
ms_PRIBFAICARPISOM_RXN	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_PROTOPORGENOXI_RXN	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_PRPPAMIDOTRANS_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_PRPPSYN_RXN	6.039329253115533619e-02	3.387294750265738147e-02	2.444109852021238843e-02	2.253962048187081041e-02	2.058320734071235683e-02	1.198119653243322202e-02	1.755576024513543984e-02	1.784253747707395185e-02	1.674790556203919339e-02	1.650802087976029064e-02	1.686963151266999625e-02	1.828130912603279784e-02	1.841904416441111567e-02	1.899538312946417312e-02	1.956126702989788996e-02
ms_PRTRANS_RXN	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_PSERTRANSAM_RXN	2.821664993891527029e+00	1.436141731265711208e+00	8.673155069543689866e-01	7.032913663289225292e-01	5.632905866128022909e-01	3.877841363530465379e-01	3.587992789925655290e-01	2.776251941677438939e-01	2.477402325624332713e-01	2.466677926542086841e-01	2.960751555458330242e-01	2.286031765562982210e-01	4.236585196517598795e-01	2.816638986847584403e-01	2.948019258199829351e-01
ms_PYRROLINECARBDEHYDROG_RXN	6.142107685509275855e-02	2.492694313426980710e-02	1.369644938274738356e-02	1.692601339361590046e-02	1.559429557183727826e-02	6.314166821520321785e-03	8.036929934449604448e-03	1.196229120858048785e-02	9.186224291450112087e-03	7.922225840563018248e-03	6.070201628385465085e-03	5.322334293808428721e-03	5.310030282933891899e-03	4.061182110198021701e-03	3.338640515765530035e-03
ms_PYRROLINECARBREDUCT_RXN_PRO_NADP__L_DELTA1_PYRROLINE_5_CARBOXYLATE_NADPH_PROTON_56_	1.007816165978224923e-07	1.732506622674540253e+00	5.166548042435539223e+00	4.860973494692825803e+00	3.838854354197176466e+00	1.996943245424050772e+00	2.166453169648861365e+00	9.327895062243549695e-01	2.355571351913682045e-07	1.301999329058290689e-01	2.673464965197881460e-01	2.859530496867210281e-01	2.430452121728937431e+00	4.043737293717045156e-01	3.115156302159183821e-01
ms_PYRROLINECARBREDUCT_RXN_PRO_NAD__L_DELTA1_PYRROLINE_5_CARBOXYLATE_NADH_PROTON_54_	4.834084369242002133e+00	9.298528180814831234e-01	9.190999187006367870e-07	1.679242891968293350e+00	1.283747361878149418e+00	1.722910301805171240e+00	2.133666284162883287e+00	2.698097014103019387e+00	4.211876614074983038e+00	3.672279945386963451e+00	3.350748775221310094e+00	2.721374537717256903e+00	1.839232093710521931e-01	2.113827671494109328e+00	2.412123245253429804e+00
ms_PYRUVATEORTHOPHOSPHATE_DIKINASE_RXN_chloroplast	1.245643158686463714e+01	2.986460461724770354e+01	3.572681940589304617e+01	3.662336637318060184e+01	4.126050974570419783e+01	4.351290135959972361e+01	5.003775268794823461e+01	5.013406690911439512e+01	5.403539800314604946e+01	5.116212861144052226e+01	4.937550684465953310e+01	4.225246702115387620e+01	3.483711727418534565e+01	3.897576007890487659e+01	3.440978079578842852e+01
ms_PhotosystemII_mod_chloroplast	4.593201196690147370e+00	6.251267927224917642e+00	7.370648911815632864e+00	7.719238782817106959e+00	8.844974662894658834e+00	9.871477387282288518e+00	1.173910952155475407e+01	1.344567002956128121e+01	1.341378542421398201e+01	1.403311756809267230e+01	1.484223413945014336e+01	1.260072028136518796e+01	1.359129625849391765e+01	1.252635187450814769e+01	1.176649160573072983e+01
ms_PhotosystemI_mod_chloroplast	4.770579563096765696e+01	1.201952996619764349e+02	1.507459273706471947e+02	1.515064062569333601e+02	1.715397365378431687e+02	1.893340960245173505e+02	2.184679555830131505e+02	2.216916208706655311e+02	2.563443162239014441e+02	2.483881078492953236e+02	2.287431711793296643e+02	2.108440163697987373e+02	1.628830105569842601e+02	1.819538616383728424e+02	1.640162474699619963e+02
ms_ProteinSink	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RIB5PISOM_RXN	-1.401050356642010164e-01	-7.433568114763570989e-02	-5.076125891577549371e-02	-4.536193143369765535e-02	-3.642375630288752913e-02	-2.032698143710780919e-02	-2.907293847560623104e-02	-2.688451194453566478e-02	-2.290098306656278282e-02	-2.302476996940127155e-02	-2.411788571462110745e-02	-2.293466033939334583e-02	-2.936290566990983064e-02	-2.566853346565579549e-02	-2.645072744610981602e-02
ms_RIB5PISOM_RXN_chloroplast	1.400084776777112405e-01	1.798552181907143652e-02	1.004077379924206981e-01	9.025369020286209965e-02	1.504025523032526679e-01	1.400396860933919574e-01	1.924352131242603459e-01	1.749481342879547763e-01	1.299755177806250495e-01	1.826176071432935588e-01	1.986601489517784980e-01	2.254339235495616267e-01	1.951925870126141327e-01	2.201574532382849503e-01	2.199881705041107083e-01
ms_RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast	3.340428129737028073e-01	4.291121795547657436e-02	2.395603737690918944e-01	2.153340787198546602e-01	3.588417821773127736e-01	3.341172723717001913e-01	4.591264827205260857e-01	4.174044877237710338e-01	3.101054185954210118e-01	4.357028959995871698e-01	4.739784053247404483e-01	5.378573012952843069e-01	4.657052338459109486e-01	5.252682994392033899e-01	5.248644118914705947e-01
ms_RIBULP3EPIM_RXN	8.080599738337511384e-02	3.261511375569035170e-02	1.333864479315306599e-02	4.762774929666338704e-03	-2.651015432227134564e-04	2.803831637363985059e-03	7.442084538888572723e-04	-1.244435409318904841e-03	-4.701843125369526213e-03	-3.477705562536759568e-03	-1.088361645533941335e-03	-3.074002873512830802e-03	3.065873830325704669e-03	1.489731543513291012e-03	1.521430334918337903e-03
ms_RIBULP3EPIM_RXN_chloroplast	-2.800169553554226476e-01	-3.597104363814481592e-02	-2.008154759848354565e-01	-1.805073803794831622e-01	-3.008051046065004508e-01	-2.800793721867839148e-01	-3.848704262485291294e-01	-3.498962685759149371e-01	-2.599510355612573709e-01	-3.652352142865873397e-01	-3.973202979035501681e-01	-4.508678470991289156e-01	-3.903851740252343716e-01	-4.403149064765693455e-01	-4.399763410082244142e-01
ms_RNAPolymerase_mod	7.512635142249542153e-03	4.011906978811974160e-03	2.860536988183910029e-03	2.420893763427852102e-03	1.947312717841129942e-03	5.156117445638995966e-04	1.406254385487388115e-03	1.368920206653269182e-03	1.417811496103442773e-03	1.452036004699466159e-03	1.633995852388442664e-03	2.062420776505460331e-03	2.238765187436687031e-03	2.294309351630169445e-03	2.319682843246448356e-03
ms_RXN0_1132	2.275546984677335460e-01	1.175103953901800724e-01	7.041927671205136519e-02	6.630031419155189842e-02	5.305162309379349295e-02	3.346404387432914962e-02	4.144861916927886775e-02	3.642770738176086265e-02	3.077195573501242606e-02	2.876791981099917697e-02	2.794988835140587921e-02	2.302859134917533204e-02	2.578068345024998875e-02	2.220875742390238106e-02	2.260668983635036322e-02
ms_RXN0_1132_mitochondrion	9.384246985854511891e-01	4.594928121834080392e-01	2.520693423979549208e-01	2.584814296253157284e-01	2.181811303487022347e-01	1.270528677666202810e-01	1.777239575298626972e-01	1.429421452220539790e-01	1.276414462941383721e-01	1.253021660587252673e-01	1.278328059672793615e-01	1.130157277352964312e-01	1.457591120335126889e-01	1.159921909108262150e-01	1.245672633724257683e-01
ms_RXN0_1133	2.275546984677335460e-01	1.175103953901800724e-01	7.041927671205136519e-02	6.630031419155189842e-02	5.305162309379349295e-02	3.346404387432914962e-02	4.144861916927886775e-02	3.642770738176086265e-02	3.077195573501242606e-02	2.876791981099917697e-02	2.794988835140587921e-02	2.302859134917533204e-02	2.578068345024998875e-02	2.220875742390238106e-02	2.260668983635036322e-02
ms_RXN0_1133_mitochondrion	9.384246985854511891e-01	4.594928121834080392e-01	2.520693423979549208e-01	2.584814296253157284e-01	2.181811303487022347e-01	1.270528677666202810e-01	1.777239575298626972e-01	1.429421452220539790e-01	1.276414462941383721e-01	1.253021660587252673e-01	1.278328059672793615e-01	1.130157277352964312e-01	1.457591120335126889e-01	1.159921909108262150e-01	1.245672633724257683e-01
ms_RXN0_1134	2.275546984677335460e-01	1.175103953901800724e-01	7.041927671205136519e-02	6.630031419155189842e-02	5.305162309379349295e-02	3.346404387432914962e-02	4.144861916927886775e-02	3.642770738176086265e-02	3.077195573501242606e-02	2.876791981099917697e-02	2.794988835140587921e-02	2.302859134917533204e-02	2.578068345024998875e-02	2.220875742390238106e-02	2.260668983635036322e-02
ms_RXN0_1134_mitochondrion	9.384246985854511891e-01	4.594928121834080392e-01	2.520693423979549208e-01	2.584814296253157284e-01	2.181811303487022347e-01	1.270528677666202810e-01	1.777239575298626972e-01	1.429421452220539790e-01	1.276414462941383721e-01	1.253021660587252673e-01	1.278328059672793615e-01	1.130157277352964312e-01	1.457591120335126889e-01	1.159921909108262150e-01	1.245672633724257683e-01
ms_RXN0_1461	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_RXN0_2381	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_RXN0_2382	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_RXN0_302	4.089845155140451466e-02	6.666465300519763826e-02	5.906807524216321770e-02	8.107761452760682552e-02	7.811427886062698167e-02	3.850782827856984170e-02	5.529033672833862101e-02	4.290268736059942023e-02	3.579633329411229664e-02	3.441428122951309398e-02	4.078967393823662579e-02	2.638617643743176866e-02	4.024163026111571284e-02	3.354294910655546830e-02	3.061268929227191349e-02
ms_RXN0_366	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN0_5055	4.184458849427547672e-02	3.505305690992733397e-02	4.860564848551428979e-02	6.769733492217226700e-02	4.845710126205080015e-02	2.716908360112289464e-02	3.216540572595536635e-02	3.002834612379212328e-02	2.319377268992025773e-02	1.847603898093700889e-02	1.929313710338501422e-02	1.722928318247817989e-02	2.351628404016441534e-02	1.825422428171324246e-02	1.655976666378287249e-02
ms_RXN0_5114	2.821664993891527029e+00	1.436141731265711208e+00	8.673155069543689866e-01	7.032913663289225292e-01	5.632905866128022909e-01	3.877841363530465379e-01	3.587992789925655290e-01	2.776251941677438939e-01	2.477402325624332713e-01	2.466677926542086841e-01	2.960751555458330242e-01	2.286031765562982210e-01	4.236585196517598795e-01	2.816638986847584403e-01	2.948019258199829351e-01
ms_RXN0_5224	1.492653860779706410e+00	8.995913477198526076e-01	1.445348473612026119e+00	1.996072923459142778e+00	3.514300263770933963e+00	8.346199651973007505e+00	1.404715836965808684e+01	1.602078738204975039e+01	1.733983706447237338e+01	1.832473542432853364e+01	1.815976806476050598e+01	1.747231867007093342e+01	1.665482220918365996e+01	1.566691671505910222e+01	1.560540767314480526e+01
ms_RXN0_6491_mod_mitochondrion	2.251004752706006751e-02	1.227213882351198618e-02	8.967286527509442037e-03	8.387103692352322962e-03	7.702085336071691317e-03	4.114466205530265333e-03	6.423646258202760258e-03	6.459765059478778798e-03	6.263052418714818749e-03	6.206351258015141946e-03	6.588407402286458603e-03	7.307907709523072011e-03	7.406573192015874184e-03	7.881823667635007649e-03	8.063906058496403059e-03
ms_RXN0_882	4.089845155140451466e-02	6.666465300519763826e-02	5.906807524216321770e-02	8.107761452760682552e-02	7.811427886062698167e-02	3.850782827856984170e-02	5.529033672833862101e-02	4.290268736059942023e-02	3.579633329411229664e-02	3.441428122951309398e-02	4.078967393823662579e-02	2.638617643743176866e-02	4.024163026111571284e-02	3.354294910655546830e-02	3.061268929227191349e-02
ms_RXN0_884_CPD_4211_NADP_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADPH_PROTON_61_	8.396324709442352235e-03	8.719661930716228124e-03	7.751345565294576537e-03	8.934028207557946633e-03	8.539963936612698231e-03	6.995405431358254350e-03	6.423631932011436736e-03	6.171428616768836160e-03	5.917745635139591391e-03	5.679255014242291615e-03	5.647336841356227072e-03	4.882806385294844592e-03	5.380036027635264236e-03	4.809032878320283234e-03	4.623993313369817795e-03
ms_RXN0_884_CPD_4211_NAD_WATER__HYDROXY_METHYL_BUTENYL_DIP_NADH_PROTON_59_	3.250206127197300537e-02	2.542870479415391266e-02	1.777997214785713084e-02	1.937340871053610039e-02	1.723230722514706298e-02	9.933205274074152769e-03	1.343105538594586978e-02	1.040758992122475281e-02	8.200951580479462835e-03	8.142909654376149012e-03	9.628405691469591257e-03	6.954369761452346664e-03	1.131424884119357037e-02	9.352390099730352804e-03	9.368805454557344037e-03
ms_RXN1F_10	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_RXN1F_20	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_RXN1F_66	-3.032421761774589577e-03	-3.376714848233481128e-03	-3.145804879804623994e-03	-2.929639918656266016e-03	-2.654833920216038458e-03	-1.328716159992366979e-03	-1.464035498652310231e-03	-1.285378758554617121e-03	-1.149370376389213886e-03	8.086866583928118161e-04	-1.090139265790888165e-03	6.859181524403387686e-04	-1.317651257864827776e-03	-1.050548656436552791e-03	8.001967307425747206e-04
ms_RXN1F_72	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_RXN3O_1380	4.670893965837033361e-03	3.505346627299456633e-03	2.301652323675275336e-03	1.740520207885353204e-03	1.391442898502950973e-03	1.909425171306564008e-04	4.971532503283641186e-04	1.551470607226306019e-04	6.471166468421013550e-05	1.011739225776646427e-04	2.123127816169894299e-04	2.423061318814330074e-06	5.099501181490991280e-04	1.211893450158570379e-04	1.089430108672877049e-04
ms_RXN4FS_2	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_RXN4FS_3	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_RXN4FS_4	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_RXN66_1	1.288049456959504957e-01	1.270117123417910943e-01	1.070834341799091899e-01	1.068116502466224665e-01	1.079449151474427687e-01	5.830008387290142036e-02	8.141681792114320582e-02	6.781813805125576355e-02	6.244240178167612815e-02	6.230481642416559052e-02	5.676121222358358753e-02	5.708839988237369295e-02	5.482461279623855599e-02	5.050542068717753935e-02	5.966108143490998772e-02
ms_RXN66_3	7.298679936092035414e-02	4.230466293161334879e-02	3.018130284881763783e-02	4.036417518323094644e-02	3.112285533013727998e-02	1.294395709258008668e-02	1.379557908775307790e-02	1.018595517410058986e-02	6.260677746314246596e-03	6.077770898038452330e-03	7.878791025068158926e-03	6.157947430677638938e-03	1.172435869204935602e-02	7.977277275016110211e-03	8.602804811747813418e-03
ms_RXNQT_4141	1.426295712315441000e-02	7.531174500636613617e-03	3.961124782303993507e-04	1.436327611626056489e-02	1.750527640473787186e-02	1.733008868421560128e-02	3.209261479477681228e-02	3.520819174927702910e-02	4.284203435486189093e-02	4.832524850816405371e-02	3.472204445430453201e-02	5.958657978443555187e-02	1.111959473476132471e-02	3.555079116791379223e-02	6.928874943826554555e-02
ms_RXNQT_4142	1.426295712315441000e-02	7.531174500636613617e-03	3.961124782303993507e-04	1.436327611626056489e-02	1.750527640473787186e-02	1.733008868421560128e-02	3.209261479477681228e-02	3.520819174927702910e-02	4.284203435486189093e-02	4.832524850816405371e-02	3.472204445430453201e-02	5.958657978443555187e-02	1.111959473476132471e-02	3.555079116791379223e-02	6.928874943826554555e-02
ms_RXN_1063	6.101885515540953278e-03	4.043632416368129340e-03	3.387302486011911726e-03	2.554677537102001753e-03	1.284253155731327747e-03	4.447881582469045102e-04	1.048461128024213073e-03	6.347812877635802776e-04	4.754753200389058554e-04	4.713135653787671377e-04	5.139345517275438219e-04	3.116653353721797123e-04	5.313368547846178533e-04	3.761233376738195872e-04	3.466616664363276253e-04
ms_RXN_10938	9.032518108465041606e-02	5.865678418099753988e-02	4.737193622124365872e-02	3.708958967663830708e-02	3.164327610677291486e-02	5.165479392574223033e-02	3.398402525553018833e-02	3.989508513811811097e-02	4.105146428846590673e-02	4.679999467290784504e-02	4.501458135574220448e-02	5.258183581595659434e-02	5.888887067120892466e-02	6.355652788505686268e-02	5.339808987727250739e-02
ms_RXN_1101	6.854657646343405991e-03	4.316472649439033818e-03	3.928437367531324720e-03	4.283899855923678154e-03	3.814478073321251467e-03	2.883580821622967749e-03	3.024380031185377755e-03	3.142173814326697494e-03	3.109629106966524652e-03	2.786775539239139034e-03	2.601466257986849093e-03	2.301730750285457556e-03	2.310056877018975240e-03	2.066421146373971247e-03	2.215054485755125948e-03
ms_RXN_1102	6.854657646343405991e-03	4.316472649439033818e-03	3.928437367531324720e-03	4.283899855923678154e-03	3.814478073321251467e-03	2.883580821622967749e-03	3.024380031185377755e-03	3.142173814326697494e-03	3.109629106966524652e-03	2.786775539239139034e-03	2.601466257986849093e-03	2.301730750285457556e-03	2.310056877018975240e-03	2.066421146373971247e-03	2.215054485755125948e-03
ms_RXN_1103	1.448375639927691402e-02	8.834430409344342164e-03	8.692420447808575992e-03	1.277367850487126991e-02	1.035026851708502164e-02	3.102087171226146009e-03	6.500020178576546362e-03	4.927817216755642216e-03	4.512900539818973621e-03	4.209963217931426104e-03	3.784008762963845911e-03	2.500181709566122630e-03	4.781169960574175801e-03	2.224903661626049817e-03	2.291507265253811456e-03
ms_RXN_1104	9.107190897541493635e-03	4.207569526238227019e-03	2.550482945079209519e-03	7.017227371800107208e-03	5.145729623846948854e-03	7.058968990649337402e-04	2.151780845857225247e-03	1.225040872891175513e-03	1.114495519402551420e-03	9.633691994356489291e-04	1.231357813868373067e-03	4.906599123859153606e-04	1.675111693945173421e-03	2.888022220288152049e-04	3.164444167023185194e-04
ms_RXN_1106	9.293659442782438440e-03	5.292783164369997337e-03	4.892220947374101986e-03	5.487637471110503977e-03	4.970781662675113205e-03	3.415912626166685891e-03	3.669017129143357144e-03	3.208166670292587203e-03	3.141336774538037654e-03	2.752397856846127647e-03	2.886612516126033610e-03	2.315922170221592236e-03	2.728691730439406545e-03	2.116630665648369745e-03	2.302876865160274292e-03
ms_RXN_1125	5.037946717129261100e-03	2.683388698475702282e-03	2.503643568570382023e-03	2.846512256678292597e-03	2.844297763520648153e-03	1.694357865156902133e-03	1.812516585703284827e-03	1.369249931954715557e-03	1.326076792150143041e-03	1.138460983091257265e-03	1.348018467847494775e-03	8.774939224142063463e-04	1.361512042755996712e-03	7.582109730771326985e-04	8.280755879732837246e-04
ms_RXN_1126	5.376565501735420388e-03	4.626860883106116012e-03	6.141937502729366907e-03	5.756451133071162699e-03	5.204538893238071923e-03	2.396190272161212269e-03	4.348239332719321115e-03	3.702776343864467353e-03	3.398405020416422635e-03	3.246594018495777608e-03	2.552650949095472844e-03	2.009521797180207053e-03	3.106058266629002380e-03	1.936101439597234450e-03	1.975062848551493045e-03
ms_RXN_1142	5.037946717129261100e-03	2.683388698475702282e-03	2.503643568570382023e-03	2.846512256678292597e-03	2.844297763520648153e-03	1.694357865156902133e-03	1.812516585703284827e-03	1.369249931954715557e-03	1.326076792150143041e-03	1.138460983091257265e-03	1.348018467847494775e-03	8.774939224142063463e-04	1.361512042755996712e-03	7.582109730771326985e-04	8.280755879732837246e-04
ms_RXN_1143	5.037946717129261100e-03	2.683388698475702282e-03	2.503643568570382023e-03	2.846512256678292597e-03	2.844297763520648153e-03	1.694357865156902133e-03	1.812516585703284827e-03	1.369249931954715557e-03	1.326076792150143041e-03	1.138460983091257265e-03	1.348018467847494775e-03	8.774939224142063463e-04	1.361512042755996712e-03	7.582109730771326985e-04	8.280755879732837246e-04
ms_RXN_11501	5.928608199311544719e-09	1.529910266861859824e+00	2.453286281885167952e+00	2.149541048165182655e+00	2.425392845760311111e+00	2.677859625189830339e+00	2.455815391681682058e+00	2.230334453756042112e+00	2.459919003555287809e+00	2.813190124879217269e+00	2.582139080158618150e+00	3.180132255493419269e+00	2.724369529768735365e+00	3.126839811576784811e+00	3.091560243450844236e+00
ms_RXN_11654	4.255712725653176473e-03	2.609394465894294621e-03	2.388577378803719529e-03	2.641125214432210946e-03	2.126483899154465052e-03	1.721554761009783975e-03	1.856500543440072317e-03	1.838916738337871429e-03	1.815259982387894397e-03	1.613936873754870599e-03	1.538594048278538835e-03	1.438428247807385565e-03	1.367179687683409833e-03	1.358419692571237155e-03	1.474801277186990568e-03
ms_RXN_12195	1.186233505348264355e-01	4.957733951951084905e-02	2.383578915559125475e-02	1.672554446010889387e-02	1.615822759068022765e-02	9.655157279043799501e-03	1.699892635648244874e-02	2.035769585425329514e-02	1.888278155794927138e-02	1.612984580596532949e-02	1.999699835589366717e-02	2.011370085455201073e-02	1.585077984868414960e-02	1.809503361283861314e-02	1.779617992731731893e-02
ms_RXN_12196	4.015448398590124590e+00	2.000792897491258771e+00	6.681974939229341492e-01	1.108008931911057315e+00	1.115886261976584359e+00	9.610522211782097923e-02	6.749711059350453901e-01	9.662878465323945232e-01	4.464834382017999759e-01	6.845047409798850356e-06	2.103823182362561939e-01	2.329715889451418264e-07	1.743056620100043308e-01	6.163184613058396470e-07	2.499771818725740613e-02
ms_RXN_12199	4.908620464894837554e-02	3.648527825747799325e-02	3.121242300378106529e-02	3.376980589785091164e-02	1.785068519532027539e-02	1.747439255602745156e-02	1.226981125417762365e-02	2.810291276600069589e-03	8.317531501502541801e-08	1.078317388003306428e-03	1.567630384285386910e-03	6.330932959344914759e-04	5.136106415389131603e-03	2.615256429210439590e-04	1.167358167974051186e-03
ms_RXN_12200	6.363297282168550728e-02	1.882903098829139671e-02	2.962191831709689097e-02	3.041008831419712496e-02	4.668558120080733981e-02	6.043060948082561862e-02	5.793439060562968063e-02	7.264342393666742281e-02	7.057255959586052063e-02	6.952460343342502236e-02	5.974364320162295350e-02	7.154631372172301496e-02	6.108386406341469177e-02	6.947819652430790860e-02	7.712402897394295131e-02
ms_RXN_1223	9.697049109147853852e-04	1.129447729440660221e-03	7.671448645132015716e-04	8.485997405424061625e-04	7.623332135271328452e-04	6.215577986786343084e-04	4.970232357149811453e-04	5.262434042685302420e-04	2.872004631417858695e-04	2.209486710531911500e-04	2.417749162676110391e-04	1.394814807019025742e-04	2.860959143682608938e-04	1.158416634074234554e-04	1.240885529878942267e-04
ms_RXN_1224	9.697049109147853852e-04	1.129447729440660221e-03	7.671448645132015716e-04	8.485997405424061625e-04	7.623332135271328452e-04	6.215577986786343084e-04	4.970232357149811453e-04	5.262434042685302420e-04	2.872004631417858695e-04	2.209486710531911500e-04	2.417749162676110391e-04	1.394814807019025742e-04	2.860959143682608938e-04	1.158416634074234554e-04	1.240885529878942267e-04
ms_RXN_1225	2.788485594082652699e-03	2.654300585535287419e-03	2.884355425765619280e-03	3.107338417728529572e-03	2.790076459421594358e-03	1.996549495893958082e-03	1.907371396983608466e-03	1.937582447091073775e-03	1.889505695250840497e-03	1.842998822001630597e-03	1.859988225531634953e-03	1.845736048665189448e-03	1.890346551286432517e-03	1.665583045856307027e-03	1.651462224267197937e-03
ms_RXN_13158	5.252380052118596834e-03	3.245417864585127890e-03	2.554676285585837613e-03	2.406814366729935657e-03	2.343420008679878135e-03	8.680610182837933658e-04	1.921013942520780884e-03	1.564380045514236241e-03	1.421006958852726867e-03	1.133625184462650967e-03	9.912559929280725761e-04	8.608096422309552973e-04	1.104749716974373673e-03	8.143688303706320564e-04	7.621898881995238344e-04
ms_RXN_13163	-5.252380052118596834e-03	-3.245417864585127890e-03	-2.554676285585837613e-03	-2.406814366729935657e-03	-2.343420008679878135e-03	-8.680610182837933658e-04	-1.921013942520780884e-03	-1.564380045514236241e-03	-1.421006958852726867e-03	-1.133625184462650967e-03	-9.912559929280725761e-04	-8.608096422309552973e-04	-1.104749716974373673e-03	-8.143688303706320564e-04	-7.621898881995238344e-04
ms_RXN_13191	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_RXN_13398	3.032412601118784044e-03	4.908560198201314048e-03	6.177434199468662818e-03	8.797543749651874981e-03	8.869217829194175548e-03	7.451713807981649902e-03	8.649365666398336691e-03	7.889116616610623509e-03	6.821416155534946318e-03	6.961629401825122215e-03	6.912994457933715683e-03	5.801010737969620849e-03	5.800747822863286385e-03	5.711517410793851349e-03	5.581585402878098956e-03
ms_RXN_13462	7.385349238500150439e-03	5.142215832302766965e-03	4.300891610051332629e-03	4.030861416166438282e-03	4.014346284545610398e-03	1.748718670552982515e-03	3.064784259932974535e-03	2.607970733722011353e-03	2.214684496075876308e-03	1.852411999571667829e-03	1.818234731366086135e-03	1.396905371295578853e-03	1.888804136582865681e-03	1.432437541909039073e-03	1.383516585934649323e-03
ms_RXN_1382	-1.366155034719199277e-03	-1.300892580585026126e-03	-1.559796882524436355e-04	1.574280376221946640e-05	4.271400802719981481e-04	5.429309334128965166e-04	5.740887752311411591e-04	4.791108758906548583e-04	3.779639538733929106e-04	4.395239005025501720e-04	3.030228115201077455e-04	2.989910510473870451e-04	3.638821104169552524e-04	2.830289825597722612e-04	4.245061258576654398e-04
ms_RXN_1461	3.828112711026726567e-02	1.973891242652807756e-02	1.343066409522564522e-02	1.435495070366651221e-02	1.330257508278933493e-02	5.545176700586782782e-03	8.501399014242603386e-03	6.777719553671183311e-03	6.432847324773186860e-03	6.595332084825564732e-03	7.987148778147407091e-03	6.560898511363452354e-03	8.320903688541696902e-03	7.781874923147103287e-03	9.473626896297332109e-03
ms_RXN_1685	3.828112711026726567e-02	1.973891242652807756e-02	1.343066409522564522e-02	1.435495070366651221e-02	1.330257508278933493e-02	5.545176700586782782e-03	8.501399014242603386e-03	6.777719553671183311e-03	6.432847324773186860e-03	6.595332084825564732e-03	7.987148778147407091e-03	6.560898511363452354e-03	8.320903688541696902e-03	7.781874923147103287e-03	9.473626896297332109e-03
ms_RXN_1781	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_1841	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_1841_1_KESTOTRIOSE_WATER__BETA_D_FRUCTOSE_SUCROSE_45_	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_1882	1.195116912728999559e+00	9.619425782465922392e-01	8.707195297596712624e-01	8.635504120573519460e-01	8.409157756723196764e-01	5.677520611887880708e-01	8.587330936591285324e-01	8.645433035201747218e-01	7.469780602800716318e-01	6.966305177186402631e-01	7.012172873835893494e-01	6.143926487830012606e-01	8.365877542316025872e-01	6.893851007776601314e-01	7.200038857780340917e-01
ms_RXN_1884	1.426295712315441000e-02	7.531174500636613617e-03	3.961124782303993507e-04	1.436327611626056489e-02	1.750527640473787186e-02	1.733008868421560128e-02	3.209261479477681228e-02	3.520819174927702910e-02	4.284203435486189093e-02	4.832524850816405371e-02	3.472204445430453201e-02	5.958657978443555187e-02	1.111959473476132471e-02	3.555079116791379223e-02	6.928874943826554555e-02
ms_RXN_2121	6.101885515540953278e-03	4.043632416368129340e-03	3.387302486011911726e-03	2.554677537102001753e-03	1.284253155731327747e-03	4.447881582469045102e-04	1.048461128024213073e-03	6.347812877635802776e-04	4.754753200389058554e-04	4.713135653787671377e-04	5.139345517275438219e-04	3.116653353721797123e-04	5.313368547846178533e-04	3.761233376738195872e-04	3.466616664363276253e-04
ms_RXN_2122	6.101885515540953278e-03	4.043632416368129340e-03	3.387302486011911726e-03	2.554677537102001753e-03	1.284253155731327747e-03	4.447881582469045102e-04	1.048461128024213073e-03	6.347812877635802776e-04	4.754753200389058554e-04	4.713135653787671377e-04	5.139345517275438219e-04	3.116653353721797123e-04	5.313368547846178533e-04	3.761233376738195872e-04	3.466616664363276253e-04
ms_RXN_2581	7.951158759630948258e-03	4.787057540201281221e-03	3.424068684991479067e-03	1.932021360924871282e-03	9.547007769569619334e-04	7.322439029849088944e-04	6.722136876312060543e-04	4.806133336932664471e-04	3.927587816224045996e-04	3.967322531299136861e-04	4.153708209746892477e-04	3.404186409595962091e-04	9.439518534828032596e-04	4.006165395977354321e-04	4.688395374346910715e-04
ms_RXN_2601	7.951158759630948258e-03	4.787057540201281221e-03	3.424068684991479067e-03	1.932021360924871282e-03	9.547007769569619334e-04	7.322439029849088944e-04	6.722136876312060543e-04	4.806133336932664471e-04	3.927587816224045454e-04	3.967322531299136861e-04	4.153708209746892477e-04	3.404186409595961549e-04	9.439518534828031512e-04	4.006165395977354863e-04	4.688395374346910715e-04
ms_RXN_2621	7.951158759630948258e-03	4.787057540201281221e-03	3.424068684991479067e-03	1.932021360924871282e-03	9.547007769569619334e-04	7.322439029849088944e-04	6.722136876312060543e-04	4.806133336932664471e-04	3.927587816224045996e-04	3.967322531299136861e-04	4.153708209746892477e-04	3.404186409595962091e-04	9.439518534828032596e-04	4.006165395977354321e-04	4.688395374346910715e-04
ms_RXN_2622	7.951158759630948258e-03	4.787057540201281221e-03	3.424068684991479067e-03	1.932021360924871282e-03	9.547007769569619334e-04	7.322439029849088944e-04	6.722136876312060543e-04	4.806133336932664471e-04	3.927587816224045454e-04	3.967322531299136861e-04	4.153708209746892477e-04	3.404186409595961549e-04	9.439518534828031512e-04	4.006165395977354863e-04	4.688395374346910715e-04
ms_RXN_2944	2.600599811956235546e-02	1.801487627879777217e-02	1.585485081833315144e-02	1.786379974830167028e-02	2.124532777655185889e-02	1.231839976708224392e-02	1.772577343367842326e-02	1.650604687113244040e-02	1.510672148749257933e-02	1.565778861569205177e-02	1.588818352122237446e-02	1.276738619808393677e-02	1.204322489956991329e-02	1.354041748888194958e-02	1.414608707214398339e-02
ms_RXN_2981	2.600599811956235546e-02	1.801487627879777217e-02	1.585485081833315144e-02	1.786379974830167028e-02	2.124532777655185889e-02	1.231839976708224392e-02	1.772577343367842326e-02	1.650604687113244040e-02	1.510672148749257933e-02	1.565778861569205177e-02	1.588818352122237446e-02	1.276738619808393677e-02	1.204322489956991329e-02	1.354041748888194958e-02	1.414608707214398339e-02
ms_RXN_3521	1.749033249628312581e-01	1.225489717067236861e-01	8.655296026843992130e-02	7.983933033069322283e-02	6.471380831049296234e-02	5.155648154052652060e-02	6.261893099914292438e-02	6.818769601042887207e-02	6.391346385536632313e-02	6.753289119538948004e-02	6.938424471252303827e-02	8.348885793085634999e-02	8.584853708722554877e-02	9.446736087574074403e-02	9.453952518878230848e-02
ms_RXN_3521_chloroplast	3.280023493655721101e+00	5.148024145393179651e+00	5.220995670106057140e+00	5.918101594245274377e+00	6.275516599235317017e+00	5.923187605971095948e+00	5.888307258453828297e+00	5.409204494537072527e+00	3.181838765621652243e+00	2.774323854216687035e+00	4.900134478834039520e+00	2.139013740400997232e+00	3.854535734626092225e+00	4.289778564184844711e+00	3.488398589781239512e+00
ms_RXN_3522	6.657442434396707368e-03	6.357157897643331626e-03	5.100536417401792082e-03	3.716582716303008620e-03	3.207007189481577130e-03	4.450620835949725858e-03	3.280686191837839556e-03	2.914172699374332782e-03	2.880194249700597422e-03	2.904026820189950335e-03	3.129732441237550924e-03	3.819560496238061115e-03	4.132157756853046399e-03	4.158915375498449182e-03	4.493102390877737849e-03
ms_RXN_3523	1.682458825284345316e-01	1.161918138090803493e-01	8.145242385103812488e-02	7.612274761439020987e-02	6.150680112101138131e-02	4.710586070457679908e-02	5.933824480730508222e-02	6.527352331105454319e-02	6.103326960566572701e-02	6.462886437519951843e-02	6.625451227128548171e-02	7.966929743461828584e-02	8.171637933037249890e-02	9.030844550024230699e-02	9.004642279790457671e-02
ms_RXN_3523_chloroplast	7.915843651460298114e-01	2.592891026013164346e+00	2.764916114828236182e+00	3.119894264341094292e+00	3.544332725501249115e+00	1.945848241634043907e+00	2.500365365349380031e+00	2.138325938752348776e+00	1.344122918450993742e+00	7.555651332348020111e-01	9.788249770533165028e-01	6.567224911465103787e-01	9.915466964513991455e-01	1.237964809779263708e+00	1.070512902634285002e+00
ms_RXN_5641	4.255538659383510149e-03	1.632225006429782873e-03	4.079742451654325727e-04	3.589277350492562583e-04	3.858619653510186702e-04	3.489473652283913720e-04	5.643166423978835137e-04	3.802751465706335739e-04	3.679041464566011393e-04	3.086147329409866268e-04	3.260925649295993512e-04	3.516620433958793195e-04	3.568842425273902269e-04	4.238540894163751131e-04	4.581771040388103776e-04
ms_RXN_5642	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_RXN_5682	2.673826818858898724e-02	1.676492806507308420e-02	1.335117694011601908e-02	1.428926422812533403e-02	1.008549733139951776e-02	2.588888142051976645e-03	6.424536489820075781e-03	4.832771587681983401e-03	4.035544339571409470e-03	4.089506775564954837e-03	3.652894286464330835e-03	2.445173303452303354e-03	5.628445691978094766e-03	2.543049559370522909e-03	2.607858810207469048e-03
ms_RXN_6161	7.298679936092035414e-02	4.230466293161334879e-02	3.018130284881762743e-02	4.036417518323094644e-02	3.112285533013728692e-02	1.294395709258008322e-02	1.379557908775307616e-02	1.018595517410058986e-02	6.260677746314246596e-03	6.077770898038452330e-03	7.878791025068158926e-03	6.157947430677642407e-03	1.172435869204935949e-02	7.977277275016110211e-03	8.602804811747813418e-03
ms_RXN_6182	1.385372514200010619e+00	1.131963623227311588e+00	9.886716279529493834e-01	1.015597411205757750e+00	9.731123492950515264e-01	3.596238818453341701e-01	6.058050814562642161e-01	5.877074522516310129e-01	2.700156317380580928e-01	1.281787100986009065e-01	1.514286640016197505e-01	6.314339001716391675e-02	3.888601399409219450e-01	2.604483055763802679e-01	2.763884568808879227e-01
ms_RXN_6902	3.532870937980653672e-03	1.357317705658634636e-03	8.764592645853332489e-04	5.997138862539634283e-04	6.411229200564529454e-04	5.080796127038776904e-04	8.107537920361028222e-04	9.630864192649455030e-04	1.001664541925132790e-03	1.127505324088364218e-03	1.191713585003901284e-03	1.543701013465439672e-03	1.531600959780595210e-03	1.829003536193893158e-03	1.752847244302007529e-03
ms_RXN_743	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_7609	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_7658	-9.160655805465052842e-09	1.531845349967832703e-03	3.031629319664038823e-03	5.867903830995609832e-03	6.214383908978137958e-03	6.122997647989282706e-03	7.185330167746027327e-03	6.603737858056006604e-03	5.672045779145732866e-03	7.770316060217934140e-03	5.822855192142827735e-03	6.486928890409959618e-03	4.483096564998458392e-03	4.660968754357298557e-03	6.381782133620673460e-03
ms_RXN_7659	0.000000000000000000e+00	1.531845349967832703e-03	3.031629319664038823e-03	5.867903830995609832e-03	6.214383908978137958e-03	6.122997647989282706e-03	7.185330167746027327e-03	6.603737858056006604e-03	5.672045779145732866e-03	7.770316060217934140e-03	5.822855192142827735e-03	6.486928890409959618e-03	4.483096564998458392e-03	4.660968754357298557e-03	6.381782133620673460e-03
ms_RXN_7660	-9.160655805465052842e-09	1.531845349967832703e-03	3.031629319664038823e-03	5.867903830995609832e-03	6.214383908978137958e-03	6.122997647989282706e-03	7.185330167746027327e-03	6.603737858056006604e-03	5.672045779145732866e-03	7.770316060217934140e-03	5.822855192142827735e-03	6.486928890409959618e-03	4.483096564998458392e-03	4.660968754357298557e-03	6.381782133620673460e-03
ms_RXN_7663	1.522448420119515249e-02	1.728260930026519551e-02	1.256321601145971370e-02	1.496435222382203056e-02	1.374808832319347751e-02	3.641349455789809429e-03	6.917522111679146567e-03	4.366942044227234247e-03	3.333351263335100709e-03	8.973797535501613042e-04	4.474302822955628436e-03	1.096130424206600114e-04	5.721845484269355228e-03	3.751951465903575166e-03	1.309021678804752915e-03
ms_RXN_7664	1.522448420119515249e-02	1.728260930026519551e-02	1.256321601145971370e-02	1.496435222382203056e-02	1.374808832319347751e-02	3.641349455789809429e-03	6.917522111679146567e-03	4.366942044227234247e-03	3.333351263335100709e-03	8.973797535501613042e-04	4.474302822955628436e-03	1.096130424206600114e-04	5.721845484269355228e-03	3.751951465903575166e-03	1.309021678804752915e-03
ms_RXN_7665	1.522448420119515249e-02	1.728260930026519551e-02	1.256321601145971370e-02	1.496435222382203056e-02	1.374808832319347751e-02	3.641349455789809429e-03	6.917522111679146567e-03	4.366942044227234247e-03	3.333351263335100709e-03	8.973797535501613042e-04	4.474302822955628436e-03	1.096130424206600114e-04	5.721845484269355228e-03	3.751951465903575166e-03	1.309021678804752915e-03
ms_RXN_7666	1.522448420119515249e-02	1.728260930026519551e-02	1.256321601145971370e-02	1.496435222382203056e-02	1.374808832319347751e-02	3.641349455789809429e-03	6.917522111679146567e-03	4.366942044227234247e-03	3.333351263335100709e-03	8.973797535501613042e-04	4.474302822955628436e-03	1.096130424206600114e-04	5.721845484269355228e-03	3.751951465903575166e-03	1.309021678804752915e-03
ms_RXN_7674	3.032412601118784044e-03	4.908560198201314048e-03	6.177434199468662818e-03	8.797543749651874981e-03	8.869217829194175548e-03	7.451713807981649902e-03	8.649365666398336691e-03	7.889116616610623509e-03	6.821416155534946318e-03	6.961629401825122215e-03	6.912994457933715683e-03	5.801010737969620849e-03	5.800747822863286385e-03	5.711517410793851349e-03	5.581585402878098956e-03
ms_RXN_7710_mod_chloroplast	5.227748973567101880e-03	2.387692102150594693e-03	1.400670534635947836e-03	1.111531161019917906e-03	1.273789613973349590e-03	1.100602459618618993e-03	1.015195376030727809e-03	1.032782156737882540e-03	6.950357916349908386e-04	7.178588140062853746e-04	7.906407269075957540e-04	1.009429033718145085e-03	1.090860704577967721e-03	1.244666352141418630e-03	1.148309833635736748e-03
ms_RXN_7737	7.385349238500150439e-03	5.142215832302767832e-03	4.300891610051332629e-03	4.030861416166438282e-03	4.014346284545610398e-03	1.748718670552982515e-03	3.064784259932974535e-03	2.607970733722010919e-03	2.214684496075876308e-03	1.852411999571668046e-03	1.818234731366086135e-03	1.396905371295578853e-03	1.888804136582865681e-03	1.432437541909039073e-03	1.383516585934649323e-03
ms_RXN_7903	6.195408806352987324e-02	3.984949037205742783e-02	2.718790345759729971e-02	2.873495271636549234e-02	2.584847752813484653e-02	1.622783563761687198e-02	2.110874330211636937e-02	2.027605473607508105e-02	1.878812921534838906e-02	1.806036784621751351e-02	1.733105947089707069e-02	1.776405228767682573e-02	1.800384821710499308e-02	1.702698221063022807e-02	1.726493575793105334e-02
ms_RXN_8001	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_RXN_821_mod	4.831752027706690988e+00	2.660722349559176525e+00	5.165324148361899681e+00	6.538978382743581008e+00	5.121520769601241696e+00	3.719427126498167091e+00	4.299373051155749081e+00	3.630136093174159750e+00	4.211361449664165590e+00	3.802032639871886222e+00	3.617622812767335549e+00	3.006915054789777830e+00	2.613853950068272702e+00	2.517791663084386400e+00	2.723245624503717099e+00
ms_RXN_8287	5.928608199311544719e-09	1.529910266861859824e+00	2.453286281885167952e+00	2.149541048165182655e+00	2.425392845760311111e+00	2.677859625189830339e+00	2.455815391681682058e+00	2.230334453756042112e+00	2.459919003555287809e+00	2.813190124879217269e+00	2.582139080158618150e+00	3.180132255493419269e+00	2.724369529768735365e+00	3.126839811576784811e+00	3.091560243450844236e+00
ms_RXN_8389_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_8730	1.223645957431130360e-01	6.323883825275142256e-02	6.029904806029123820e-02	4.250969460136949651e-02	3.276408904932970323e-02	3.558150269197103005e-02	3.457043846523868286e-02	3.494947169050338642e-02	3.784645379194267328e-02	3.887921698286438132e-02	3.624320703406470889e-02	3.994031233653590196e-02	4.030207451688532644e-02	4.095902300807584273e-02	4.182075281775643472e-02
ms_RXN_9514	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9516	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9518	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9520	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9523	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9524	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9527	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9528	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9531	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9532	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9533	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9535	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9536	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9537	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9539	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9540	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9548	1.834772199600792197e-03	1.166749606014159989e-03	1.042348332701052271e-03	1.452590277708590196e-03	5.955800942828863619e-04	4.019862615501787690e-04	3.992643642382128107e-04	4.050988482659408909e-04	3.349249126530152347e-04	2.808239316661996780e-04	2.350571391807115211e-04	2.252164598561015010e-04	3.539200053658977485e-04	2.226970049829433648e-04	2.196178362305536557e-04
ms_RXN_9549	7.652233186434717963e-03	4.992517421642360051e-03	4.184941030545795242e-03	5.364980442336516470e-03	2.843157387778108905e-03	1.165138871491378869e-03	1.158174544692614893e-03	8.939760464192342271e-04	9.394543625564996279e-04	7.645825849854449375e-04	7.152266381116985849e-04	5.154717821325208432e-04	1.100981872202926645e-03	5.919752234509698683e-04	6.210518740277879302e-04
ms_RXN_9550	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_9588	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_RXN_961_chloroplast	8.598262005943109465e-02	1.104534750173967114e-02	6.166284020816426709e-02	5.542699186249060161e-02	9.236587473244031732e-02	8.600178590847563920e-02	1.181791566522634174e-01	1.074399151400986796e-01	7.982113474646136686e-02	1.121499254302937565e-01	1.220020415305882039e-01	1.384444693534062076e-01	1.198725271919375002e-01	1.352040602756509613e-01	1.351000996208645555e-01
ms_RXN_9623	7.652242702305685033e-03	4.992526734400832417e-03	4.184949479342366455e-03	5.364983064177449197e-03	2.843167051539966916e-03	1.127490850616037982e-03	1.158183688960824935e-03	8.939800082208728240e-04	7.234758342528515955e-04	6.696492040958962420e-04	7.152356338524237193e-04	5.154747438089570585e-04	1.100989626905024121e-03	5.919829943205611204e-04	6.210602575208932748e-04
ms_RXN_9627	4.144083297181434811e-02	2.635719621918350755e-02	2.196217674366785638e-02	2.985058975676637902e-02	1.518674911843579875e-02	5.663752602132736229e-03	5.897077564141789408e-03	4.393054108526879727e-03	3.368794743048047612e-03	3.074642031110044055e-03	3.551164916219739284e-03	2.370180981450728790e-03	5.465371971047257478e-03	2.873328269397043815e-03	3.065913638191323110e-03
ms_RXN_9632	2.244702956711358555e-02	1.364951660167328280e-02	9.890450312654371426e-03	9.983926019291464865e-03	9.094524713816019845e-03	6.930322450262742934e-03	8.183638374126361859e-03	8.505041028834927144e-03	8.125761962613836306e-03	7.712417794453040737e-03	7.150709027129612677e-03	7.167239387119207945e-03	6.886629188050521350e-03	6.552311921496832732e-03	6.399827850454317506e-03
ms_RXN_9633	6.378886026313067281e-02	4.101623997807159194e-02	2.823025179029835241e-02	3.018754299407408470e-02	2.644405762241773539e-02	1.662982189916704934e-02	2.150800766635458175e-02	2.068115358434102075e-02	1.912305412800140506e-02	1.834119177788371205e-02	1.756611661007778311e-02	1.798926874753292715e-02	1.835776822247089241e-02	1.724967921561317008e-02	1.748455359416160523e-02
ms_RXN_9634	6.378886026313067281e-02	4.101623997807159194e-02	2.823025179029835241e-02	3.018754299407408470e-02	2.644405762241773539e-02	1.662982189916704934e-02	2.150800766635458175e-02	2.068115358434102075e-02	1.912305412800140506e-02	1.834119177788371205e-02	1.756611661007778311e-02	1.798926874753292715e-02	1.835776822247089241e-02	1.724967921561317008e-02	1.748455359416160523e-02
ms_RXN_9635	6.378886026313067281e-02	4.101623997807159194e-02	2.823025179029835241e-02	3.018754299407408470e-02	2.644405762241773539e-02	1.662982189916704934e-02	2.150800766635458175e-02	2.068115358434102075e-02	1.912305412800140506e-02	1.834119177788371205e-02	1.756611661007778311e-02	1.798926874753292715e-02	1.835776822247089241e-02	1.724967921561317008e-02	1.748455359416160523e-02
ms_RXN_9644	2.312693212813191762e-02	1.433924970671810947e-02	1.169013752871014659e-02	1.103014267719153348e-02	1.082225883918504217e-02	5.244832142780047821e-03	7.010382797009198121e-03	6.571315887936328079e-03	5.568145464051109210e-03	5.381858886723101844e-03	4.526685031210657233e-03	5.045977847483518360e-03	5.542174111943284041e-03	4.066649068512760874e-03	4.037790910097390981e-03
ms_RXN_9655	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9657	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9658	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9659	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9660	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9661	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9662	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9663	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms_RXN_9667	3.770095120071210570e-03	6.238170844050482632e-03	6.981679322538382471e-03	9.877068452034768256e-03	1.082226831204689994e-02	5.244841545125396298e-03	7.010392668040695517e-03	6.571325768437018267e-03	5.568155303391499403e-03	5.381868737718984580e-03	4.526694795431969801e-03	5.045987732103335462e-03	5.542183862337292724e-03	4.066658942435835006e-03	4.037800781043900805e-03
ms_RXN_9669	2.312693212813191762e-02	1.433924970671810947e-02	1.169013752871014659e-02	1.103014267719153348e-02	1.082225883918504390e-02	5.244832142780047821e-03	7.010382797009198121e-03	6.571315887936328079e-03	5.568145464051109210e-03	5.381858886723101844e-03	4.526685031210657233e-03	5.045977847483518360e-03	5.542174111943284041e-03	4.066649068512760874e-03	4.037790910097390981e-03
ms_RXN_9670	2.312693212813191762e-02	1.433924970671810947e-02	1.169013752871014659e-02	1.103014267719153348e-02	1.082225883918504217e-02	5.244832142780047821e-03	7.010382797009198121e-03	6.571315887936328079e-03	5.568145464051109210e-03	5.381858886723101844e-03	4.526685031210657233e-03	5.045977847483518360e-03	5.542174111943284041e-03	4.066649068512760874e-03	4.037790910097390981e-03
ms_RXN_969_peroxisome	5.598978658283336463e-02	6.383379086356039296e-03	1.382009182505066457e-02	5.230060243885103870e-03	3.180271198960578360e-02	3.111484235357709488e-02	3.623234947459682415e-02	4.845814915415239815e-02	7.622725151690427914e-02	1.029150595415008196e-01	1.171545430964456569e-01	1.030350797332831442e-01	9.240580533358111470e-02	9.797532051319117474e-02	1.005845315736069029e-01
ms_RXN_9952	2.209110330475761164e-01	1.069507949033260547e-01	6.409990370892856837e-02	5.012470636336398971e-02	3.615865475966481557e-02	2.313081307447179338e-02	2.981714692949508777e-02	2.564007653521676103e-02	1.819913994119325834e-02	1.954706440686451371e-02	2.302952406908716568e-02	1.986065746588051850e-02	3.242877950023553141e-02	2.715826500916908651e-02	2.797215778102815631e-02
ms_RXN_MG_PROTOPORPHYRIN_METHYLESTER_SYN	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_SAICARSYN_RXN	2.251004752706364451e-02	1.227213882351435061e-02	8.967286527512389332e-03	8.387103692349311482e-03	7.702085336071726879e-03	4.114466205528720562e-03	6.423646258201148700e-03	6.459765059488099467e-03	6.263052418718688050e-03	6.206351258017512446e-03	6.588407402291511852e-03	7.307907709519865375e-03	7.406573192015141263e-03	7.881823667623591434e-03	8.063906058493587603e-03
ms_SEDOBISALDOL_RXN_chloroplast	1.400084776777114348e-01	1.798552181907337941e-02	1.004077379924147584e-01	9.025369017662107640e-02	1.504025523032477551e-01	1.400396860933919574e-01	1.924352131242688113e-01	1.749481342879601331e-01	1.299755177806323214e-01	1.826176071432938086e-01	1.986601489517716701e-01	2.254339235495672611e-01	1.951925870126202667e-01	2.201574532382844507e-01	2.199881705041136781e-01
ms_SEDOHEPTULOSE_BISPHOSPHATASE_RXN_chloroplast	1.400084776777114348e-01	1.798552181907337941e-02	1.004077379924147584e-01	9.025369017662107640e-02	1.504025523032477551e-01	1.400396860933919574e-01	1.924352131242688113e-01	1.749481342879601331e-01	1.299755177806323214e-01	1.826176071432938086e-01	1.986601489517716701e-01	2.254339235495672611e-01	1.951925870126202667e-01	2.201574532382844507e-01	2.199881705041136781e-01
ms_SERINE_C_PALMITOYLTRANSFERASE_RXN	7.652242702305685033e-03	4.992526734400832417e-03	4.184949479342366455e-03	5.364983064177449197e-03	2.843167051539966916e-03	1.127490850616037982e-03	1.158183688960824935e-03	8.939800082208728240e-04	7.234758342528515955e-04	6.696492040958962420e-04	7.152356338524237193e-04	5.154747438089570585e-04	1.100989626905024121e-03	5.919829943205611204e-04	6.210602575208932748e-04
ms_SERINE_GLYOXYLATE_AMINOTRANSFERASE_RXN_peroxisome	5.340654881964543299e-03	6.383387483622490928e-03	5.601454666339280263e-03	5.230068221556897004e-03	5.462832561067992344e-03	4.828379146473975141e-03	5.418468498235225715e-03	5.866908538743074129e-03	5.840793155087318361e-03	6.560488830711929537e-03	6.785082214277039260e-03	7.928332469875195784e-03	7.693918694857695799e-03	8.599510880940446772e-03	8.490750243841917178e-03
ms_SERINE_O_ACETTRAN_RXN	1.921678952375031196e-02	2.005569376041571594e-02	1.850357968412414886e-02	1.640671870449045971e-02	1.543691459909665546e-02	1.037895352621920689e-02	1.254925228852906034e-02	1.160212484043630227e-02	9.340962952842512754e-03	9.719207539957964298e-03	1.033912549315002191e-02	9.391993360653744238e-03	1.078673741254763258e-02	9.531989102996463181e-03	1.029594354841677044e-02
ms_SHIKIMATE_5_DEHYDROGENASE_RXN	7.861748888271628821e-02	4.831035353426631207e-02	3.930167599797315670e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms_SHIKIMATE_KINASE_RXN	7.861748888271628821e-02	4.831035353426631901e-02	3.930167599797314976e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms_SPHINGANINE_KINASE_RXN	2.981355805335472557e-03	1.487186744955492843e-03	1.433649374242389847e-03	1.254308315955902919e-03	9.157454169245736767e-04	9.365551166159959877e-04	6.610369261278193362e-04	7.388394290835661278e-04	6.587701492548035404e-04	5.684822994818964585e-04	5.029295628332799235e-04	5.130584002199725527e-04	5.910449243678551423e-04	4.708005959777437780e-04	5.121253468938599847e-04
ms_SPONTPRO_RXN	6.375351917202058682e-02	2.656403433111682172e-02	1.492126255630515062e-02	1.816401731115467946e-02	1.667524204592195358e-02	6.740587552575112544e-03	8.783332590445416116e-03	1.271271836179540572e-02	9.701624259403273873e-03	8.369464261469009708e-03	6.542660602147712390e-03	5.734866908008918844e-03	5.831411314650414984e-03	4.470919891625664208e-03	3.731891481396615046e-03
ms_SUCCCOASYN_RXN_mitochondrion	1.579488039417980064e-02	7.709024207162087916e-03	6.210024207302605390e-03	4.987897614953928742e-03	3.836283721571002829e-03	3.905821760378625374e-03	3.932413163945650512e-03	2.865884740152181698e-03	3.093355935966486496e-03	3.430604691507639636e-03	3.278515355167212989e-03	2.787353037608590080e-03	3.502740183981724667e-03	2.942751357490507209e-03	3.352655082420245933e-03
ms_SUCCINATE_SEMIALDEHYDE_DEHYDROGENASE_RXN	2.469268981617780273e-02	9.485035425714343285e-03	7.743370205238463665e-03	6.053579399916654384e-03	6.797279549388732245e-03	4.777899316719941454e-03	6.330125344586051347e-03	7.503825582641947267e-03	8.052886724565810547e-03	7.633497817277743250e-03	7.281193595988474758e-03	7.933108504275344919e-03	7.531449436776360695e-03	8.278667149394637256e-03	8.579383246799148280e-03
ms_SUCROSE_PHOSPHATASE_RXN	2.006000258701126915e-01	8.813417718819233082e-02	1.686439146157601987e-01	6.267953135852907809e-02	2.611064998628614270e-02	2.928056089724388467e-01	2.437863762640043452e-01	2.671427717165668070e-01	3.930422083251858822e-01	4.895393594324854436e-01	5.037555885125915012e-01	4.789384266284651970e-01	4.277179886602565095e-01	4.039017810400145070e-01	3.895021332189315122e-01
ms_SUCROSE_PHOSPHATE_SYNTHASE_RXN	2.006000258701126915e-01	8.813417718819233082e-02	1.686439146157601987e-01	6.267953135852907809e-02	2.611064998628614270e-02	2.928056089724388467e-01	2.437863762640043452e-01	2.671427717165668070e-01	3.930422083251858822e-01	4.895393594324854436e-01	5.037555885125915012e-01	4.789384266284651970e-01	4.277179886602565095e-01	4.039017810400145070e-01	3.895021332189315122e-01
ms_SUCROSE_SYNTHASE_RXN	-7.504524357470936380e-01	-4.785040196993229356e-01	-4.068041985261858784e-01	-3.065370998194208441e-01	-2.273502365034173467e-01	-1.434979910371835810e-01	-7.255256958064737471e-02	-5.628578565107011933e-02	3.702647768457632479e-03	-1.026395499122905244e-02	-3.113404765726764459e-02	-2.528087525243274264e-02	-4.139930742391716850e-02	-5.086256604158145844e-02	-6.425298760025090206e-02
ms_SULFATE_ADENYLYLTRANS_RXN	2.248963385227301451e-02	2.359780942550118721e-02	2.643676072969826721e-02	1.725530925919617833e-02	1.812375518467836816e-02	2.933949939926227407e-02	3.123044894274658312e-02	3.202395249091826573e-02	3.855918753975135643e-02	3.689677650954522464e-02	3.225914537847491409e-02	3.704220442345197706e-02	2.737213291702465801e-02	3.209309176666375746e-02	3.360749853595372538e-02
ms_SULFITE_OXIDASE_RXN	2.303139417607917485e-03	2.412667935644811912e-03	7.166036181060919490e-03	0.000000000000000000e+00	1.924507372054580284e-03	1.833898807436443179e-02	1.818417341850254304e-02	1.989558424621343247e-02	2.893102412376705873e-02	2.695662029853407304e-02	2.167824496905727816e-02	2.751072958209633060e-02	1.629929959010876367e-02	2.244526100025987306e-02	2.318746643454906720e-02
ms_SULFITE_REDUCTASE_FERREDOXIN_RXN	1.921678952375031196e-02	2.005569376041571594e-02	1.850357968412414886e-02	1.640671870449045971e-02	1.543691459909665546e-02	1.037895352621920689e-02	1.254925228852906034e-02	1.160212484043630227e-02	9.340962952842512754e-03	9.719207539957964298e-03	1.033912549315002191e-02	9.391993360653744238e-03	1.078673741254763258e-02	9.531989102996463181e-03	1.029594354841677044e-02
ms_SUPEROX_DISMUT_RXN_chloroplast	3.280023493655721101e+00	5.148024145393179651e+00	5.220995670106057140e+00	5.918101594245274377e+00	6.275516599235317017e+00	5.923187605971095948e+00	5.888307258453828297e+00	5.409204494537072527e+00	3.181838765621652243e+00	2.774323854216687035e+00	4.900134478834039520e+00	2.139013740400997232e+00	3.854535734626092225e+00	4.289778564184844711e+00	3.488398589781239512e+00
ms_S_ADENMETSYN_RXN	3.181788584066776449e-01	1.628424875524622228e-01	1.112150006418060888e-01	8.050932028007402874e-02	4.572358259543159859e-02	3.033151370507814262e-02	2.732705329699299315e-02	2.080712517032792114e-02	1.786748811644672114e-02	1.971062959160764863e-02	2.576795544761295575e-02	2.379118041451470239e-02	4.039942052705192826e-02	3.208088709885600909e-02	3.644933256887184642e-02
ms_THIOESTER_RXN_BUTYRYL_COA_WATER__BUTYRIC_ACID_CO_A_PROTON_44_	4.144083297181423708e-02	2.635719621918343122e-02	2.196217674366779740e-02	2.985058975676629575e-02	1.518674911843575712e-02	5.663752602132720616e-03	5.897077564141774662e-03	4.393054108526867584e-03	3.368794743048037638e-03	3.074642031110035815e-03	3.551164916219729743e-03	2.370180981450721418e-03	5.465371971047243600e-03	2.873328269397037310e-03	3.065913638191314870e-03
ms_THIOREDOXIN_REDUCT_NADPH_RXN	1.496955448512427359e-02	8.496649731776368883e-03	6.492425102283823357e-03	7.090632330993482113e-03	7.614919800778759650e-03	6.166485432805204198e-03	7.222274974455721724e-03	7.443849292344158208e-03	6.854858853016980967e-03	6.604558497232270071e-03	6.640831395020017382e-03	6.366132313024412855e-03	5.858085634286223226e-03	6.586409928750616011e-03	6.849080744007308465e-03
ms_THREDEHYD_RXN	1.190367958580299673e-02	5.601209569857684700e-03	3.485562132222426359e-03	3.148297325616788295e-03	3.128230637098752299e-03	1.567089623922528902e-03	2.604453905493012665e-03	1.977397452367246622e-03	1.259923716743172007e-03	9.770685326807215711e-04	9.873294780499040305e-04	6.278956181099601928e-04	1.026783388723002000e-03	6.355796209279684873e-04	6.525428157272220855e-04
ms_THRESYN_RXN	1.190368365699530362e-02	5.601200826269028647e-03	4.549993253373072963e-03	5.491242482793874669e-03	6.187911714364794681e-03	3.971329370219012569e-03	5.171211357912740454e-03	3.528426378405505586e-03	3.511721977303576374e-03	4.158440203944263613e-03	4.549750146675113870e-03	3.962969240589909320e-03	4.410338780845828727e-03	4.883688686914695876e-03	5.282378556105042991e-03
ms_THYMIDYLATESYN_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_TRANSALDOL_RXN	7.971174313304570103e-02	4.046273364497833536e-02	2.632016039556310874e-02	2.282231095182684147e-02	1.584054896217517577e-02	8.345784904674587168e-03	1.151717823047079120e-02	9.041974467461714668e-03	6.153077504523591160e-03	6.516749089640984371e-03	7.248254201951112065e-03	4.653351213360549729e-03	1.094386150549871671e-02	6.673150336191621505e-03	6.889460416211926931e-03
ms_TRANS_CINNAMATE_4_MONOOXYGENASE_RXN	3.724073156488221653e-02	2.272501813918594016e-02	1.946899518532285711e-02	2.092162108264469106e-02	1.607414814432019459e-02	7.450155798818931113e-03	1.086882758502433557e-02	9.031217698468872387e-03	8.408047210030307472e-03	7.790203263430393703e-03	7.216216662900073499e-03	5.482749741770772713e-03	8.979130544558757560e-03	5.092557887195491712e-03	5.444240825878320089e-03
ms_TRIOSEPISOMERIZATION_RXN	1.682559614967869432e+00	3.106887088345660963e+00	3.719371127385660003e+00	-4.220504182395050208e+00	-4.669845695751198456e+00	3.144993105881940476e+00	3.675637946807573719e+00	4.264082044902442803e+00	3.376256290472498200e+00	2.924404512729291472e+00	2.495916347798225132e+00	2.175945046788867021e+00	1.993553080099840447e+00	1.935978864468540062e+00	1.355152897187358096e+00
ms_TRIOSEPISOMERIZATION_RXN_chloroplast	-1.158883538927827583e+00	-2.551497927939242238e+00	-3.563259306173514052e+00	4.424670267605182339e+00	4.686810519113977946e+00	-3.800602255210241864e+00	-4.504588216971973758e+00	-5.137923190527097006e+00	-4.537449067132267366e+00	-4.360826278366136677e+00	-3.935110035445400278e+00	-3.660034196403788798e+00	-3.237442403934618351e+00	-3.182613502425436280e+00	-2.579768166284233111e+00
ms_TYRAMINE_N_FERULOYLTRANSFERASE_RXN	2.109241447575634434e-02	1.311576232537699400e-02	1.064833687041739051e-02	1.115008375561045949e-02	7.288888408323832523e-03	1.150662351029263812e-03	4.175430424695552971e-03	2.680877213849585956e-03	2.157081328525667970e-03	2.251029867345148271e-03	1.728137888787184074e-03	8.650968212636766250e-04	3.940381937100384015e-03	9.095060751731109299e-04	9.263094749629517243e-04
ms_TYROSINE_DECARBOXYLASE_RXN	2.109241447575634434e-02	1.311576232537699400e-02	1.064833687041739051e-02	1.115008375561045949e-02	7.288888408323832523e-03	1.150662351029263812e-03	4.175430424695552971e-03	2.680877213849585956e-03	2.157081328525667970e-03	2.251029867345148271e-03	1.728137888787184074e-03	8.650968212636766250e-04	3.940381937100384015e-03	9.095060751731109299e-04	9.263094749629517243e-04
ms_TotalBiomassSink	4.190401712821440423e-13	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	-1.804133714030528950e-14	4.149994284998839908e-13	0.000000000000000000e+00	-3.335769121504092224e-13	1.396954724470537181e-13	0.000000000000000000e+00	-2.440930972204625048e-13	3.764235184124218942e-13	0.000000000000000000e+00	3.767711049633807898e-13	-3.360550209073462954e-13
ms_UDPGLUCEPIM_RXN_mod	1.169720705505303160e+00	9.452483702072962402e-01	8.628724815639592371e-01	8.397529106813729216e-01	8.154468146331909084e-01	5.464288830987467094e-01	8.224042280236114610e-01	8.254599563980633548e-01	7.003570238729588393e-01	6.446192812476618794e-01	6.627752761875870258e-01	5.511146067712258123e-01	8.216874760333181538e-01	6.505031533939567012e-01	6.474122217747517727e-01
ms_UDPKIN_RXN	3.676974551088190157e+00	3.292056102882798818e+00	2.993686596152071555e+00	3.100168479301272040e+00	3.396806723021205343e+00	2.971735684253832499e+00	3.349502418566414175e+00	3.440267686769985289e+00	3.334733634447066830e+00	3.326042964914230460e+00	3.299079181719796416e+00	3.669412394375198616e+00	3.327508910363679018e+00	3.513646536463980397e+00	3.478847657301039398e+00
ms_UDPREDUCT_RXN	3.742388621281068396e-03	2.124162432944092221e-03	1.623106275570955839e-03	1.772658082748370311e-03	1.903729950194689912e-03	1.541621358201301049e-03	1.805568743613930431e-03	1.860962323086039552e-03	1.713714713254245242e-03	1.651139624308067518e-03	1.660207848755004345e-03	1.591533078256103214e-03	1.464521408571555806e-03	1.646602482187654003e-03	1.712270186001827116e-03
ms_UDP_ARABINOSE_4_EPIMERASE_RXN	2.377313540022010785e-02	1.477667420177457974e-02	7.433308671023766516e-03	-9.747974208340823480e-09	-9.907333488309750290e-09	-7.971905391912876640e-09	-9.306212003020758213e-09	-9.259610254725939798e-09	-9.694194051379951139e-09	-9.541815559963928421e-09	-9.425644753237533216e-09	1.105365516078950894e-04	2.360403453904355955e-04	3.243442896358243407e-04	1.093438138104156979e-03
ms_UDP_GLUCURONATE_4_EPIMERASE_RXN	2.727948408971612657e-02	1.352673761750386797e-02	8.307334106111471592e-03	6.890398858149381252e-03	4.382571909075158936e-03	3.242826460223425643e-03	2.609123059748088072e-03	1.574785542598582588e-03	1.042916848031253362e-03	1.191083853993772082e-03	1.469782859206189042e-03	1.119417966149508642e-03	2.373559304592128341e-03	1.198638352224522903e-03	1.235264968370091820e-03
ms_UDP_GLUCURONATE_DECARBOXYLASE_RXN	7.853301261456131777e-02	5.868416551339674520e-02	3.746898770126270289e-02	1.506731491100716733e-02	7.427515831940898101e-03	6.834312866646477178e-03	8.252744532291392612e-03	4.881580456097983980e-03	3.691355107307574615e-03	3.352088165421979963e-03	3.555489191449709169e-03	2.733136738354791095e-03	7.387469164597515112e-03	3.358331960221260133e-03	4.083158260339457384e-03
ms_UGD_RXN	1.058124881782063625e-01	7.221089693206445004e-02	4.577631528920435983e-02	2.195770760891271184e-02	1.181007789836031364e-02	1.007713225452358356e-02	1.086186010570738478e-02	6.456358261516929355e-03	4.734262617976360554e-03	4.543163005238965747e-03	5.025262817991934562e-03	4.054663974019107574e-03	9.761020917857644516e-03	4.556963696501764929e-03	5.425472688295499349e-03
ms_UREASE_RXN	5.155420483348709809e-02	2.970434639088015416e-02	1.415273238907535473e-02	1.223922948158331046e-02	1.215747859406654877e-02	5.384543322448723419e-03	1.849263293848596700e-08	7.232165238618021644e-03	4.279983141009424848e-03	3.865281554183570053e-03	4.201482012017961586e-03	3.391883851117870677e-03	5.049179908916253887e-03	4.488196242641907287e-03	4.865479043477256328e-03
ms_UROGENDECARBOX_RXN	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_UROGENIIISYN_RXN	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
ms_UTPHEXPURIDYLYLTRANS_RXN	6.170998433565684227e-01	1.841230559355423013e+00	2.649192016791082960e+00	2.177627184982846131e+00	2.475995979466013353e+00	3.228281455540142009e+00	2.947718208363330650e+00	2.774156707946874967e+00	2.543638855705453228e+00	3.004106570885605620e+00	2.799755392350683270e+00	3.393815347775218871e+00	2.884083944980932124e+00	3.263663640750367190e+00	3.207342977931439076e+00
ms_XylanSynthase_mod	2.377311855018145875e-02	2.150535234608587712e-02	1.608706880299705030e-02	9.189924987300014669e-03	4.970703345671075891e-03	4.282098911906876207e-03	5.687978754944977844e-03	3.403707037929586295e-03	2.695355515217703543e-03	2.489655259326299490e-03	2.730572925837115861e-03	1.646992413216957947e-03	4.580972848350100234e-03	1.831878507607891376e-03	1.689104732534229755e-03
ms_XylogalacturonanSynthesis_mod	8.847801768082714374e-03	8.897081918182584911e-03	6.876095572628069565e-03	4.385965611626825925e-03	2.456832249143641855e-03	1.341701234681798565e-03	2.173260125369626782e-03	1.345621501730328261e-03	9.960188815614911140e-04	8.624516915354576681e-04	8.249343024525434111e-04	5.072329402319087537e-04	1.370619204826023117e-03	5.173297299045333730e-04	4.721331641857245466e-04
ms_XyloglucanSynthesis_mod	2.213895689607704373e-02	1.350505704735370342e-02	7.072514654613813040e-03	1.491434060054534294e-03	0.000000000000000000e+00	1.210520691963194511e-03	3.915149581887910940e-04	1.322611760483240304e-04	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	4.683748332980294002e-04	1.199836766030955813e-03	6.847794330730106642e-04	8.284822255153463742e-04
ms_XyloseTransfer_mod	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms__1TRANSKETO_RXN	-7.971174313304570103e-02	-4.046273364497833536e-02	-2.632016039556310874e-02	-2.282231095182684147e-02	-1.584054896217517577e-02	-8.345784904674587168e-03	-1.151717823047079120e-02	-9.041974467461714668e-03	-6.153077504523591160e-03	-6.516749089640984371e-03	-7.248254201951112065e-03	-4.653351213360549729e-03	-1.094386150549871671e-02	-6.673150336191621505e-03	-6.889460416211926931e-03
ms__1TRANSKETO_RXN_chloroplast	1.400084776777112405e-01	1.798552181907143652e-02	1.004077379924206981e-01	9.025369020286209965e-02	1.504025523032526679e-01	1.400396860933919574e-01	1.924352131242603459e-01	1.749481342879547763e-01	1.299755177806250495e-01	1.826176071432935588e-01	1.986601489517784980e-01	2.254339235495616267e-01	1.951925870126141327e-01	2.201574532382849503e-01	2.199881705041107083e-01
ms__1acylglycerol3POAcyltransferase_mod	3.272527990203012022e-02	2.146661788409094662e-02	1.211047291544623157e-02	1.515014215644605415e-02	1.374197524851197144e-02	1.053822432292621410e-02	1.304990901152850748e-02	1.306996704006962301e-02	1.274451659313434460e-02	1.220720416079768521e-02	1.229044892673770810e-02	1.240641864735886161e-02	1.193034692571699751e-02	1.258421958665796939e-02	1.288049296627060206e-02
ms__2OXOGLUTARATEDEH_RXN_mitochondrion	1.579488039417980064e-02	7.709024207162062763e-03	6.210024207302585440e-03	4.987897614953942620e-03	3.836283721571012370e-03	3.905821760378625374e-03	3.932413163945651380e-03	2.865884740152181698e-03	3.093355935966486496e-03	3.430604691507646575e-03	3.278515355167210821e-03	2.787353037608590080e-03	3.502740183981732473e-03	2.942751357490500704e-03	3.352655082420245500e-03
ms__2PGADEHYDRAT_RXN	-1.051742629197563783e+00	-4.628316680377975723e-01	-2.966228666549580173e-01	2.406643132152541942e-01	1.755420923716372872e-01	-2.282715437678975168e-01	2.455754412367133210e-01	2.605091321891020439e-01	2.811853736109031776e-01	2.669514076212750053e-01	2.402569721563894700e-01	2.457159667527386293e-01	2.871381704882724484e-01	2.504618884827961023e-01	2.397439145322000642e-01
ms__2TRANSKETO_RXN	1.094254250329408911e-03	-7.847619889287978448e-03	-1.298151560241004449e-02	-1.805953602216050363e-02	-1.610565050539788934e-02	-5.541953267310602109e-03	-1.077296977658193274e-02	-1.028640987678062016e-02	-1.085492062989311737e-02	-9.994454652177743939e-03	-8.336615847485052966e-03	-7.727354086873379664e-03	-7.877987675173012475e-03	-5.183418792678330493e-03	-5.368030081293589245e-03
ms__2TRANSKETO_RXN_chloroplast	-1.400084776777114348e-01	-1.798552181907337941e-02	-1.004077379924147584e-01	-9.025369017662107640e-02	-1.504025523032477551e-01	-1.400396860933919574e-01	-1.924352131242688113e-01	-1.749481342879601331e-01	-1.299755177806323214e-01	-1.826176071432938086e-01	-1.986601489517716701e-01	-2.254339235495672611e-01	-1.951925870126202667e-01	-2.201574532382844507e-01	-2.199881705041136781e-01
ms__2_ISOPROPYLMALATESYN_RXN	5.252380052118596834e-03	3.245417864585127890e-03	2.554676285585837613e-03	2.406814366729935657e-03	2.343420008679878135e-03	8.680610182837933658e-04	1.921013942520780884e-03	1.564380045514236241e-03	1.421006958852726867e-03	1.133625184462650967e-03	9.912559929280725761e-04	8.608096422309552973e-04	1.104749716974373673e-03	8.143688303706320564e-04	7.621898881995238344e-04
ms__3PGAREARR_RXN	-1.051742629197563783e+00	-4.628316680377975723e-01	-2.966228666549580173e-01	2.406643132152541942e-01	1.755420923716372872e-01	-2.282715437678975168e-01	2.455754412367133210e-01	2.605091321891020439e-01	2.811853736109031776e-01	2.669514076212750053e-01	2.402569721563894700e-01	2.457159667527386293e-01	2.871381704882724484e-01	2.504618884827961023e-01	2.397439145322000642e-01
ms__3_1_2_14_RXN_mod	2.922880816149975303e-02	1.838287248796648468e-02	1.507743054215106640e-02	1.358481055991943645e-02	1.210650227962287162e-02	5.689611314690656146e-03	8.058834290587861895e-03	7.206087696005456303e-03	6.043612622214044466e-03	5.853163685419828302e-03	5.040610544159363458e-03	5.357633640317963249e-03	6.073501291387996444e-03	4.442762623972257817e-03	4.384442791660450416e-03
ms__3_DEHYDROQUINATE_DEHYDRATASE_RXN	7.861748888271628821e-02	4.831035353426631207e-02	3.930167599797315670e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms__3_DEHYDROQUINATE_SYNTHASE_RXN	7.861748888271628821e-02	4.831035353426631207e-02	3.930167599797315670e-02	4.088184697398734857e-02	3.194619946757307205e-02	1.388773817198519014e-02	2.229014800705272567e-02	1.932838434424233309e-02	1.700799813441670680e-02	1.651120374181873005e-02	1.558487004943616590e-02	1.238070530023392853e-02	1.882184918067172918e-02	1.185656912886995200e-02	1.225749049750551531e-02
ms__3_DEHYDROSPHINGANINE_REDUCTASE_RXN	7.652242702305685033e-03	4.992526734400832417e-03	4.184949479342366455e-03	5.364983064177449197e-03	2.843167051539966916e-03	1.127490850616037982e-03	1.158183688960824935e-03	8.939800082208728240e-04	7.234758342528515955e-04	6.696492040958962420e-04	7.152356338524237193e-04	5.154747438089570585e-04	1.100989626905024121e-03	5.919829943205611204e-04	6.210602575208932748e-04
ms__3_OXOACYL_ACP_SYNTH_RXN_Palmitoyl_ACPs_MALONYL_ACP__3_oxo_stearoyl_ACPs_CARBON_DIOXIDE_ACP_67_	4.134183069601708033e-02	2.736672337639830740e-02	1.833980147764398272e-02	2.020361697478261984e-02	1.734953290860171554e-02	9.699499448904306403e-03	1.332436929222821989e-02	1.217611255550609360e-02	1.099729216538756701e-02	1.062877398343066958e-02	1.041540758294817216e-02	1.082202936041371834e-02	1.147113903442036932e-02	1.069736729411633822e-02	1.108472574370728859e-02
ms__4_2_1_58_RXN	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms__4_2_1_61_RXN	1.041663733515955093e-01	6.747537528380490035e-02	4.452566573629038182e-02	5.070266559285666053e-02	4.302919025870782094e-02	2.833318509358464382e-02	3.571609122257570629e-02	3.464509667082987798e-02	3.280702508369225112e-02	3.131297852366684425e-02	3.057179217492719120e-02	3.091115917702430896e-02	3.138909702039081179e-02	3.042587402572211400e-02	3.098609843445999587e-02
ms__6PFRUCTPHOS_RXN	3.222851539796265513e-02	2.343775933672753720e-02	2.533160908473128248e-02	2.909777805682921270e-02	2.764279998089587409e-02	2.464311747433074393e-02	2.863696691507088346e-02	2.652565796903315690e-02	2.587517071060790874e-02	2.369113623564858898e-02	2.234358861801958446e-02	2.229742621655714588e-02	2.187818737304557046e-02	2.161295952895763914e-02	2.252542031147405574e-02
ms__6PGLUCONOLACT_RXN	2.209110330475761164e-01	1.069507949033260547e-01	6.409990370892856837e-02	5.012470636336398971e-02	3.615865475966481557e-02	2.313081307447179338e-02	2.981714692949508777e-02	2.564007653521676103e-02	1.819913994119325834e-02	1.954706440686451371e-02	2.302952406908716568e-02	1.986065746588051850e-02	3.242877950023553141e-02	2.715826500916908651e-02	2.797215778102815631e-02
ms_active_pepc	8.513196406898194679e-01	4.754384636382560925e-01	1.389235622601413089e+00	2.031331640623544210e+00	4.026443718034181884e+00	1.029092128567310560e+01	1.744361046851612684e+01	1.995479519881086716e+01	2.164398797706150290e+01	2.290678713575900005e+01	2.270542832104502651e+01	2.183159557070339929e+01	2.079022669864172812e+01	1.954963411243514315e+01	1.946625760530008264e+01
ms_active_rubisco	1.379473098021031907e+00	1.772074371124310599e-01	9.892956176019905845e-01	8.892499917505108931e-01	1.481883656028532448e+00	1.379780587757206245e+00	1.896022326790320678e+00	1.723725940044462224e+00	1.280620524940349947e+00	1.799291589035332262e+00	1.957355266433650431e+00	2.221151447941637436e+00	1.923190132363669536e+00	2.169163532869303079e+00	2.167495626885147075e+00
ms_chloroplast_CO2_exchange	3.340422378856605645e-01	4.291058244052881748e-02	2.395600851070510129e-01	-1.728999828808668593e-01	-1.852038357071608410e-01	-3.783972233482413294e-01	-1.834667741028954968e-01	-1.586551073522141642e-01	-2.821406961381483364e-02	-7.233085758096285955e-02	-1.878667861519241755e-01	-4.343328164278230652e-01	-3.014743241972413501e-01	-7.327801652289690493e-01	-6.513160051745965351e-01
ms_chloroplast_O2_exchange	-1.227195082974995355e+00	-1.092198434329999079e+00	-2.087990401501411242e+00	-1.745710196709341799e+00	-2.477092188926901084e+00	-3.862287995402717833e+00	-5.732623106448662575e+00	-7.929025619884110476e+00	-1.015212552384585898e+01	-1.114664378844569015e+01	-9.820097619085517593e+00	-1.032326207161078457e+01	-9.616887996675886896e+00	-8.101369250047653736e+00	-8.142992916328624986e+00
ms_chloroplast_TPT_DHAP_exchange	-8.732756023915368981e-01	-2.512668720077956941e+00	-3.360124339803463922e+00	4.606609966578272264e+00	4.989611283866279834e+00	-3.517482850813380413e+00	-4.116534254931985437e+00	-4.784007757852774212e+00	-4.273409988485606270e+00	-3.991770281648051810e+00	-3.534398759423787784e+00	-3.205151031508223003e+00	-2.843703107010992603e+00	-2.738692718712979257e+00	-2.136186870382315917e+00
ms_chloroplast_TPT_G3P_exchange	1.090590928341600874e+00	1.383925867881899974e+00	3.081120310097713588e+00	2.591443446801128481e+00	2.667669196739282711e+00	6.455325150489632513e+00	7.018271136205111560e+00	9.401177971284676360e+00	1.488959083544126827e+01	1.696478067189270433e+01	1.450103719996377549e+01	1.655994212922865216e+01	1.341366675754131244e+01	1.255855642065142774e+01	1.266828518861689545e+01
ms_chloroplast_TPT_GAP_exchange	-2.654994854163341689e-01	1.119381283943190031e+00	2.353229908688317107e-01	-7.242016039623566215e+00	-7.724080629047438862e+00	-2.997272635244860872e+00	-2.983446063560565964e+00	-4.692435820607443020e+00	-1.067427771096420663e+01	-1.305291519061537464e+01	-1.105323295477076861e+01	-1.345196326750333959e+01	-1.065480477430770634e+01	-9.914683856523208050e+00	-1.062580272168277418e+01
ms_chloroplast_abstract_ferredoxin_exchange	1.498792154686875211e+00	1.340517460664645943e+00	1.197270242141118768e+00	1.613890198051103342e+00	4.184738062778185608e+00	2.512729704867387781e+00	8.259616399987869784e+00	1.222491266313184788e+01	1.008715585427850137e+01	9.828672935088977880e+00	9.651219867603538560e+00	7.920185816896792907e+00	1.126565781452110038e+01	7.663843962384143893e+00	7.495947187003963563e+00
ms_chloroplast_glycolate_exchange	8.598262005943109465e-02	1.104534750173967114e-02	6.166284020816426709e-02	5.542699186249060161e-02	9.236587473244031732e-02	8.600178590847563920e-02	1.181791566522634174e-01	1.074399151400986796e-01	7.982113474646136686e-02	1.121499254302937565e-01	1.220020415305882039e-01	1.384444693534062076e-01	1.198725271919375002e-01	1.352040602756509613e-01	1.351000996208645555e-01
ms_chloroplast_glycolate_glycerate_exchange	5.340264209726134845e-03	8.137722381815887945e-03	9.575121823091331877e-03	1.200056510765909988e-02	1.275479116266726998e-02	1.147249980384938348e-02	1.382019739836112295e-02	1.579571622449659277e-02	1.611856714518837205e-02	1.707868352071851420e-02	1.671836304571567428e-02	1.821335117963067407e-02	1.622930975349232488e-02	1.707851609390034428e-02	1.602624235233565675e-02
ms_chloroplast_light_exchange	7.263864740503969131e+01	1.554964196616624861e+02	1.906705143581218351e+02	1.942195645766923349e+02	2.194706683878924594e+02	2.406663807855887001e+02	2.772010081861398021e+02	2.862927099779848277e+02	3.163631354520006767e+02	3.100692258300994126e+02	2.979123766947982972e+02	2.655249249760614703e+02	2.249572670602121320e+02	2.406388262647751333e+02	2.180590110724473902e+02
ms_chloroplast_malate_exchange	-2.695989016725324275e-02	-4.729745965474477232e-02	-6.919234268143897859e-02	2.942098830928872588e-01	4.439263310594329659e-01	5.808192707566660618e-01	4.967271294888675470e-01	3.987478396143205872e-01	1.854259844783653910e-01	3.621641126353993267e-01	5.291250277591220685e-01	8.289943788722700102e-01	6.404869217034721007e-01	1.120150956444850410e+00	1.060927915976033642e+00
ms_chloroplast_oxaloacetate_exchange	2.696046525529547516e-02	4.729809516969253613e-02	6.919263134347986011e-02	9.402417850783421904e-02	1.001192868250406071e-01	1.316952249632753202e-01	1.458661273345540632e-01	1.773117554616646385e-01	1.528935037308704892e-01	1.458696409451506748e-01	1.327201637175425830e-01	1.431957388508373619e-01	1.266926363396801425e-01	1.378975082233218075e-01	1.152525010900334185e-01
ms_chloroplast_pep_exchange	-1.245643158686463714e+01	-2.986460461724770354e+01	-3.572681940589304617e+01	-3.662336637318060184e+01	-4.126050974570419783e+01	-4.351290135959972361e+01	-5.003775268794823461e+01	-5.013406690911439512e+01	-5.403539800314604946e+01	-5.116212861144052226e+01	-4.937550684465953310e+01	-4.225246702115387620e+01	-3.483711727418534565e+01	-3.897576007890487659e+01	-3.440978079578842852e+01
ms_chloroplast_proton_exchange	-4.832520259260496553e-01	4.335958183545094574e-02	1.834082128618731877e+00	1.323793202215740150e+00	-1.050638671578433270e+00	4.583620687447630182e+00	-6.999274304218160436e-01	-2.335300131588353256e+00	5.081139944855994628e+00	7.552891030906139669e+00	5.409769823470032435e+00	9.495730629677591850e+00	2.814899406523292846e+00	6.038241255989594158e+00	6.233049516304148163e+00
ms_chloroplast_pyruvate_exchange	1.245643101177659595e+01	2.986460398173275976e+01	3.572681911723100967e+01	3.623513231157988201e+01	4.071646412781971947e+01	4.280038686387978686e+01	4.939515943112481011e+01	4.955800731403841297e+01	5.369707851493681261e+01	5.065409485785997390e+01	4.871366165318286789e+01	4.128027690343076728e+01	3.406993771614219213e+01	3.771771161423669838e+01	3.323360037872236461e+01
ms_chloroplast_water_exchange	-1.139980794702738187e+01	-2.911635694178115585e+01	-3.486543209759409478e+01	-3.594069202338249625e+01	-3.932202107178488859e+01	-4.256570887332969022e+01	-4.603043785280156186e+01	-4.408223870071297767e+01	-4.892932554898366249e+01	-4.625797894333408067e+01	-4.469502902564097724e+01	-3.868469867786181027e+01	-2.946726530145813427e+01	-3.583714678653910113e+01	-3.129518006471291258e+01
ms_mitochondrion_ATP_ADP_exchange	6.692125862225434929e+00	3.315748816192079396e+00	1.861395397619687087e+00	1.332532939110659509e+00	1.166839173130000740e+00	8.939664402196828563e-01	9.992567698877310445e-01	9.755704046976169108e-01	8.893135454446674526e-01	9.063381039023602481e-01	9.164393116479910839e-01	8.493969020930447478e-01	9.940322474846686740e-01	8.826876340136730059e-01	9.508367063344528303e-01
ms_mitochondrion_CO2_exchange	-1.302808459730403712e+00	-7.119569366755388318e-01	-4.410570055519145716e-01	-4.158077792195948308e-01	-3.626272365681557086e-01	-2.122578018285573020e-01	-3.000379381241892740e-01	-2.371547857045332441e-01	-2.146109020880329066e-01	-2.164334485116301554e-01	-2.268053860372050423e-01	-1.996719548777236009e-01	-2.480755584909465350e-01	-2.132926893233369481e-01	-2.213834935265605319e-01
ms_mitochondrion_O2_exchange	1.073844257850925965e+00	5.229071876613144987e-01	2.918760614291288080e-01	2.122305880103818321e-01	1.876068649572275870e-01	1.461917864538685996e-01	1.691890354357017678e-01	1.666822850200153916e-01	1.573516192423085325e-01	1.629132976973227398e-01	1.586083615403118263e-01	1.593668381790903088e-01	1.618268338458317135e-01	1.552772179940417330e-01	1.808183234814245144e-01
ms_mitochondrion_ammonia_exchange	-2.172045561729528118e-01	-1.040486524559614684e-01	-6.844847707205811704e-02	-3.878471816977615422e-02	-2.904003957889154941e-02	-2.397206361986538650e-02	-2.092264469682975775e-02	-1.652803134190149181e-02	-1.079834351343020304e-02	-1.334842462243396137e-02	-1.541248056375753121e-02	-1.814171802991287191e-02	-1.986560988353206630e-02	-2.255120220924506855e-02	-2.372601135621279014e-02
ms_mitochondrion_cisaconitate_exchange	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_mitochondrion_citrate_exchange	-5.224701693539749447e-01	-2.235378454028928707e-01	-9.096331334536671143e-02	-1.257580642591003273e-01	-9.270650359442529631e-02	-5.282370639428957820e-02	-6.074120524159030976e-02	-5.081289026794870434e-02	-3.524283384866858104e-02	-2.710774627476834550e-02	-2.532639887043096685e-02	-2.205561764661258251e-02	-4.025057369668259832e-02	-1.702978630036341284e-02	-1.935424753449152199e-02
ms_mitochondrion_fumarate_exchange	4.463814265214237076e-01	5.252755879782461612e+00	4.506697102334748628e+00	5.378329741728891555e+00	5.566409642169445782e+00	3.670043358158661562e+00	6.340616540608190022e+00	7.497373923490719960e+00	7.224266705859774262e+00	7.140195100966266750e+00	6.103045038493784880e+00	6.365008976221890435e+00	5.216507114102468812e+00	4.766922111966821696e+00	4.827760940602466633e+00
ms_mitochondrion_glycine_exchange	4.344091123459056236e-01	2.080973049119229368e-01	1.368969541441162341e-01	7.756943633955230843e-02	5.808007915778309882e-02	4.794412723973077300e-02	4.184528939365951550e-02	3.305606268380298363e-02	2.159668702686040609e-02	2.669684924486792274e-02	3.082496112751506243e-02	3.628343605982574382e-02	3.973121976706413261e-02	4.510240441849013709e-02	4.745202271242558029e-02
ms_mitochondrion_isocitrate_exchange	-2.845702046536564556e-01	-9.524851895150794612e-02	-4.677686717798922728e-02	-1.916963155666638607e-02	-1.390484383528604526e-02	-1.690211269063767591e-02	-1.952382955472119208e-02	-1.731053055367967261e-02	-1.932085610097192610e-02	-2.384216664499364674e-02	-2.222482294584746457e-02	-2.523295401377815064e-02	-2.656044194691005791e-02	-2.715585976468764054e-02	-3.547545212243252699e-02
ms_mitochondrion_malate_exchange	-2.601485574158295400e-01	-5.151044967445717049e+00	-4.489828915238915918e+00	-5.449187730746848146e+00	-5.625169549732492946e+00	-3.660639791671034704e+00	-6.398478736489781937e+00	-7.496845869111870009e+00	-7.233571122139923482e+00	-7.154391585457692493e+00	-6.118221581649049057e+00	-6.383633665886351949e+00	-5.232637725012739160e+00	-4.788281024086843196e+00	-4.858534790729081010e+00
ms_mitochondrion_orotate_exchange	2.251004752706006751e-02	1.227213882351198618e-02	8.967286527509442037e-03	8.387103692352322962e-03	7.702085336071691317e-03	4.114466205530265333e-03	6.423646258202760258e-03	6.459765059478778798e-03	6.263052418714818749e-03	6.206351258015141946e-03	6.588407402286458603e-03	7.307907709523072011e-03	7.406573192015874184e-03	7.881823667635007649e-03	8.063906058496403059e-03
ms_mitochondrion_oxaloacetate_exchange	4.412547383720372141e-01	2.516102933535650510e-01	1.769693896997373006e-01	3.009589156380164665e-01	2.538715183274805609e-01	9.301047642808964178e-02	2.067431196235413882e-01	1.154072042692578376e-01	1.068000296227092499e-01	1.049696347460201684e-01	1.108706349514974876e-01	9.624445557427835363e-02	1.252984468516777916e-01	9.975708105623769251e-02	1.085039394659698259e-01
ms_mitochondrion_oxoglutarate_exchange	-1.155894441836399222e-01	-1.329974236218451622e-01	-1.081191376672963889e-01	-1.085658361945950751e-01	-1.077334991974198825e-01	-5.342122692131439504e-02	-9.352650956960553708e-02	-7.195283966027342382e-02	-6.998440040853137756e-02	-7.092164844745563190e-02	-7.700306879583374009e-02	-6.293980303729711234e-02	-7.544535620593829928e-02	-6.886379348828464142e-02	-6.638490863308146861e-02
ms_mitochondrion_proton_exchange	6.852036101049562511e+00	3.471517613022362614e+00	1.976516784450746522e+00	1.474813225152729279e+00	1.313419508858467477e+00	9.859536662698074050e-01	1.160900922210835740e+00	1.120805512596596998e+00	1.048075370498888992e+00	1.077340854057651232e+00	1.066164984707600460e+00	1.034297217736821040e+00	1.095219533344111484e+00	1.025595761195275513e+00	1.159151768926485637e+00
ms_mitochondrion_pyruvate_exchange	9.384246985854511891e-01	4.594928121834080392e-01	2.520693439939737379e-01	2.584814296253157284e-01	2.181811303487022347e-01	1.270528677666202810e-01	1.777239575298626972e-01	1.429421452220539790e-01	1.276414462941383721e-01	1.253021660587252673e-01	1.278328059672793615e-01	1.130157277352964312e-01	1.457591120335126889e-01	1.159921909108262150e-01	1.245672633724257683e-01
ms_mitochondrion_serine_exchange	-2.172045561729528118e-01	-1.040486524559614684e-01	-6.844847707205811704e-02	-3.878471816977615422e-02	-2.904003957889154941e-02	-2.397206361986538650e-02	-2.092264469682975775e-02	-1.652803134190149181e-02	-1.079834351343020304e-02	-1.334842462243396137e-02	-1.541248056375753121e-02	-1.814171802991287191e-02	-1.986560988353206630e-02	-2.255120220924506855e-02	-2.372601135621279014e-02
ms_mitochondrion_succinate_exchange	2.951422107136399964e-01	9.846258228593633699e-02	5.202174139508299044e-02	2.339260539030283206e-02	1.923323586269717889e-02	2.073300309052483054e-02	2.491062062396776425e-02	2.414100183379342540e-02	2.705247701561189905e-02	3.109841111262343083e-02	2.886019881587843436e-02	3.260860878787173733e-02	3.308853590812307899e-02	3.465127061711872902e-02	4.348451895065027356e-02
ms_mitochondrion_water_exchange	-6.911071725145458977e+00	1.568614783607382490e+00	2.446509191136504224e+00	3.951970175012770259e+00	4.298483712358422970e+00	2.663262923029009244e+00	5.234403749027606523e+00	6.377781896631125491e+00	6.191928900625603305e+00	6.084640612846058616e+00	5.048051519822419841e+00	5.366219158398963351e+00	4.104539937119268345e+00	3.752760208417236232e+00	3.713770691149294922e+00
ms_pepc_vmax	6.660677197137748635e+02	6.660047313327114580e+02	6.661579228949264007e+02	6.662656913353262098e+02	6.666012108052925669e+02	6.676612597275754979e+02	6.688838442161826379e+02	6.693161908077141788e+02	6.696079332031449667e+02	6.698265156467057295e+02	6.697916339978949054e+02	6.696403807175289558e+02	6.694603868119310164e+02	6.692463247373675586e+02	6.692319525365444406e+02
ms_peroxisome_O2_exchange	2.799489329141668231e-02	3.191689543178019648e-03	6.910045912525332283e-03	2.615030121942551935e-03	1.590135599480289180e-02	1.555742117678854744e-02	1.811617473729841207e-02	2.422907457707619908e-02	3.811362575845213957e-02	5.145752977075041673e-02	5.857727154822283538e-02	5.151753986664157209e-02	4.620290266679055735e-02	4.898766025659558043e-02	5.029226578680345144e-02
ms_peroxisome_OAA_MAL_exchange	5.340654881964543299e-03	6.383387483622490928e-03	5.601454666339280263e-03	5.230068221556897004e-03	5.462832561067992344e-03	4.828379146473975141e-03	5.418468498235225715e-03	5.866908538743074129e-03	5.840793155087318361e-03	6.560488830711929537e-03	6.785082214277039260e-03	7.928332469875195784e-03	7.693918694857695799e-03	8.599510880940446772e-03	8.490750243841917178e-03
ms_peroxisome_glutamate_exchange	5.064913170086882133e-02	-8.397266451904075887e-09	8.218637158711383436e-03	-7.977671792901840712e-09	2.633987942853779213e-02	2.628646320710311887e-02	3.081388097636160103e-02	4.259124061540932316e-02	7.038645836181696425e-02	9.635457071078890046e-02	1.103694608821686185e-01	9.510674726340795360e-02	8.471188663872342151e-02	8.937580963225072450e-02	9.209378132976499265e-02
ms_peroxisome_glycerate_exchange	-5.340654881964543299e-03	-6.383387483622490928e-03	-5.601454666339280263e-03	-5.230068221556897004e-03	-5.462832561067992344e-03	-4.828379146473975141e-03	-5.418468498235225715e-03	-5.866908538743074129e-03	-5.840793155087318361e-03	-6.560488830711929537e-03	-6.785082214277039260e-03	-7.928332469875195784e-03	-7.693918694857695799e-03	-8.599510880940446772e-03	-8.490750243841917178e-03
ms_peroxisome_glycine_exchange	-5.598978658283336463e-02	-6.383379086356039296e-03	-1.382009182505066457e-02	-5.230060243885103870e-03	-3.180271198960578360e-02	-3.111484235357709488e-02	-3.623234947459682415e-02	-4.845814915415239815e-02	-7.622725151690427914e-02	-1.029150595415008196e-01	-1.171545430964456569e-01	-1.030350797332831442e-01	-9.240580533358111470e-02	-9.797532051319117474e-02	-1.005845315736069029e-01
ms_peroxisome_glycolate_exchange	5.598978658283336463e-02	6.383379086356039296e-03	1.382009182505066457e-02	5.230060243885103870e-03	3.180271198960578360e-02	3.111484235357709488e-02	3.623234947459682415e-02	4.845814915415239815e-02	7.622725151690427914e-02	1.029150595415008196e-01	1.171545430964456569e-01	1.030350797332831442e-01	9.240580533358111470e-02	9.797532051319117474e-02	1.005845315736069029e-01
ms_peroxisome_oxoglutarate_exchange	-5.064913170086882133e-02	8.397266451904075887e-09	-8.218637158711383436e-03	7.977671792901840712e-09	-2.633987942853779213e-02	-2.628646320710311887e-02	-3.081388097636160103e-02	-4.259124061540932316e-02	-7.038645836181696425e-02	-9.635457071078890046e-02	-1.103694608821686185e-01	-9.510674726340795360e-02	-8.471188663872342151e-02	-8.937580963225072450e-02	-9.209378132976499265e-02
ms_peroxisome_serine_exchange	5.340654881964543299e-03	6.383387483622490928e-03	5.601454666339280263e-03	5.230068221556897004e-03	5.462832561067992344e-03	4.828379146473975141e-03	5.418468498235225715e-03	5.866908538743074129e-03	5.840793155087318361e-03	6.560488830711929537e-03	6.785082214277039260e-03	7.928332469875195784e-03	7.693918694857695799e-03	8.599510880940446772e-03	8.490750243841917178e-03
ms_peroxisome_water_exchange	-5.598978658283336463e-02	-6.383379086356039296e-03	-1.382009182505066457e-02	-5.230060243885103870e-03	-3.180271198960578360e-02	-3.111484235357709488e-02	-3.623234947459682415e-02	-4.845814915415239815e-02	-7.622725151690427914e-02	-1.029150595415008196e-01	-1.171545430964456569e-01	-1.030350797332831442e-01	-9.240580533358111470e-02	-9.797532051319117474e-02	-1.005845315736069029e-01
ms_rubisco_vcmax	6.661562851679565256e+02	6.659547804464740466e+02	6.660908499811290540e+02	6.660740778739093457e+02	6.661734663982718985e+02	6.661563367509932050e+02	6.662429725919745351e+02	6.662140503051641645e+02	6.661397033564367121e+02	6.662267341049770266e+02	6.662532699617231629e+02	6.662975702849688560e+02	6.662475337588639377e+02	6.662888383648810304e+02	6.662885582337025880e+02
ms_sink_1_3_beta_D_glucan_monomer_equivalent	3.470300624480538842e-03	1.716598811765000874e-03	1.113575982643015029e-03	7.759203081296525825e-04	5.585240706493836086e-04	2.859191294611229586e-04	4.079634146848498373e-04	3.576376528403696050e-04	3.850527584665860720e-04	4.027945948868610101e-04	3.702454598657356640e-04	4.668723217840128046e-04	5.546573092141660576e-04	5.030040448050065310e-04	4.738733135018582433e-04
ms_sink_1_4_alpha_D_Glucan_monomer_equivalent_chloroplast	3.632322073034668810e-04	4.704721209801132880e-04	9.188198505764500661e-04	3.207874588314271204e-04	7.218705318340726566e-04	1.939429750455751254e-03	2.168340415408849618e-03	2.986381941639438056e-03	3.393007293762184684e-03	3.102923617482621077e-03	2.600337391163225816e-03	3.005888762710822847e-03	2.263262193798782837e-03	2.361210883741480474e-03	2.456645060059485519e-03
ms_sink_1_4_beta_D_xylan_monomer_equivalent	0.000000000000000000e+00	6.728684343147463970e-03	8.653766650143102784e-03	9.189940895518059621e-03	4.970723095660308476e-03	4.282113956158586920e-03	5.687995547489076154e-03	3.403724034719477626e-03	2.695374546774222200e-03	2.489673815318645903e-03	2.730591584145832494e-03	1.334346592094255712e-03	4.344940054291665174e-03	1.507540833916084762e-03	4.886171348441232815e-04
ms_sink_ARG	1.326888987560296759e-02	4.149595936500949551e-03	2.574220665316744299e-03	1.595329183979532278e-03	7.433198648437325067e-05	1.222016374399905641e-03	9.031495509351901430e-03	0.000000000000000000e+00	2.051047802424556124e-04	5.183010721470562160e-04	1.278782618387560243e-04	3.124612635706597525e-04	4.556750498311796594e-04	2.980056650832737771e-04	9.985214581189109061e-04
ms_sink_ASCORBATE	1.426295712315440133e-02	7.531174500636616219e-03	3.961124782303917071e-04	1.436327611626054580e-02	1.750527640473786145e-02	1.733008868421560128e-02	3.209261479477680534e-02	3.520819174927702216e-02	4.284203435486189093e-02	4.832524850816406065e-02	3.472204445430451814e-02	5.958657978443554493e-02	1.111959473476132124e-02	3.555079116791379223e-02	6.928874943826554555e-02
ms_sink_ASN	4.427149391211285603e-03	2.408482497724071143e-03	1.841577158299936585e-03	1.888120272519518529e-03	1.520772299822068744e-03	5.742192506084643723e-04	1.585932167633661910e-03	1.446147590174778896e-03	1.291158620278778577e-03	1.041147320991240395e-03	1.000266306484915227e-03	8.381035986102412186e-04	1.049930679141135824e-03	8.387467039929259347e-04	8.690420611474366066e-04
ms_sink_Arabinoxylan_monomer_equivalent	2.377313540022010785e-02	1.477667420177457974e-02	7.433308671023766516e-03	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.105365516078950894e-04	2.360403453904355955e-04	3.243442896358243407e-04	1.093438138104156979e-03
ms_sink_CELLULOSE_monomer_equivalent	0.000000000000000000e+00	7.364492333481656612e-03	9.626014490219008193e-03	1.158392920111132179e-02	1.202355125885615390e-02	1.222776232711789667e-02	1.419961294252726144e-02	1.403165053555113784e-02	1.785140741900106270e-02	1.908417653426796104e-02	1.808317120715346657e-02	2.045203176981331972e-02	1.585458477877211766e-02	1.807840168835554012e-02	1.936672465847111280e-02
ms_sink_CHLOROPHYLL_A	1.219206243942056248e-02	1.390589445203171438e-02	9.417411131655090140e-03	1.203471230516576541e-02	1.109325440297743819e-02	2.312633295797441799e-03	5.453486613026836335e-03	3.081563285672617343e-03	2.183980886945886823e-03	1.706066411942973012e-03	3.384163557164740054e-03	7.955311948609987936e-04	4.404194226404527235e-03	2.701402809467022374e-03	2.109218409547327852e-03
ms_sink_CHLOROPHYLL_B	3.032412601118784044e-03	4.908560198201314048e-03	6.177434199468662818e-03	8.797543749651874981e-03	8.869217829194175548e-03	7.451713807981649902e-03	8.649365666398336691e-03	7.889116616610623509e-03	6.821416155534946318e-03	6.961629401825122215e-03	6.912994457933715683e-03	5.801010737969620849e-03	5.800747822863286385e-03	5.711517410793851349e-03	5.581585402878098956e-03
ms_sink_CONIFERYL_ALCOHOL	4.255712725653176473e-03	2.609394465894294621e-03	2.388577378803719529e-03	2.641125214432210946e-03	2.126483899154465052e-03	1.721554761009783975e-03	1.856500543440072317e-03	1.838916738337871429e-03	1.815259982387894397e-03	1.613936873754870599e-03	1.538594048278538835e-03	1.438428247807385565e-03	1.367179687683409833e-03	1.358419692571237155e-03	1.474801277186990568e-03
ms_sink_COUMARYL_ALCOHOL	6.854657646343405991e-03	4.316472649439033818e-03	3.928437367531324720e-03	4.283899855923678154e-03	3.814478073321251467e-03	2.883580821622967749e-03	3.024380031185377755e-03	3.142173814326697494e-03	3.109629106966524652e-03	2.786775539239139034e-03	2.601466257986849093e-03	2.301730750285457556e-03	2.310056877018975240e-03	2.066421146373971247e-03	2.215054485755125948e-03
ms_sink_CPD_13612	0.000000000000000000e+00	0.000000000000000000e+00	4.496477814247013807e-04	2.370154540336193074e-03	5.359787361124423739e-04	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_CPD_440	2.109241447575634434e-02	1.311576232537699400e-02	1.064833687041739051e-02	1.115008375561045949e-02	7.288888408323832523e-03	1.150662351029263812e-03	4.175430424695552971e-03	2.680877213849585956e-03	2.157081328525667970e-03	2.251029867345148271e-03	1.728137888787184074e-03	8.650968212636766250e-04	3.940381937100384015e-03	9.095060751731109299e-04	9.263094749629517243e-04
ms_sink_CPD_649	2.981355805335472557e-03	1.487186744955492843e-03	1.433649374242389847e-03	1.254308315955902919e-03	9.157454169245736767e-04	9.365551166159959877e-04	6.610369261278193362e-04	7.388394290835661278e-04	6.587701492548035404e-04	5.684822994818964585e-04	5.029295628332799235e-04	5.130584002199725527e-04	5.910449243678551423e-04	4.708005959777437780e-04	5.121253468938599847e-04
ms_sink_CYS	6.484687414829111429e-03	3.105967028129323800e-03	2.389231066359779991e-03	2.664492097976340224e-03	2.653906732139606033e-03	1.035164396976472837e-03	1.321827134825548323e-03	1.501494456881013843e-03	1.133206439020639604e-03	1.150961635822202872e-03	1.343098500386149868e-03	1.095283958239387208e-03	1.632296060701933374e-03	1.377503726785809894e-03	1.421270719704756814e-03
ms_sink_DNA_base_equivalent	1.496955448512427359e-02	8.496649731776368883e-03	6.492425102283823357e-03	7.090632330993481246e-03	7.614919800778759650e-03	6.166485432805204198e-03	7.222274974455721724e-03	7.443849292344158208e-03	6.854858853016980967e-03	6.604558497232270071e-03	6.640831395020017382e-03	6.366132313024412855e-03	5.858085634286223226e-03	6.586409928750616011e-03	6.849080744007308465e-03
ms_sink_GLN	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	1.035448162799569549e-08	2.190296021152289878e-08	0.000000000000000000e+00	1.610698382802536232e-03	0.000000000000000000e+00	0.000000000000000000e+00	1.231084326680554047e-03
ms_sink_GLT	1.909601913412188471e-03	2.328206362322994723e-03	1.442999470623125904e-03	1.118078951438383588e-03	9.675241052040179030e-04	6.557639271044177209e-04	7.590940657347704712e-04	1.149031393353509064e-03	3.569523107238178308e-04	4.349504442652566099e-04	4.195060052834502637e-04	5.200392591618753632e-04	8.416776087113600566e-04	7.974188525809697324e-04	4.214665296416293346e-04
ms_sink_GLY	1.037773799031677796e-02	3.443300521733763230e-03	1.523068926555567765e-03	1.265483983387525680e-03	9.321363718853181886e-04	7.669419331434599070e-09	6.885435022079904824e-04	2.931124591932985062e-04	2.275242967075356013e-04	1.826277567051905984e-04	1.617595140335615733e-04	6.204375431914728087e-05	4.082889308878145636e-04	1.529438853136885182e-04	1.277198515815939663e-04
ms_sink_Glucomannan_monomer_equivalent	1.720981546677193691e-02	5.379920553410622724e-03	2.491980654361988616e-03	1.752120275099847005e-03	1.536526559914422633e-03	1.325328508617778719e-03	1.536194742827131244e-03	1.478428414063846959e-03	1.183269413921440990e-03	1.116202566351697043e-03	1.083245945807234439e-03	1.041565842525019525e-03	1.271587797318403813e-03	1.029551564020484040e-03	1.119131161944605718e-03
ms_sink_Glucuronoxylan_monomer_equivalent	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	2.021092695148073756e-04	0.000000000000000000e+00	0.000000000000000000e+00	1.070494595859494138e-04
ms_sink_HIS	5.881124939200552994e-03	3.662231941078814435e-03	2.931692505575806112e-03	2.661378066606849210e-03	2.166889506455308215e-03	1.067223103474399578e-03	1.997707240988955395e-03	1.941981419287339833e-03	1.746681016900286654e-03	1.637010004944539944e-03	1.355298285407777713e-03	1.170295415993499646e-03	1.298583136786320190e-03	1.034102403101034174e-03	8.915099032005077305e-04
ms_sink_Homogalacturonan_monomer_equivalent	1.843168232163341219e-02	4.629655699321283055e-03	1.431238533483402244e-03	2.504433246522554894e-03	1.925739659931516648e-03	1.901125225541627078e-03	4.358629343784610195e-04	2.291640408682542730e-04	4.689796646976240332e-05	3.286321624583143594e-04	6.448485567536455226e-04	6.121850259175998883e-04	1.002940099766105658e-03	6.813086223199894213e-04	7.631318041843673274e-04
ms_sink_ILE	1.190367958580299673e-02	5.601209569857684700e-03	3.485562132222426359e-03	3.148297325616788295e-03	3.128230637098752299e-03	1.567089623922528902e-03	2.604453905493012665e-03	1.977397452367246622e-03	1.259923716743172007e-03	9.770685326807215711e-04	9.873294780499040305e-04	6.278956181099601928e-04	1.026783388723002000e-03	6.355796209279684873e-04	6.525428157272220855e-04
ms_sink_LEU	5.252380052118596834e-03	3.245417864585127890e-03	2.554676285585837613e-03	2.406814366729935657e-03	2.343420008679878135e-03	8.680610182837933658e-04	1.921013942520780884e-03	1.564380045514236241e-03	1.421006958852726867e-03	1.133625184462650967e-03	9.912559929280725761e-04	8.608096422309552973e-04	1.104749716974373673e-03	8.143688303706320564e-04	7.621898881995238344e-04
ms_sink_LINOLEIC_ACID	1.935683700806070662e-02	8.101078862667625974e-03	4.708458206171764991e-03	1.153074225156765220e-03	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_LINOLENIC_ACID	3.770095120071210570e-03	6.238170844050482632e-03	6.981679322538382471e-03	9.877068452034768256e-03	1.082226831204689994e-02	5.244841545125396298e-03	7.010392668040695517e-03	6.571325768437018267e-03	5.568155303391499403e-03	5.381868737718984580e-03	4.526694795431969801e-03	5.045987732103335462e-03	5.542183862337292724e-03	4.066658942435835006e-03	4.037800781043900805e-03
ms_sink_LYS	7.385349238500150439e-03	5.142215832302767832e-03	4.300891610051332629e-03	4.030861416166438282e-03	4.014346284545610398e-03	1.748718670552982515e-03	3.064784259932974535e-03	2.607970733722010919e-03	2.214684496075876308e-03	1.852411999571668046e-03	1.818234731366086135e-03	1.396905371295578853e-03	1.888804136582865681e-03	1.432437541909039073e-03	1.383516585934649323e-03
ms_sink_L_1_PHOSPHATIDYL_ETHANOLAMINE	1.366146509694888015e-03	1.300883646606963576e-03	1.559707356860932210e-04	1.704918146119372414e-08	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_L_1_PHOSPHATIDYL_GLYCEROL	5.502364348214978593e-03	1.503756628556676949e-03	9.634266916281361386e-05	2.465253892167005353e-03	1.343725679466768698e-03	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_L_ALPHA_ALANINE	3.333191160274048045e-03	1.618952854597865672e-03	1.148983892788252954e-03	1.300477105423044830e-03	1.153147717263475593e-03	9.655866727618574478e-04	1.053498353182330972e-03	9.931653973663837846e-04	7.905709151084932022e-04	8.375628572117275192e-04	8.474166638030546572e-04	8.070497155991477592e-04	9.754012840569531786e-04	8.917287678473622423e-04	8.502801876744857856e-04
ms_sink_L_ASPARTATE	4.786816478202193283e-03	1.814435473169108155e-03	1.163990038272827562e-03	1.073788736686287493e-03	8.438375144514832088e-04	7.810130834088534982e-04	5.855145652624631171e-04	4.667311830906076308e-04	3.339193916143375421e-04	3.719541333619952989e-04	3.918026359460477894e-04	3.701573459847079246e-04	4.795300893755143523e-04	3.986960105257039851e-04	4.049464761564756802e-04
ms_sink_MET	4.332216259593799773e-02	2.561991318592919328e-02	2.003497179102308595e-02	2.064121484942773796e-02	1.296888463818503083e-02	2.603959313835199022e-03	3.325044549000025218e-03	2.395113351942853913e-04	0.000000000000000000e+00	0.000000000000000000e+00	6.995304001507057215e-04	0.000000000000000000e+00	2.851910160404579845e-03	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_OCTADEC_9_ENE_118_DIOIC_ACID	6.101885515540953278e-03	4.043632416368129340e-03	3.387302486011911726e-03	2.554677537102001753e-03	1.284253155731327747e-03	4.447881582469045102e-04	1.048461128024213073e-03	6.347812877635802776e-04	4.754753200389058554e-04	4.713135653787671377e-04	5.139345517275438219e-04	3.116653353721797123e-04	5.313368547846178533e-04	3.761233376738195872e-04	3.466616664363276253e-04
ms_sink_OLEATE_CPD	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_PALMITATE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	3.764802087534076540e-05	0.000000000000000000e+00	0.000000000000000000e+00	2.159785283036480324e-04	9.493338088954881746e-05	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_PHE	5.146416591414020199e-03	3.153969415455068308e-03	2.906670912919528688e-03	2.566926632654988483e-03	2.774406829739726240e-03	1.163653213214445401e-03	2.286023444465737960e-03	2.483369119271743985e-03	2.089286877109591649e-03	2.173185344040287365e-03	2.378240677387514351e-03	1.957583964014492084e-03	1.906958300541099433e-03	2.023328291199398814e-03	1.663445851712334498e-03
ms_sink_PHOSPHATIDYLCHOLINE	2.889383624664310871e-03	3.313324258447568013e-04	2.519945569129889372e-04	3.746705388114757044e-04	8.130020456230168183e-04	8.918782986412878344e-04	1.138405417629024564e-03	8.593860224612884322e-04	7.458681003299941041e-04	7.481386334435367446e-04	6.291153764497070967e-04	6.506530944432663104e-04	7.207663529443454793e-04	7.068830719761473201e-04	8.826832298964757632e-04
ms_sink_PHYTOSPINGOSINE	4.670893965837033361e-03	3.505346627299456633e-03	2.301652323675275336e-03	1.740520207885353204e-03	1.391442898502950973e-03	1.909425171306564008e-04	4.971532503283641186e-04	1.551470607226306019e-04	6.471166468421013550e-05	1.011739225776646427e-04	2.123127816169894299e-04	2.423061318814330074e-06	5.099501181490991280e-04	1.211893450158570379e-04	1.089430108672877049e-04
ms_sink_PRO	2.332442316927393292e-03	1.637091196846656403e-03	1.224813173557860952e-03	1.238003917538172500e-03	1.080946474083773704e-03	4.264207310547197443e-04	7.464026559958510240e-04	7.504271532149929015e-04	5.153999679531887828e-04	4.472384209060292987e-04	4.724589737624522727e-04	4.125326142002390764e-04	5.213810317164068592e-04	4.097377814276818094e-04	3.932509656307660935e-04
ms_sink_RNA_base_equivalent	3.005054056899816861e-02	1.604762791524789664e-02	1.144214795273564012e-02	9.683575053711408406e-03	7.789250871364519768e-03	2.062446978255598386e-03	5.625017541949552460e-03	5.475680826613076729e-03	5.671245984413771091e-03	5.808144018797864634e-03	6.535983409553770655e-03	8.249683106021841322e-03	8.955060749746748122e-03	9.177237406520677779e-03	9.278731372985793424e-03
ms_sink_SER	2.796671869229865742e-03	2.049867377549628635e-03	1.779916419030152033e-03	2.195376702154621090e-03	2.146225689645413996e-03	1.424011848852668261e-03	1.949428650143201656e-03	1.822471864923974443e-03	1.404764630909623776e-03	1.363545084016848461e-03	1.328374952194811501e-03	1.117017495750650697e-03	1.266607461499049802e-03	1.159333806134841627e-03	1.069799752355402121e-03
ms_sink_SINAPYL_ALCOHOL	5.037946717129261100e-03	2.683388698475702282e-03	2.503643568570382023e-03	2.846512256678292597e-03	2.844297763520648153e-03	1.694357865156902133e-03	1.812516585703284827e-03	1.369249931954715557e-03	1.326076792150143041e-03	1.138460983091257265e-03	1.348018467847494775e-03	8.774939224142063463e-04	1.361512042755996712e-03	7.582109730771326985e-04	8.280755879732837246e-04
ms_sink_STEARIC_ACID	1.834772199600792197e-03	1.166749606014159989e-03	1.042348332701052271e-03	1.452590277708590196e-03	5.955800942828863619e-04	4.019862615501787690e-04	3.992643642382128107e-04	4.050988482659408909e-04	3.349249126530152347e-04	2.808239316661996780e-04	2.350571391807115211e-04	2.252164598561015010e-04	3.539200053658977485e-04	2.226970049829433648e-04	2.196178362305536557e-04
ms_sink_SUCROSE	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink_SULFOQUINOVOSYLDIACYLGLYCEROL	9.697049109147853852e-04	1.129447729440660221e-03	7.671448645132015716e-04	8.485997405424061625e-04	7.623332135271328452e-04	6.215577986786343084e-04	4.970232357149811453e-04	5.262434042685302420e-04	2.872004631417858695e-04	2.209486710531911500e-04	2.417749162676110391e-04	1.394814807019025742e-04	2.860959143682608938e-04	1.158416634074234554e-04	1.240885529878942267e-04
ms_sink_THR	4.071192307919076242e-09	0.000000000000000000e+00	1.064431121150646387e-03	2.342945157177085940e-03	3.059681077266042382e-03	2.404239746296484535e-03	2.566757452419728223e-03	1.551028926038258747e-03	2.251798260560404150e-03	3.181371671263541825e-03	3.562420668625209622e-03	3.335073622479948693e-03	3.383555392122827160e-03	4.248109065986727280e-03	4.629835740377821231e-03
ms_sink_TRP	9.492072537831070314e-03	5.666437914552224613e-03	3.574832959614747917e-03	3.104035030562327189e-03	3.012147162113629120e-03	2.685041017899836551e-03	2.710760487742574620e-03	2.981025938819733753e-03	2.475119707705398207e-03	2.458308358783094574e-03	2.337518422684246779e-03	2.495198290996358641e-03	2.307314643593779812e-03	2.197633391104538998e-03	2.541945009707391456e-03
ms_sink_TYR	5.645853712832642896e-03	3.649165739696091492e-03	2.702840069698629003e-03	3.139180472514875413e-03	2.796608923075685673e-03	1.438225791022712833e-03	2.249106065124522810e-03	2.151894373832397445e-03	1.878463011045741716e-03	1.838476908219806999e-03	1.924756397677146545e-03	1.580076482188626837e-03	1.688063754877711185e-03	1.633543484197412304e-03	1.681549335244517324e-03
ms_sink_VAL	1.021807937272487150e-02	4.391476530853223419e-03	2.575815132222321596e-03	2.151099802275000406e-03	2.004850509200566122e-03	1.222720100982612303e-03	1.600318345928923840e-03	1.133289567147840408e-03	6.221024162800524492e-04	5.171876019014248673e-04	6.825631595964002946e-04	4.939688268351032172e-04	7.409426816526461885e-04	5.388076956362948576e-04	6.402803098079903671e-04
ms_sink_Xylogalacturonan_monomer_equivalent	8.847801768082714374e-03	8.897081918182584911e-03	6.876095572628069565e-03	4.385965611626825925e-03	2.456832249143641855e-03	1.341701234681798565e-03	2.173260125369626782e-03	1.345621501730328261e-03	9.960188815614911140e-04	8.624516915354576681e-04	8.249343024525434111e-04	5.072329402319087537e-04	1.370619204826023117e-03	5.173297299045333730e-04	4.721331641857245466e-04
ms_sink_Xyloglucan_monomer_equivalent	2.213895689607704373e-02	1.350505704735370342e-02	7.072514654613813040e-03	1.491434060054534294e-03	-9.855540331255039049e-09	1.210520691963194511e-03	3.915149581887910940e-04	1.322611760483240304e-04	-9.595277568708298443e-09	-9.243624217490743223e-09	-8.611195196956560494e-09	4.683748332980294002e-04	1.199836766030955813e-03	6.847794330730106642e-04	8.284822255153463742e-04
ms_sink__D_Galactosyl_12_diacyl_glycerols_	5.556278912376714542e-03	3.854432367589020070e-03	1.682224865950497899e-03	3.219548424261688309e-03	2.383531715547859177e-03	0.000000000000000000e+00	4.215080467730539801e-04	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00	0.000000000000000000e+00
ms_sink__Galactosyl_galactosyl_diacyl_glycerols_	2.788485594082652699e-03	2.654300585535287419e-03	2.884355425765619280e-03	3.107338417728529572e-03	2.790076459421594358e-03	1.996549495893958082e-03	1.907371396983608466e-03	1.937582447091073775e-03	1.889505695250840497e-03	1.842998822001630597e-03	1.859988225531634953e-03	1.845736048665189448e-03	1.890346551286432517e-03	1.665583045856307027e-03	1.651462224267197937e-03
ms_sink__L_1_phosphatidyl_inositols_	1.365291600208177504e-02	1.069246450051758619e-02	6.272439797455012928e-03	5.134714093753493976e-03	5.649313668997189668e-03	7.028267460725968162e-03	9.085619321850655142e-03	9.746784026806747450e-03	9.821970907544779958e-03	9.395147208323260946e-03	9.559599655170839677e-03	9.770577640326218172e-03	9.033167302070635798e-03	1.009594144998018916e-02	1.022228862228654299e-02
ms_sink_amylopectin_monomer_equivalent_chloroplast	5.227748973567101880e-03	2.387692102150594693e-03	1.400670534635947836e-03	1.111531161019917906e-03	1.273789613973349590e-03	1.100602459618618993e-03	1.015195376030727809e-03	1.032782156737882540e-03	6.950357916349908386e-04	7.178588140062853746e-04	7.906407269075957540e-04	1.009429033718145085e-03	1.090860704577967721e-03	1.244666352141418630e-03	1.148309833635736748e-03
ms_tx_CARBON_DIOXIDE	-4.147377310079114032e+00	-2.956625533085889490e+00	-1.628347828370128703e+00	-1.915208615363086508e+00	-5.356701101546414989e-01	1.766882124968011336e+00	3.778428772266438251e+00	7.033596235433367205e+00	1.028176592160153469e+01	1.153630380730960248e+01	1.146392537493092156e+01	1.079202455090665680e+01	1.034630970203098776e+01	9.279811338698429779e+00	9.311266609544770034e+00
ms_tx_OXYGEN_MOLECULE	1.079436745508983053e+00	7.115358716529032179e-01	-5.135155851528019205e-02	-3.405674447474711652e-02	-1.342377286181468454e+00	-2.764697636162550154e+00	-5.321210715623275078e+00	-8.322923364789739153e+00	-1.152719170395770831e+01	-1.278768742093303956e+01	-1.287051292877435671e+01	-1.197267285662480596e+01	-1.177738418726805314e+01	-1.065517329238789124e+01	-1.065465600201556207e+01
ms_tx__Light_	7.263864740503969131e+01	1.554964196616624861e+02	1.906705143581218351e+02	1.942195645766923349e+02	2.194706683878924594e+02	2.406663807855887001e+02	2.772010081861398021e+02	2.862927099779848277e+02	3.163631354520006767e+02	3.100692258300994126e+02	2.979123766947982972e+02	2.655249249760614703e+02	2.249572670602121320e+02	2.406388262647751333e+02	2.180590110724473902e+02
pepc_kc	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02	8.000000000000000167e-02
plasmodesmata_ms_AMMONIA_bs_AMMONIA	1.232661382219649437e-01	2.362928979017715481e+00	-1.389001432276595338e-01	-9.230839292431110010e-01	-1.414210618365622674e+00	-1.119562051046820050e+00	-2.129305631490212569e+00	-2.567380442600331936e+00	-3.481411316639681175e+00	-3.739896710227077925e+00	-3.090686363171047280e+00	-3.993295822108230642e+00	-1.879705537101333590e+00	-2.791733496802961678e+00	-2.957517685811210661e+00
plasmodesmata_ms_CO2_bs_CO2	1.971745762278764857e+00	1.472793974183027821e+00	1.627665718108872284e+00	2.037667234717969400e+00	2.207036316026521394e+00	4.988402157382497926e+00	8.604069549679200790e+00	7.501629624083374637e+00	5.790671808988909319e+00	5.412790061677767994e+00	5.101472686561907111e+00	4.789901395034132037e+00	4.461656360981390179e+00	4.000792822408867799e+00	3.856438353755310633e+00
plasmodesmata_ms_CYS_bs_CYS	-4.347475133829525537e-04	-4.268037514367968056e-03	-2.240099979916493171e-03	-8.130062622646146847e-03	5.081583276097205622e-03	1.642660587924386906e-02	2.314466229563713270e-02	2.381904678153632521e-02	2.466174047001052846e-02	2.462346949910903041e-02	2.331598885307333002e-02	3.065839421441702087e-02	2.667336199023884538e-02	3.517445338908313512e-02	3.328900082746646949e-02
plasmodesmata_ms_G3P_bs_G3P	1.012015333615147483e+01	-4.061118762355603096e+00	-2.928060276378749993e-01	-9.092927630464160416e-01	-6.139194496285328012e-02	5.238343509235191320e+00	6.038434389244530465e+00	9.885375491372224488e+00	1.332113151496313641e+01	1.523276827527969957e+01	1.266827923769875497e+01	1.472107989596395861e+01	1.246265623557294333e+01	1.059671352867293592e+01	1.072336259585385854e+01
plasmodesmata_ms_GAP_bs_GAP	-1.002489867556344727e+01	3.882505981262526884e+00	1.575919962363269700e-01	1.115491967450574107e+00	1.700153805511862015e-01	-4.362455236591656238e+00	-4.583673588990248682e+00	-8.345517232380633033e+00	-1.102456374957274754e+01	-1.263457910444353161e+01	-1.010707846878267624e+01	-1.226630902954219415e+01	-1.010251864925703202e+01	-8.530035662797496698e+00	-8.699894921273889636e+00
plasmodesmata_ms_GLT_bs_GLT	9.398394260284185009e+00	-4.675702543549946633e+00	-1.811634065128670645e+00	-1.436772568146676976e+00	-8.177418568421342127e-02	6.868049915669418581e+00	9.790877475939828045e+00	1.167838872786433235e+01	1.221518483072622629e+01	1.323678548578357272e+01	1.310278293110845205e+01	1.303912197220953217e+01	1.129036806210415200e+01	1.114355253832458992e+01	1.097568342439691946e+01
plasmodesmata_ms_GLUTATHIONE_bs_GLUTATHIONE	3.102480800039962572e-02	1.293822396801084379e-02	6.160723153175213726e-03	1.502905086555979264e-02	-4.895706504869216415e-03	-2.316643569465137720e-02	-3.104704290034065658e-02	-3.368016582989730168e-02	-3.286950395664429980e-02	-3.319172237991531438e-02	-3.161248544568649732e-02	-3.895511037339031979e-02	-3.297589318167999661e-02	-4.332894080161544398e-02	-4.216367372922174422e-02
plasmodesmata_ms_GLYCERATE_bs_GLYCERATE	-3.906722384087001293e-07	1.754334898193397017e-03	3.973667156752050747e-03	6.770496886102202877e-03	7.291958601599277633e-03	6.644120657375407468e-03	8.401728900125898097e-03	9.928807685753517770e-03	1.027777399010105369e-02	1.051819469000658293e-02	9.933280831438635883e-03	1.028501870975547655e-02	8.535391058634629949e-03	8.479005212959897508e-03	7.535492108493739571e-03
plasmodesmata_ms_GLYCOLLATE_bs_GLYCOLLATE	-2.999283347659773696e-02	-4.661968415383632713e-03	-4.784274838311360079e-02	-5.019693161860550035e-02	-6.056316274283453371e-02	-5.488694355489854432e-02	-8.194680717766658629e-02	-5.898176598594628839e-02	-3.593883229557090758e-03	-9.234865888792935171e-03	-4.847498434142537456e-03	-3.540938962012307040e-02	-2.746672185835637853e-02	-3.722873976245980737e-02	-3.451556804725763872e-02
plasmodesmata_ms_GLY_bs_GLY	1.905228345600192830e-01	7.418851319219681162e-02	2.668757582897672218e-02	-3.366607825894223083e-02	-4.257778836954017460e-02	-3.987565496295430306e-03	-2.195897506875135047e-02	-2.937534086985057677e-02	-6.812404408522997057e-02	-8.924497897669410318e-02	-1.045794122717683128e-01	-7.243401925820835974e-02	-7.246017222847359052e-02	-5.755877525792719301e-02	-6.051646744256249794e-02
plasmodesmata_ms_L_ASPARTATE_bs_L_ASPARTATE	-9.894099095247376852e+00	1.807495973550164559e+00	1.461322862898229547e+00	1.949184088260163428e+00	1.189812516279744381e+00	-5.528695684970420743e+00	-8.043198538965379285e+00	-8.848349631083097577e+00	-8.373121657085356162e+00	-9.087943277046285573e+00	-9.722090440059128369e+00	-8.653844340443326288e+00	-9.176406309066837963e+00	-8.133212162532622358e+00	-7.874453041613590720e+00
plasmodesmata_ms_L_alanine_bs_L_alanine	3.669745172454081383e-01	2.690248505250116273e-01	2.039225065501770739e-01	1.048257606789994301e-01	1.034116584963270247e-01	-3.528131477041476782e-01	2.230973256713457697e-01	-3.913268434331608203e-01	-4.816372326167042695e-01	-5.557380509159686177e-01	-4.864850269934741789e-01	-6.154063235972841994e-01	-5.229252693761935467e-01	-5.402278847872159506e-01	-4.127842115258657518e-01
plasmodesmata_ms_MAL_bs_MAL	9.778119523086299836e+00	-1.750216854288336510e+00	-2.191555175095446284e+00	-2.788804872522595790e+00	-3.315268704511461717e+00	-1.385662844954441031e+00	-4.534485611440644881e+00	-5.852845025865581086e+00	-7.917811078916797030e+00	-7.952106564844425129e+00	-6.904627704510834185e+00	-6.877926926623632475e+00	-5.743586561121848177e+00	-5.143379058280517668e+00	-5.311150282611787787e+00
plasmodesmata_ms_MG_2_bs_MG_2	1.522447504053934565e-02	1.881445465023302843e-02	1.559484533112375122e-02	2.083225605481764039e-02	1.996247223217161373e-02	9.764347103779090833e-03	1.410285227942517303e-02	1.097067990228324172e-02	9.005397042480833142e-03	8.667695813768095878e-03	1.029715801509845617e-02	6.596541932830619209e-03	1.020494204926781362e-02	8.412920220260872856e-03	7.690803812425426808e-03
plasmodesmata_ms_NITRATE_bs_NITRATE	2.059061140714285587e-01	1.778869966511868461e-01	1.615347296287144574e-01	2.241741431506543702e-01	3.072722430273566174e-01	1.312647927517760216e-01	3.002659881899934491e-01	2.512833411703709885e-01	2.792106474492648260e-01	2.967000600559625556e-01	3.371254421690726422e-01	2.978120175569703432e-01	3.045005700404869731e-01	3.330613153771915802e-01	3.492658134488037525e-01
plasmodesmata_ms_PROTON_bs_PROTON	1.057532823495295027e+01	-1.016039318590288065e+00	-5.840180188269581407e-01	-2.290210020430936577e+00	-2.990476144542342229e+00	-2.267626293555682349e+00	-8.143396741280835016e+00	-6.938685960484018089e+00	-5.975470800631689450e+00	-5.063666271110299988e+00	-6.502274501359085690e+00	-4.342870806149678131e+00	-4.004518840210117503e+00	-4.971594878153422492e+00	-4.880797290171186020e+00
plasmodesmata_ms_PYRUVATE_bs_PYRUVATE	-9.814423578593846287e+00	1.737891210093139627e+00	6.420074071283411676e+00	1.156367281273860392e+01	1.523881173101683650e+01	1.587276628834224823e+01	2.392954283270563920e+01	2.529801587002301844e+01	2.938825458682748959e+01	2.576989261716760637e+01	2.258868793233368422e+01	1.548486463681716963e+01	9.415102531403702457e+00	1.014383940191286548e+01	6.234440328136228615e+00
plasmodesmata_ms_SER_bs_SER	5.956783919617924562e-03	2.523482665202034236e-01	3.102242641708733428e-01	3.211671964231628817e-01	1.589786061553232765e-01	1.665639436117428984e-01	1.417786598965150302e-01	1.187203185224171287e-01	1.027737613147173129e-01	1.314741566673740814e-01	1.602084499497889725e-01	1.981622110149653948e-01	2.660528473527667415e-01	2.642176117781204758e-01	2.006351125271076119e-01
plasmodesmata_ms_SUCROSE_bs_SUCROSE	5.881335281329268527e-01	4.101087460833369724e-01	2.515909391513297955e-01	2.582125103102369534e-01	2.145421527455989019e-01	-1.437624500889903845e-01	-1.627324165234359521e-01	-2.040792753661474224e-01	-3.903120176231923977e-01	-4.726800812107523897e-01	-4.646344009314980483e-01	-4.470966617189904846e-01	-3.779977864021195622e-01	-3.452573489296079656e-01	-3.157755275767048508e-01
plasmodesmata_ms_SULFATE_bs_SULFATE	2.018649443466509832e-02	2.118514148985637530e-02	1.927072454863735032e-02	1.725531844503286685e-02	1.619924781262378766e-02	1.100051132489784228e-02	1.304627552424404008e-02	1.212836824470482980e-02	9.628163415984301171e-03	9.940156211011149864e-03	1.058090040941763073e-02	9.531474841355646460e-03	1.107283332691589260e-02	9.647830766403886135e-03	1.042003210140466166e-02
plasmodesmata_ms_WATER_bs_WATER	-3.185509887786452055e+00	-2.300265782040033624e+00	-4.814463598786604237e+00	-9.394012726606506547e+00	-1.066156714685724616e+01	-6.641284218275400164e+00	-6.543974429908873347e+00	-3.747042930736709465e+00	-3.584588391351114289e+00	1.204499886770667549e+00	2.834659525170657446e+00	8.925161856945692307e+00	1.260062488920436152e+01	9.775285396117615377e+00	1.361555422536824267e+01
plasmodesmata_ms__2_KETOGLUTARATE_bs__2_KETOGLUTARATE	-9.395129780060383240e+00	4.691611484467626880e+00	1.832599866589343041e+00	1.488010106433341084e+00	1.460873560392382253e-01	-6.814054846175212177e+00	-9.724610347419057277e+00	-1.162016604844799872e+01	-1.217144746251022980e+01	-1.319651708903306009e+01	-1.305814103837345463e+01	-1.300010294311696413e+01	-1.124285116882430557e+01	-1.109278345934075993e+01	-1.092732483869308524e+01
plasmodesmata_ms_oxygen_bs_oxygen	-5.402333647285348928e-01	-7.398944722526307194e-01	-1.294266936335145779e+00	-1.026496395339958623e+00	-4.891127750054309331e-01	-6.466036459857080754e-01	1.638321733365960819e-01	9.526956639573026520e-01	1.933040798828632667e+00	2.212703887738508790e+00	3.618654107967668399e+00	2.200844959976802517e+00	2.715361350589124534e+00	3.103028884320099934e+00	3.092574525457072010e+00
plasmodesmata_ms_phosphate_bs_phosphate	-9.576783789597728358e+00	2.286667697476662209e+00	6.058495361482960639e+00	1.095638352820309258e+01	1.317709432452848795e+01	7.590479646536850034e+00	1.019352863160491474e+01	8.737828931680724054e+00	1.040335173106287314e+01	5.685022283549938216e+00	3.064758262856034587e+00	-2.933727397669761761e+00	-7.975913326957291716e+00	-5.447563274807486700e+00	-9.162249669610876168e+00
plasmodesmata_ms_phosphoenolpyruvate_bs_phosphoenolpyruvate	9.552941390353813844e+00	-2.068195014790069397e+00	-5.897136359892922286e+00	-1.113657956130664139e+01	-1.326159181016774014e+01	-8.449282305038394725e+00	-1.162455709608458498e+01	-1.025342267041423661e+01	-1.267616680169357579e+01	-8.260087003221672219e+00	-5.602090591910402928e+00	5.045066160552308387e-01	5.640933846048903355e+00	3.407922661616404891e+00	7.166526884567322675e+00
rubisco_kc	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01	6.500000000000000222e-01
rubisco_ko	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01	4.500000000000000000e+01
rubisco_vomax_vcmax_ratio	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01	2.672999999999999821e-01
total_production_all_biomass	2.457429241554743848e-01	1.663545622661728451e-01	1.204373124227143405e-01	1.285532279861262561e-01	1.092994373741360548e-01	6.866446312085039416e-02	9.127499220041683514e-02	8.176976525386865646e-02	7.853203912748003834e-02	7.936165815613802077e-02	7.741981270704653695e-02	8.160583814351042575e-02	7.546593633744907992e-02	7.501935394652724243e-02	8.959727745057402548e-02
total_production_amino_acids	4.393492366519503867e-02	2.376370513227181458e-02	1.771111233795960582e-02	1.749803235380896493e-02	1.401229433182734491e-02	6.490903280530645712e-03	1.048774169877483668e-02	7.107883251462950025e-03	5.746262783176169127e-03	5.826739421974517878e-03	6.173265547618270871e-03	5.544435660945557301e-03	7.412516162799725160e-03	5.771310612281544024e-03	6.602991027479761417e-03
total_production_cellulose_hemicellulose	4.450438493930413547e-02	2.951683174123997250e-02	1.999085577472910907e-02	1.203892934610326614e-02	7.365484749625989154e-03	6.378174565528930452e-03	6.584056028341713114e-03	5.081106649003458778e-03	5.161818151676368822e-03	5.370568756888900556e-03	5.349084848869077938e-03	5.660274337305795135e-03	6.580067287946933866e-03	5.381847171460222255e-03	5.810819735907631761e-03
total_production_chlorophyll	2.729477399852648159e-02	3.170242925953276059e-02	2.526328501080841657e-02	3.260849291206232431e-02	3.107157864403926884e-02	1.521005660682619651e-02	2.172317644438058470e-02	1.705125089716294853e-02	1.445619770051510995e-02	1.422552024803232923e-02	1.679994419492113894e-02	1.150424414671903997e-02	1.716191941190884154e-02	1.444339911219842329e-02	1.352271754559824721e-02
total_production_fatty_acids	1.398822507762445370e-02	8.640523713211917256e-03	6.914873090489164972e-03	6.997154537516920951e-03	5.698277723108156542e-03	2.732799444159425984e-03	3.557409365813352358e-03	3.355796706098128617e-03	2.575974683643123420e-03	2.497568854024954411e-03	2.241709322997742417e-03	2.445824639707169703e-03	3.146016864356422117e-03	2.236791484389667392e-03	2.081557305936161326e-03
total_production_lipids	5.800921556482362129e-02	3.857098265122241992e-02	2.481215266879759421e-02	2.955414319289206837e-02	2.487007268948984370e-02	1.905572205299483138e-02	2.288958228643990164e-02	2.244562306875952373e-02	2.194453751534243199e-02	2.155377831518115808e-02	2.194423876034517357e-02	2.202928824291356183e-02	2.181772211551599380e-02	2.269367779625634102e-02	2.330556117314314460e-02
total_production_monolignols	5.710759466369201218e-03	3.498145999397391480e-03	3.555801057173832002e-03	4.175058635383235330e-03	3.755228316337989869e-03	2.539786385051967781e-03	2.706453021939838124e-03	2.368111040977706472e-03	2.303112153320656906e-03	2.129141481048168506e-03	2.217045356828041894e-03	1.809653715598347114e-03	2.425941798255689015e-03	1.876631066045655839e-03	1.933851074837688883e-03
total_production_nucleic_acids	2.847890414860137359e-02	1.628936154069537956e-02	1.208882646558710923e-02	1.176826055554572488e-02	1.062954299724443337e-02	7.173322616201601234e-03	8.932147392432801189e-03	9.382627405012597399e-03	9.267736601171524397e-03	8.688488414792448072e-03	8.813786434400427625e-03	9.301898270276408309e-03	9.202208409294797622e-03	9.294463763501761150e-03	9.534982860654956163e-03
total_production_other	4.994846478903642271e-03	2.499281545053785424e-03	2.451296711737725015e-04	4.102483024794828168e-03	5.098797020142271930e-03	6.423176524423765757e-03	9.600156609351555639e-03	1.079949225082581059e-02	1.325617939889317531e-02	1.530854866507644699e-02	1.054791503431497593e-02	2.006368870440558561e-02	3.309377220315815136e-03	1.035809223138898193e-02	2.408093629819100384e-02
total_production_starch	1.814840852314651438e-03	1.045354847241114363e-03	1.011933241883787322e-03	8.519635712586315053e-04	1.221649919175016698e-03	1.915877561053199200e-03	2.178178028221569411e-03	2.692054700256259810e-03	2.938156250893859435e-03	2.844572073506063722e-03	2.528294519189328189e-03	2.837746010219490550e-03	2.257826040927875342e-03	2.521285400447381697e-03	2.283352005048181702e-03
total_production_suberin_precursors	1.701204996381177822e-02	1.082794583630630053e-02	8.843343104111944797e-03	8.958709856760298587e-03	5.576510983145735630e-03	7.446440840798305896e-04	2.616091324720689650e-03	1.485819284309273592e-03	8.820638888476158316e-04	9.167319256130281209e-04	8.045286875623527479e-04	4.087844154194693672e-04	2.152341026126991085e-03	4.418553085572578189e-04	4.405084237772544358e-04


==> anc/S17_Table.csv <==
bs_tx_GLUTATHIONE_lower_bound	2.976528230738329298e-02	-4.430551895183773049e-03	-1.228290924812040254e-02	2.384481637198066373e-03	-1.014694794439825569e-02	-2.068495165217643095e-02	-2.065433449127017720e-02	-1.904974216352959410e-02	-1.541567877956905724e-02	-1.607310396904701802e-02	-1.674110844383629518e-02	-1.569697177129714821e-02	-1.879860259218977744e-02	-1.570982142549565488e-02	-1.700804472917153559e-02
bs_tx_GLUTATHIONE_upper_bound	1.026689134545050452e-01	4.509614018259570228e-02	3.766477532854124038e-02	4.751135083782079271e-02	2.809654595194553336e-02	1.239769894646189190e-02	8.340730509673445134e-03	2.894823184292597603e-03	1.929602817041189359e-03	1.311030208186677237e-03	5.037514299542284954e-03	2.209515773145596593e-03	1.225589572092079631e-02	2.824994020219343070e-03	3.097629753296552053e-03
ms_PhotosystemII_mod_chloroplast_lower_bound	2.984567440798850946e+00	3.659668619178342297e+00	4.123051957118702759e+00	4.784647644454611104e+00	5.575892657529711194e+00	3.651810143806982101e+00	8.223033069412313267e+00	1.008119135129193999e+01	1.100600352684935679e+01	1.144072918809962403e+01	1.131786822651657864e+01	1.046393623930166861e+01	9.797810279210523277e+00	9.503111016436161407e+00	9.165918384793622309e+00
ms_PhotosystemII_mod_chloroplast_upper_bound	6.980896371249813548e+00	1.018254214212987918e+01	1.221705054761288345e+01	1.248145394869301761e+01	1.394145699221671109e+01	1.888079876769636911e+01	1.717172404789102913e+01	1.873397307377220500e+01	1.700585402094757725e+01	1.746556614535341012e+01	1.993424083263780844e+01	1.542583375090294595e+01	1.895411265380229082e+01	1.703208092571187748e+01	1.554656893110555771e+01
bs_PEPCARBOXYKIN_RXN_lower_bound	1.374856280392742042e-05	9.025759817018946725e-06	3.119920219075321887e-05	8.874384488941890217e-06	3.915019227019855830e-01	9.644162601094119860e-06	1.771384183431585990e+00	1.677138160396267397e+00	2.238572170091893465e+00	2.585488544198844441e+00	3.466647803574141484e+00	2.428894815392101503e+00	1.597086395018801008e+00	2.698144190093924255e+00	3.259838575129061056e+00
bs_PEPCARBOXYKIN_RXN_upper_bound	4.530822883567647841e-01	5.765042771256769782e-01	1.799099145437281777e+00	6.587488624958977024e-01	1.910738594484074016e+00	4.450677112781366240e+00	5.889722925713343216e+00	6.241978683353100799e+00	7.542018250480050590e+00	8.404597584025692569e+00	1.087975407800194816e+01	7.991888127376153506e+00	9.582965569182274379e+00	8.933172750738396672e+00	9.437202265205183238e+00
ms_PEPCARBOX_RXN_lower_bound	2.221368346454827836e-01	6.363862946606305734e-05	6.494509248371191433e-05	7.667132717925364549e-01	2.291427604541870444e+00	6.170499975421300576e+00	1.146761898762194321e+01	1.303260010457604601e+01	1.483512759846007434e+01	1.553003702534541652e+01	1.538018441937072467e+01	1.483583490767271229e+01	1.350037155336313610e+01	1.319025877032693117e+01	1.319553102804105293e+01
ms_PEPCARBOX_RXN_upper_bound	1.190446791850799046e+00	1.004510857458166484e+00	2.503591069018348048e+00	2.306074844856333517e+00	3.971815699061889582e+00	9.766063842421370822e+00	1.504684795462912028e+01	1.888031714519540216e+01	1.987232170547573773e+01	2.120925100589059298e+01	2.088123750516600907e+01	2.015830501336848712e+01	1.973067885747360251e+01	1.804593501831601543e+01	1.792954102755602364e+01
ms_EC_1_2_1_13_chloroplast_lower_bound	8.890100645620153674e-01	9.199894127808792987e-06	9.315838846153166758e-06	1.294172756872334462e+00	1.521496461379042708e+00	3.385831088424961610e+00	4.889844097711900872e+00	7.545883185889013411e+00	1.299892644309739254e+01	1.460393250243896190e+01	1.211404365406180794e+01	1.464598821051290756e+01	1.065245449864759664e+01	1.079538315098553447e+01	1.102512891511764970e+01
ms_EC_1_2_1_13_chloroplast_upper_bound	2.748110223368457561e+00	2.758264357414597079e+00	4.488686124940042710e+00	4.650476264885307742e+00	5.451113954474714696e+00	1.072843838341276523e+01	1.132020725184188059e+01	1.323716573667608998e+01	1.833228728486626125e+01	2.172209903659086550e+01	1.946410854750739716e+01	2.111328581469080490e+01	1.852746759489978956e+01	1.690468253592887748e+01	1.688852085169951067e+01
ms_tx_CARBON_DIOXIDE_lower_bound	-5.137153718179945372e+00	-3.451079848800695071e+00	-2.079020543730173198e+00	-2.177570654941225481e+00	-8.474906856259638577e-01	1.141297024203572263e+00	3.398009259398116821e+00	6.617989500450616625e+00	9.653817755434900505e+00	1.023345866387529135e+01	1.002166793817404589e+01	9.565233263628902804e+00	8.681946405293997415e+00	8.115949216575847558e+00	8.166847014415390404e+00
ms_tx_CARBON_DIOXIDE_upper_bound	-3.370506501667104970e+00	-2.533194686868961210e+00	-1.177999288932652489e+00	-1.673917258990484713e+00	-7.500214953506365023e-02	2.359178254531797414e+00	4.130610538289443134e+00	7.403383502001478433e+00	1.069627299582685609e+01	1.276144629283598597e+01	1.304432679804654782e+01	1.213264925343311873e+01	1.212255705167850550e+01	1.054373067419231447e+01	1.055158477522892824e+01
bs_PEPCARBOX_RXN_lower_bound	1.523086912306848006e-01	6.391946336995794572e-05	6.531920016937748166e-05	7.383488554872762455e-01	9.785323469563209642e-01	5.739367987810375382e-01	2.221054104847505428e+00	2.175908569362212219e+00	2.336277108873519914e+00	2.563098598592134625e+00	2.401984870530868843e+00	2.325389860371433581e+00	1.301218624340887864e+00	2.069580028139155203e+00	2.201087440898573444e+00
bs_PEPCARBOX_RXN_upper_bound	1.068824907373621125e+00	1.210267437670582868e+00	2.974187693607580396e+00	2.575804063991338655e+00	3.000167066260808646e+00	4.812024174253496156e+00	5.594210490034636329e+00	5.474091863902122768e+00	5.908469154236044574e+00	6.439108630572261127e+00	6.682350576570243561e+00	5.679379655097146262e+00	5.765005559485775422e+00	5.244432063265184851e+00	5.491000088233070286e+00
ms_RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast_lower_bound	2.704262911736066144e-01	1.569745145108306604e-04	6.774919435971828163e-02	1.598234547993199750e-01	2.560190560808575100e-01	1.128453460845394163e-01	3.490168517402472692e-01	3.206946699866741746e-01	2.472219439633855098e-01	3.482850202667941431e-01	3.692311930226482297e-01	4.225651399728047597e-01	2.418146111936086418e-01	4.043880711800340033e-01	4.019792779840085650e-01
ms_RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast_upper_bound	3.921550005090295721e-01	6.909926786264643239e-02	3.346172080709719499e-01	2.153055161938207673e-01	4.657580241029288248e-01	5.593034964745208226e-01	5.770976778136497343e-01	5.225865124816654328e-01	3.807979219040616425e-01	5.344990140373828691e-01	5.924536875040590234e-01	6.690055430291225180e-01	6.139833684811747405e-01	6.633693658991693942e-01	6.652119013371393663e-01
bs_PhotosystemII_mod_chloroplast_lower_bound	2.956556372980192471e+00	2.875426480391473305e+00	1.877938059924088909e+00	2.212666652101972442e+00	2.597219855234268238e+00	5.343034300862299357e-01	3.063985076024460241e+00	3.990328138452192253e+00	4.023481591988272932e+00	4.134601722037133165e+00	5.801545089017757562e+00	3.929764911195858801e+00	4.443590593554049839e+00	5.283038797801451913e+00	5.103819729355993040e+00
bs_PhotosystemII_mod_chloroplast_upper_bound	6.964999300242007862e+00	8.020563004028753440e+00	7.084827513707180557e+00	6.319242492785297927e+00	7.221778771336950342e+00	8.616315616664591559e+00	8.789037088899149808e+00	1.008267452997936964e+01	9.381165107920450552e+00	9.158084935557832651e+00	1.094532228268757557e+01	8.341365728490220732e+00	9.964884031519128271e+00	1.030434863886965857e+01	9.813437071609927287e+00
plasmodesmata_ms_G3P_bs_G3P_lower_bound	6.317215360209304187e+00	-7.565199181293519537e+00	-4.368440604778832892e+00	-3.911068554900140271e+00	-2.642712960085768614e+00	2.478531507543755841e-01	2.964732562151013884e+00	6.831271568900319835e+00	1.069298528694363704e+01	1.188930793970526700e+01	9.043703718874686714e+00	1.160207707999742155e+01	8.340483920726573075e+00	7.639563263934842752e+00	7.905416319133252934e+00
plasmodesmata_ms_G3P_bs_G3P_upper_bound	1.373144117821456156e+01	-1.235072685217665445e+00	3.543114589488196575e+00	1.934177352318949605e+00	2.451884415290603858e+00	1.063014940813279807e+01	9.164172651219791632e+00	1.301904291899286115e+01	1.607531599501838571e+01	1.869648485007336092e+01	1.624345299368243900e+01	1.796566409563597944e+01	1.683730335034517012e+01	1.370351015052565380e+01	1.369737124929480210e+01
bs_tx_GLY_lower_bound	6.683693334524443141e-02	1.126134789664627878e-01	2.936502978406450859e-02	7.680368432727477900e-03	-7.140852625785974739e-02	-1.845428331048015458e-01	-1.366679296289916579e-01	-1.066912796638846278e-01	-1.770504557005745661e-01	-2.138609801490381490e-01	-2.769307056416133728e-01	-2.344840808461291781e-01	-2.424680638251527631e-01	-2.802012599579587482e-01	-3.054511783651460144e-01
bs_tx_GLY_upper_bound	5.976901315247334923e-01	3.938786274643911733e-01	3.137026612206105791e-01	2.457506946548476123e-01	8.280616386376540849e-02	2.748943465421487264e-01	6.536567580004606914e-02	6.372006606480483393e-02	2.088848821167393552e-03	-1.317341121974053599e-02	-5.682138250013387543e-02	-2.248952740773794978e-02	3.046208892872996621e-02	-5.898734759775681874e-02	-6.191595015204898189e-02
bs_RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast_lower_bound	5.990698304888827375e-01	2.770931644329241230e-05	2.830610107038213191e-05	8.109234379962608572e-05	5.456476404717384154e-01	1.783849538207073149e+00	4.301236226135147334e+00	7.471580908261400644e+00	1.057620820694891783e+01	1.099031100546242889e+01	1.077992473519816485e+01	1.016517114578165959e+01	9.605501797956627286e+00	8.806798276101972078e+00	8.887641352165962516e+00
bs_RIBULOSE_BISPHOSPHATE_CARBOXYLASE_RXN_chloroplast_upper_bound	9.823539801348832867e-01	2.029945188217325280e-01	7.783666448712017738e-01	1.916215495785093537e-01	1.210889429036614118e+00	3.340768496492515727e+00	5.155972269237035555e+00	8.359736973348690370e+00	1.159449954619433498e+01	1.357665037476372127e+01	1.381617803014423274e+01	1.278629902173133104e+01	1.307525701520246741e+01	1.128350584667355783e+01	1.136704723406809059e+01
bs_tx_SUCROSE_lower_bound	1.076312323329047249e+00	7.889721726578591277e-01	5.484364197496908178e-01	6.071850527134871056e-01	4.555624305294684873e-01	3.844455144683786574e-02	2.593075022100258670e-02	-2.819885331069219569e-01	-5.673639040295076486e-01	-6.992903624357603709e-01	-7.319291860329006916e-01	-6.616499365402428445e-01	-6.703156898085907978e-01	-5.426083411952263846e-01	-4.685637280081174083e-01
bs_tx_SUCROSE_upper_bound	1.315377416638703556e+00	9.310380106301023861e-01	6.571600655996978624e-01	7.074396913865836911e-01	5.396371188452133705e-01	2.123822489060992191e-01	1.078331179056177536e-01	-2.085617175379081978e-01	-4.809101436060838619e-01	-5.304551601690160600e-01	-5.018789264632289582e-01	-4.718695674450025246e-01	-4.003215888882435958e-01	-3.478481868116293230e-01	-3.129094095550445931e-01
total_production_all_biomass_lower_bound	2.360148617062413079e-01	1.606400432143339219e-01	1.157034484721437134e-01	1.255069659778588198e-01	1.074457324311103440e-01	5.926022028596817509e-02	8.923113166876725511e-02	8.032364934032092119e-02	7.698842647364767533e-02	7.753317581226819299e-02	7.020566107987995241e-02	7.854134425858914914e-02	6.960775952584019599e-02	6.598403560336260631e-02	8.300262938042929362e-02
total_production_all_biomass_upper_bound	2.611978999880468222e-01	1.753884444341070048e-01	1.308790135256664988e-01	1.339978248785838044e-01	1.130455640729337297e-01	7.286173056012980320e-02	9.507317005969112556e-02	8.503444049789886383e-02	8.291506984482631404e-02	8.410324361976630192e-02	8.571727518351476838e-02	8.752108778530676148e-02	8.887244803793292736e-02	8.596271565082203026e-02	9.904412623984223951e-02
bs_CO2_lower_bound	1.548675173455717813e+00	7.496704101345474935e-01	1.121185635749887693e-01	1.171727804816504070e+00	1.618033669813501829e+00	3.318709874815580996e+00	6.491378160336046754e+00	5.264696040230356644e+00	4.282900613410401292e+00	3.772685702896935833e+00	3.740388088203761896e+00	3.380041180435882531e+00	3.187716683434145715e+00	2.947853184253781844e+00	2.849739753664565445e+00
bs_CO2_upper_bound	2.975693146204660966e+00	2.741779054640258284e+00	3.672752133316002698e+00	3.264140045965248316e+00	3.288239845572327180e+00	6.921478983838777133e+00	9.998925181331037138e+00	1.046869183636396272e+01	8.317599580035246021e+00	8.193449316813421035e+00	7.364241523094192665e+00	7.296070935827974502e+00	6.859108310926135488e+00	6.005968843575168137e+00	5.819936024198870683e+00
bs_oxygen_lower_bound	1.751826990074407320e+01	1.717997875336252633e+01	1.581506909355419843e+01	1.602186519563943889e+01	1.686442545714104924e+01	1.256106480230802802e+01	1.647451801050600650e+01	1.816675751362877023e+01	2.048831259281133299e+01	2.118519181903500126e+01	2.412284173491623918e+01	2.165924264110745767e+01	2.145939106374700245e+01	2.355424221459053413e+01	2.357217022685474106e+01
bs_oxygen_upper_bound	2.008808573939093023e+01	2.076199155558798637e+01	2.097019453949856072e+01	1.978487005523891540e+01	2.172810027289872892e+01	2.290556662080686579e+01	2.417305127947455645e+01	2.564253417617465658e+01	2.746243671455539825e+01	2.798546106012543078e+01	3.104484035945990783e+01	2.745697237013480319e+01	2.968346017991461849e+01	2.940333370237666699e+01	2.927973468874331076e+01
bs_MALIC_NADP_RXN_chloroplast_lower_bound	3.244127283429582888e-05	3.180448926703345895e-05	9.359803747854019998e-06	1.096920592316846799e+00	1.682475978107254244e+00	4.764669390375603442e+00	1.002005842479096565e+01	1.178161088093011166e+01	1.306206080617928222e+01	1.310360415801788747e+01	1.074410013647820783e+01	1.148504050238925167e+01	9.072995111458487472e+00	8.110644192382446604e+00	7.683670646026832252e+00
bs_MALIC_NADP_RXN_chloroplast_upper_bound	8.741867134433769504e-01	6.700266760377210362e-01	2.456663225839654796e+00	2.614573086428725102e+00	3.414799642735834251e+00	9.470758820576321568e+00	1.434788973333541051e+01	1.747339296942756448e+01	1.792412824425286288e+01	1.900252894190849773e+01	1.688399019279916047e+01	1.702463198641581599e+01	1.625529611012039055e+01	1.375532861062960066e+01	1.314580673183738924e+01
plasmodesmata_ms_GAP_bs_GAP_lower_bound	-1.338581724601577072e+01	6.283318275971350175e-01	-3.735992203738070394e+00	-1.708792831227634146e+00	-2.322878035943661157e+00	-9.798040691912861533e+00	-7.699013258789301872e+00	-1.147006369052412111e+01	-1.377855787162115320e+01	-1.592737834208013936e+01	-1.347680247179986956e+01	-1.531801581965895309e+01	-1.437604210950712691e+01	-1.146507473602619598e+01	-1.150498440174297343e+01
plasmodesmata_ms_GAP_bs_GAP_upper_bound	-6.429250482433628733e+00	7.609716500892663937e+00	4.289028110126618998e+00	4.094125023497583449e+00	2.688452488152757169e+00	6.218562525568442911e-01	-1.518111053158946344e+00	-5.295833124652228108e+00	-8.395921747162615745e+00	-9.416978124416594653e+00	-6.674052957480208548e+00	-9.320649116486102059e+00	-6.019518842896818711e+00	-5.681795487506592579e+00	-5.987092707118943480e+00

